Higgs-differential cross section at NNLO in dimensional regularisation

We present an analytic computation of the Higgs production cross section in the gluon fusion channel, which is differential in the components of the Higgs momentum and inclusive in the associated partonic radiation through NNLO in perturbative QCD. Our computation includes the necessary higher order terms in the dimensional regulator beyond the finite part that are required for renormalisation and collinear factorisation at N$^3$LO. We outline in detail the computational methods which we employ. We present numerical predictions for realistic final state observables, specifically distributions for the decay products of the Higgs boson in the $\gamma\gamma$ decay channel.

==> Results/MasterCoefficients.m <==
MasterCoefficient[R, 1, g, g, 0, 0, 0] = ALARM*ep^3 + nc/(ep^2*la*zb) + 
    nc/(ep*la*zb) - (nc*(-12 + Pi^2))/(12*la*zb) + 
    (ep^2*nc*(1440 - 120*Pi^2 + Pi^4 - 480*Zeta[3]))/(1440*la*zb) - 
    (ep*nc*(-12 + Pi^2 + 4*Zeta[3]))/(12*la*zb)
 
MasterCoefficient[R, 1, g, g, 0, 0, 1] = 
   ALARM*ep^3 - nc/(ep^2*(-1 + la)*zb) - nc/(ep*(-1 + la)*zb) + 
    (nc*(-12 + Pi^2))/(12*(-1 + la)*zb) - 
    (ep^2*nc*(1440 - 120*Pi^2 + Pi^4 - 480*Zeta[3]))/(1440*(-1 + la)*zb) + 
    (ep*nc*(-12 + Pi^2 + 4*Zeta[3]))/(12*(-1 + la)*zb)
 
MasterCoefficient[R, 1, g, g, 0, 0, la] = 
   ALARM*ep^3 - nc/(ep^2*(-1 + la)*la*zb) - nc/(ep*(-1 + la)*la*zb) + 
    (nc*(-12 + Pi^2))/(12*(-1 + la)*la*zb) - 
    (ep^2*nc*(1440 - 120*Pi^2 + Pi^4 - 480*Zeta[3]))/(1440*(-1 + la)*la*zb) + 
    (ep*nc*(-12 + Pi^2 + 4*Zeta[3]))/(12*(-1 + la)*la*zb)
 
MasterCoefficient[R, 1, g, g, zb, 0, 0] = 
   ALARM*ep^3 - (nc*(1 - zb + zb^2)^2)/(ep^2*la*(-1 + zb)*zb) - 
    (nc*(1 - zb + zb^2)^2)/(ep*la*(-1 + zb)*zb) + 
    (nc*(-12 + Pi^2)*(1 - zb + zb^2)^2)/(12*la*(-1 + zb)*zb) - 
    (ep^2*nc*(1 - zb + zb^2)^2*(1440 - 120*Pi^2 + Pi^4 - 480*Zeta[3]))/
     (1440*la*(-1 + zb)*zb) + (ep*nc*(1 - zb + zb^2)^2*
      (-12 + Pi^2 + 4*Zeta[3]))/(12*la*(-1 + zb)*zb)
 
MasterCoefficient[R, 1, g, g, zb, 0, 1] = 
   ALARM*ep^3 + (nc*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*(-1 + zb)*zb) + 
    (nc*(1 - zb + zb^2)^2)/(ep*(-1 + la)*(-1 + zb)*zb) - 
    (nc*(-12 + Pi^2)*(1 - zb + zb^2)^2)/(12*(-1 + la)*(-1 + zb)*zb) + 
    (ep^2*nc*(1 - zb + zb^2)^2*(1440 - 120*Pi^2 + Pi^4 - 480*Zeta[3]))/
     (1440*(-1 + la)*(-1 + zb)*zb) - 
    (ep*nc*(1 - zb + zb^2)^2*(-12 + Pi^2 + 4*Zeta[3]))/
     (12*(-1 + la)*(-1 + zb)*zb)
 
MasterCoefficient[R, 1, g, g, zb, 0, la] = 
   ALARM*ep^3 + (nc*(1 - zb + zb^2 - la*zb^2 + la^2*zb^2)^2)/
     (ep*(-1 + la)*la*(-1 + zb)*zb) + 
    (nc*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^2*(-1 + la)*la*(-1 + zb)*zb) - 
    (nc*(-12 + Pi^2 + 24*zb - 2*Pi^2*zb - 36*zb^2 + 48*la*zb^2 - 
       48*la^2*zb^2 + 3*Pi^2*zb^2 + 24*zb^3 - 48*la*zb^3 + 48*la^2*zb^3 - 
       2*Pi^2*zb^3 - 12*zb^4 + 24*la*zb^4 - 36*la^2*zb^4 + 24*la^3*zb^4 - 
       12*la^4*zb^4 + Pi^2*zb^4 - 2*la*Pi^2*zb^4 + 3*la^2*Pi^2*zb^4 - 
       2*la^3*Pi^2*zb^4 + la^4*Pi^2*zb^4))/(12*(-1 + la)*la*(-1 + zb)*zb) + 
    (ep^2*nc*(1440 - 120*Pi^2 + Pi^4 - 2880*zb + 240*Pi^2*zb - 2*Pi^4*zb + 
       4320*zb^2 - 11520*la*zb^2 + 11520*la^2*zb^2 - 360*Pi^2*zb^2 + 
       480*la*Pi^2*zb^2 - 480*la^2*Pi^2*zb^2 + 3*Pi^4*zb^2 - 2880*zb^3 + 
       11520*la*zb^3 - 11520*la^2*zb^3 + 240*Pi^2*zb^3 - 480*la*Pi^2*zb^3 + 
       480*la^2*Pi^2*zb^3 - 2*Pi^4*zb^3 + 1440*zb^4 - 2880*la*zb^4 + 
       4320*la^2*zb^4 - 2880*la^3*zb^4 + 1440*la^4*zb^4 - 120*Pi^2*zb^4 + 
       240*la*Pi^2*zb^4 - 360*la^2*Pi^2*zb^4 + 240*la^3*Pi^2*zb^4 - 
       120*la^4*Pi^2*zb^4 + Pi^4*zb^4 - 2*la*Pi^4*zb^4 + 3*la^2*Pi^4*zb^4 - 
       2*la^3*Pi^4*zb^4 + la^4*Pi^4*zb^4 - 480*Zeta[3] + 960*zb*Zeta[3] - 
       1440*zb^2*Zeta[3] + 960*la*zb^2*Zeta[3] - 960*la^2*zb^2*Zeta[3] + 
       960*zb^3*Zeta[3] - 960*la*zb^3*Zeta[3] + 960*la^2*zb^3*Zeta[3] - 
       480*zb^4*Zeta[3] + 960*la*zb^4*Zeta[3] - 1440*la^2*zb^4*Zeta[3] + 
       960*la^3*zb^4*Zeta[3] - 480*la^4*zb^4*Zeta[3]))/
     (1440*(-1 + la)*la*(-1 + zb)*zb) - 
    (ep*nc*(-12 + Pi^2 + 24*zb - 2*Pi^2*zb - 36*zb^2 + 72*la*zb^2 - 
       72*la^2*zb^2 + 3*Pi^2*zb^2 - 2*la*Pi^2*zb^2 + 2*la^2*Pi^2*zb^2 + 
       24*zb^3 - 72*la*zb^3 + 72*la^2*zb^3 - 2*Pi^2*zb^3 + 2*la*Pi^2*zb^3 - 
       2*la^2*Pi^2*zb^3 - 12*zb^4 + 24*la*zb^4 - 36*la^2*zb^4 + 
       24*la^3*zb^4 - 12*la^4*zb^4 + Pi^2*zb^4 - 2*la*Pi^2*zb^4 + 
       3*la^2*Pi^2*zb^4 - 2*la^3*Pi^2*zb^4 + la^4*Pi^2*zb^4 + 4*Zeta[3] - 
       8*zb*Zeta[3] + 12*zb^2*Zeta[3] - 8*zb^3*Zeta[3] + 4*zb^4*Zeta[3] - 
       8*la*zb^4*Zeta[3] + 12*la^2*zb^4*Zeta[3] - 8*la^3*zb^4*Zeta[3] + 
       4*la^4*zb^4*Zeta[3]))/(12*(-1 + la)*la*(-1 + zb)*zb)
 
MasterCoefficient[R, 1, g, q, 0, 0, 0] = ALARM*ep^3
 
MasterCoefficient[R, 1, g, q, 0, 0, 1] = ALARM*ep^3
 
MasterCoefficient[R, 1, g, q, 0, 0, la] = ALARM*ep^3
 
MasterCoefficient[R, 1, g, q, zb, 0, 0] = ALARM*ep^3
 
MasterCoefficient[R, 1, g, q, zb, 0, 1] = 
   ALARM*ep^3 + ((-1 + nc)*(1 + nc)*zb)/(2*ep*(-1 + la)*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(1 + zb^2))/(4*ep^2*(-1 + la)*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(Pi^2 - 24*zb + Pi^2*zb^2))/
     (48*(-1 + la)*nc*(-1 + zb)) + (ep^2*(-1 + nc)*(1 + nc)*
      (Pi^4 + 2880*zb - 240*Pi^2*zb + Pi^4*zb^2 - 960*zb*Zeta[3]))/
     (5760*(-1 + la)*nc*(-1 + zb)) - 
    (ep*(-1 + nc)*(1 + nc)*(-12*zb + Pi^2*zb + 2*Zeta[3] + 2*zb^2*Zeta[3]))/
     (24*(-1 + la)*nc*(-1 + zb))
 
MasterCoefficient[R, 1, g, q, zb, 0, la] = 
   ALARM*ep^3 + (la*(-1 + nc)*(1 + nc)*zb)/(2*ep*(-1 + la)*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(1 + la^2*zb^2))/(4*ep^2*(-1 + la)*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(Pi^2 - 24*la*zb + la^2*Pi^2*zb^2))/
     (48*(-1 + la)*nc*(-1 + zb)) + (ep^2*(-1 + nc)*(1 + nc)*
      (Pi^4 + 2880*la*zb - 240*la*Pi^2*zb + la^2*Pi^4*zb^2 - 
       960*la*zb*Zeta[3]))/(5760*(-1 + la)*nc*(-1 + zb)) - 
    (ep*(-1 + nc)*(1 + nc)*(-12*la*zb + la*Pi^2*zb + 2*Zeta[3] + 
       2*la^2*zb^2*Zeta[3]))/(24*(-1 + la)*nc*(-1 + zb))
 
MasterCoefficient[R, 1, q, g, 0, 0, 0] = ALARM*ep^3
 
MasterCoefficient[R, 1, q, g, 0, 0, 1] = ALARM*ep^3
 
MasterCoefficient[R, 1, q, g, 0, 0, la] = ALARM*ep^3
 
MasterCoefficient[R, 1, q, g, zb, 0, 0] = 
   ALARM*ep^3 - ((-1 + nc)*(1 + nc)*zb)/(2*ep*la*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(1 + zb^2))/(4*ep^2*la*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(Pi^2 - 24*zb + Pi^2*zb^2))/(48*la*nc*(-1 + zb)) - 
    (ep^2*(-1 + nc)*(1 + nc)*(Pi^4 + 2880*zb - 240*Pi^2*zb + Pi^4*zb^2 - 
       960*zb*Zeta[3]))/(5760*la*nc*(-1 + zb)) + 
    (ep*(-1 + nc)*(1 + nc)*(-12*zb + Pi^2*zb + 2*Zeta[3] + 2*zb^2*Zeta[3]))/
     (24*la*nc*(-1 + zb))
 
MasterCoefficient[R, 1, q, g, zb, 0, 1] = ALARM*ep^3
 
MasterCoefficient[R, 1, q, g, zb, 0, la] = 
   ALARM*ep^3 + ((-1 + la)*(-1 + nc)*(1 + nc)*zb)/(2*ep*la*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/
     (4*ep^2*la*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(Pi^2 - 24*zb + 24*la*zb + Pi^2*zb^2 - 
       2*la*Pi^2*zb^2 + la^2*Pi^2*zb^2))/(48*la*nc*(-1 + zb)) - 
    (ep^2*(-1 + nc)*(1 + nc)*(Pi^4 + 2880*zb - 2880*la*zb - 240*Pi^2*zb + 
       240*la*Pi^2*zb + Pi^4*zb^2 - 2*la*Pi^4*zb^2 + la^2*Pi^4*zb^2 - 
       960*zb*Zeta[3] + 960*la*zb*Zeta[3]))/(5760*la*nc*(-1 + zb)) + 
    (ep*(-1 + nc)*(1 + nc)*(-12*zb + 12*la*zb + Pi^2*zb - la*Pi^2*zb + 
       2*Zeta[3] + 2*zb^2*Zeta[3] - 4*la*zb^2*Zeta[3] + 2*la^2*zb^2*Zeta[3]))/
     (24*la*nc*(-1 + zb))
 
MasterCoefficient[R, 1, q, qbar, 0, 0, 0] = ALARM*ep^3
 
MasterCoefficient[R, 1, q, qbar, 0, 0, 1] = ALARM*ep^3
 
MasterCoefficient[R, 1, q, qbar, 0, 0, la] = ALARM*ep^3
 
MasterCoefficient[R, 1, q, qbar, zb, 0, 0] = ALARM*ep^3
 
MasterCoefficient[R, 1, q, qbar, zb, 0, 1] = ALARM*ep^3
 
MasterCoefficient[R, 1, q, qbar, zb, 0, la] = 
   ALARM*ep^3 + ((-1 + nc)^2*(1 + nc)^2*zb^3)/(4*ep*nc^2*(-1 + zb)) - 
    ((1 - 2*la + 2*la^2)*(-1 + nc)^2*(1 + nc)^2*zb^3)/
     (4*ep^2*nc^2*(-1 + zb)) + ((1 - 2*la + 2*la^2)*(-1 + nc)^2*(1 + nc)^2*
      Pi^2*zb^3)/(48*nc^2*(-1 + zb)) - (ep^2*(-1 + nc)^2*(1 + nc)^2*zb^3*
      (Pi^4 - 2*la*Pi^4 + 2*la^2*Pi^4 + 480*Zeta[3]))/(5760*nc^2*(-1 + zb)) - 
    (ep*(-1 + nc)^2*(1 + nc)^2*zb^3*(Pi^2 - 4*Zeta[3] + 8*la*Zeta[3] - 
       8*la^2*Zeta[3]))/(48*nc^2*(-1 + zb))
 
MasterCoefficient[RR, 1, g, g, 0, 0, 0] = 
   ALARM*ep^2 + ((-352*nc^2*Pi^3)/(3*la*x*zb) + (64*nc*nf*Pi^3)/(3*la*x*zb))/
     ep^3 + ((-3200*nc^2*Pi^3)/(9*la*x*zb) + (512*nc*nf*Pi^3)/(9*la*x*zb))/
     ep^2 + ((-22528*nc^2*Pi^3)/(27*la*x*zb) + (3328*nc*nf*Pi^3)/
       (27*la*x*zb))/ep + ep*((-902272*nc^2*Pi^3)/(243*la*x*zb) + 
      (123904*nc*nf*Pi^3)/(243*la*x*zb)) - (145280*nc^2*Pi^3)/(81*la*x*zb) + 
    (20480*nc*nf*Pi^3)/(81*la*x*zb)
 
MasterCoefficient[RR, 1, g, g, 0, 0, 1] = 
   ALARM*ep^2 + ep*((902272*nc^2*Pi^3)/(243*(-1 + la)*x*zb) - 
      (123904*nc*nf*Pi^3)/(243*(-1 + la)*x*zb)) + 
    ((22528*nc^2*Pi^3)/(27*(-1 + la)*x*zb) - (3328*nc*nf*Pi^3)/
       (27*(-1 + la)*x*zb))/ep + ((3200*nc^2*Pi^3)/(9*(-1 + la)*x*zb) - 
      (512*nc*nf*Pi^3)/(9*(-1 + la)*x*zb))/ep^2 + 
    ((352*nc^2*Pi^3)/(3*(-1 + la)*x*zb) - (64*nc*nf*Pi^3)/(3*(-1 + la)*x*zb))/
     ep^3 + (145280*nc^2*Pi^3)/(81*(-1 + la)*x*zb) - 
    (20480*nc*nf*Pi^3)/(81*(-1 + la)*x*zb)
 
MasterCoefficient[RR, 1, g, g, 0, 0, la] = 
   ALARM*ep^2 + ((22528*nc^2*Pi^3)/(27*(-1 + la)*la*x*zb) - 
      (3328*nc*nf*Pi^3)/(27*(-1 + la)*la*x*zb))/ep + 
    ((3200*nc^2*Pi^3)/(9*(-1 + la)*la*x*zb) - (512*nc*nf*Pi^3)/
       (9*(-1 + la)*la*x*zb))/ep^2 + ((352*nc^2*Pi^3)/(3*(-1 + la)*la*x*zb) - 
      (64*nc*nf*Pi^3)/(3*(-1 + la)*la*x*zb))/ep^3 + 
    (145280*nc^2*Pi^3)/(81*(-1 + la)*la*x*zb) - (20480*nc*nf*Pi^3)/
     (81*(-1 + la)*la*x*zb)
 
MasterCoefficient[RR, 1, g, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, g, 0, x, 0] = 
   ALARM*ep^2 + ((-352*nc^2*Pi^3)/(3*la*x*zb) + (64*nc*nf*Pi^3)/(3*la*x*zb))/
     ep^3 + ((-3200*nc^2*Pi^3)/(9*la*x*zb) + (512*nc*nf*Pi^3)/(9*la*x*zb))/
     ep^2 + ((-22528*nc^2*Pi^3)/(27*la*x*zb) + (3328*nc*nf*Pi^3)/
       (27*la*x*zb))/ep - (145280*nc^2*Pi^3)/(81*la*x*zb) + 
    (20480*nc*nf*Pi^3)/(81*la*x*zb)
 
MasterCoefficient[RR, 1, g, g, 0, x, 1] = 
   ALARM*ep^2 + ((22528*nc^2*Pi^3)/(27*(-1 + la)*x*zb) - 
      (3328*nc*nf*Pi^3)/(27*(-1 + la)*x*zb))/ep + 
    ((3200*nc^2*Pi^3)/(9*(-1 + la)*x*zb) - (512*nc*nf*Pi^3)/
       (9*(-1 + la)*x*zb))/ep^2 + ((352*nc^2*Pi^3)/(3*(-1 + la)*x*zb) - 
      (64*nc*nf*Pi^3)/(3*(-1 + la)*x*zb))/ep^3 + 
    (145280*nc^2*Pi^3)/(81*(-1 + la)*x*zb) - (20480*nc*nf*Pi^3)/
     (81*(-1 + la)*x*zb)
 
MasterCoefficient[RR, 1, g, g, 0, x, la] = 
   ALARM*ep^2 + ((22528*nc^2*Pi^3)/(27*(-1 + la)*la*x*zb) - 
      (3328*nc*nf*Pi^3)/(27*(-1 + la)*la*x*zb))/ep + 
    ((3200*nc^2*Pi^3)/(9*(-1 + la)*la*x*zb) - (512*nc*nf*Pi^3)/
       (9*(-1 + la)*la*x*zb))/ep^2 + ((352*nc^2*Pi^3)/(3*(-1 + la)*la*x*zb) - 
      (64*nc*nf*Pi^3)/(3*(-1 + la)*la*x*zb))/ep^3
 
MasterCoefficient[RR, 1, g, g, zb, 0, 0] = 
   ALARM*ep^2 + (145280*nc^2*Pi^3*(1 - zb + zb^2)^2)/(81*la*x*(-1 + zb)*zb) - 
    (20480*nc*nf*Pi^3*(1 - zb + zb^2)^2)/(81*la*x*(-1 + zb)*zb) + 
    ((22528*nc^2*Pi^3*(1 - zb + zb^2)^2)/(27*la*x*(-1 + zb)*zb) - 
      (3328*nc*nf*Pi^3*(1 - zb + zb^2)^2)/(27*la*x*(-1 + zb)*zb))/ep + 
    ((3200*nc^2*Pi^3*(1 - zb + zb^2)^2)/(9*la*x*(-1 + zb)*zb) - 
      (512*nc*nf*Pi^3*(1 - zb + zb^2)^2)/(9*la*x*(-1 + zb)*zb))/ep^2 + 
    ((352*nc^2*Pi^3*(1 - zb + zb^2)^2)/(3*la*x*(-1 + zb)*zb) - 
      (64*nc*nf*Pi^3*(1 - zb + zb^2)^2)/(3*la*x*(-1 + zb)*zb))/ep^3
 
MasterCoefficient[RR, 1, g, g, zb, 0, 1] = 
   ALARM*ep^2 - (145280*nc^2*Pi^3*(1 - zb + zb^2)^2)/
     (81*(-1 + la)*x*(-1 + zb)*zb) + (20480*nc*nf*Pi^3*(1 - zb + zb^2)^2)/
     (81*(-1 + la)*x*(-1 + zb)*zb) + 
    ((-352*nc^2*Pi^3*(1 - zb + zb^2)^2)/(3*(-1 + la)*x*(-1 + zb)*zb) + 
      (64*nc*nf*Pi^3*(1 - zb + zb^2)^2)/(3*(-1 + la)*x*(-1 + zb)*zb))/ep^3 + 
    ((-3200*nc^2*Pi^3*(1 - zb + zb^2)^2)/(9*(-1 + la)*x*(-1 + zb)*zb) + 
      (512*nc*nf*Pi^3*(1 - zb + zb^2)^2)/(9*(-1 + la)*x*(-1 + zb)*zb))/ep^2 + 
    ((-22528*nc^2*Pi^3*(1 - zb + zb^2)^2)/(27*(-1 + la)*x*(-1 + zb)*zb) + 
      (3328*nc*nf*Pi^3*(1 - zb + zb^2)^2)/(27*(-1 + la)*x*(-1 + zb)*zb))/ep
 
MasterCoefficient[RR, 1, g, g, zb, 0, la] = 
   ALARM*ep^2 + ((64*nc*nf*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 
         2*la*zb^4 + 3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/
       (3*(-1 + la)*la*x*(-1 + zb)*zb) - 
      (32*nc^2*Pi^3*(11 - 22*zb + 33*zb^2 + 12*la*zb^2 - 12*la^2*zb^2 - 
         22*zb^3 - 12*la*zb^3 + 12*la^2*zb^3 + 11*zb^4 - 22*la*zb^4 + 
         33*la^2*zb^4 - 22*la^3*zb^4 + 11*la^4*zb^4))/
       (3*(-1 + la)*la*x*(-1 + zb)*zb))/ep^3 + 
    ((128*nc*nf*Pi^3*(4 - 8*zb + 12*zb^2 - 3*la*zb^2 + 3*la^2*zb^2 - 8*zb^3 + 
         3*la*zb^3 - 3*la^2*zb^3 + 4*zb^4 - 8*la*zb^4 + 12*la^2*zb^4 - 
         8*la^3*zb^4 + 4*la^4*zb^4))/(9*(-1 + la)*la*x*(-1 + zb)*zb) - 
      (64*nc^2*Pi^3*(50 - 100*zb + 150*zb^2 + 3*la*zb^2 - 3*la^2*zb^2 - 
         100*zb^3 - 3*la*zb^3 + 3*la^2*zb^3 + 50*zb^4 - 100*la*zb^4 + 
         150*la^2*zb^4 - 100*la^3*zb^4 + 50*la^4*zb^4))/
       (9*(-1 + la)*la*x*(-1 + zb)*zb))/ep^2 + 
    ((128*nc*nf*Pi^3*(26 - 52*zb + 78*zb^2 - 33*la*zb^2 + 33*la^2*zb^2 - 
         52*zb^3 + 33*la*zb^3 - 33*la^2*zb^3 + 26*zb^4 - 52*la*zb^4 + 
         78*la^2*zb^4 - 52*la^3*zb^4 + 26*la^4*zb^4))/
       (27*(-1 + la)*la*x*(-1 + zb)*zb) - 
      (64*nc^2*Pi^3*(352 - 704*zb + 1056*zb^2 - 237*la*zb^2 + 237*la^2*zb^2 - 
         704*zb^3 + 237*la*zb^3 - 237*la^2*zb^3 + 352*zb^4 - 704*la*zb^4 + 
         1056*la^2*zb^4 - 704*la^3*zb^4 + 352*la^4*zb^4))/
       (27*(-1 + la)*la*x*(-1 + zb)*zb))/ep
 
MasterCoefficient[RR, 1, g, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, g, zb, x, 0] = 
   ALARM*ep^2 + ((-16*nf*Pi^3*zb*(1 - 2*x*zb + 2*x^2*zb^2)*
        (1 - 2*x*zb + zb^2 - 2*x*zb^2 + 2*x^2*zb^2))/
       (la*nc*(-1 + zb)*(-1 + x*zb)^2) + 
      (16*nc*nf*Pi^3*zb*(1 - 2*x*zb + 2*x^2*zb^2)*(1 - 2*x*zb + zb^2 - 
         2*x*zb^2 + 2*x^2*zb^2))/(la*(-1 + zb)*(-1 + x*zb)^2) - 
      (64*nc^2*Pi^3*zb*(1 + 2*zb - 8*x*zb + zb^2 + 2*x*zb^2 + 10*x^2*zb^2 - 
         4*x*zb^3 - 4*x^2*zb^3 - 4*x^3*zb^3 + 4*x^2*zb^4 - 2*x^3*zb^4 + 
         2*x^4*zb^4))/(la*(-1 + zb)*(-1 + x*zb)^2))/ep^4 + 
    ((-16*nf*Pi^3*zb*(7 + 10*zb - 48*x*zb + 7*zb^2 - 144*x*zb^2 + 
         216*x^2*zb^2 - 24*x*zb^3 + 288*x^2*zb^3 - 336*x^3*zb^3 + 
         24*x^2*zb^4 - 168*x^3*zb^4 + 168*x^4*zb^4))/
       (la*nc*(-1 + zb)*(-1 + x*zb)^2) - 
      (32*nc^2*Pi^3*(-704 + 1408*zb + 1460*x*zb - 2112*zb^2 - 990*x*zb^2 - 
         1053*x^2*zb^2 + 1408*zb^3 + 3376*x*zb^3 - 4026*x^2*zb^3 + 
         551*x^3*zb^3 - 704*zb^4 - 1590*x*zb^4 - 1239*x^2*zb^4 + 
         6980*x^3*zb^4 - 254*x^4*zb^4 + 1408*x*zb^5 - 1764*x^2*zb^5 + 
         2925*x^3*zb^5 - 6378*x^4*zb^5 - 704*x^2*zb^6 + 2256*x^3*zb^6 - 
         3570*x^4*zb^6 + 3316*x^5*zb^6))/(27*la*x*(-1 + zb)*zb*
        (-1 + x*zb)^2) + (16*nc*nf*Pi^3*(-208 + 416*zb + 586*x*zb - 
         624*zb^2 + 99*x*zb^2 - 1242*x^2*zb^2 + 416*zb^3 + 860*x*zb^3 - 
         2094*x^2*zb^3 + 1576*x^3*zb^3 - 208*zb^4 + 231*x*zb^4 - 
         4710*x^2*zb^4 + 7072*x^3*zb^4 - 712*x^4*zb^4 + 416*x*zb^5 - 
         2178*x^2*zb^5 + 10656*x^3*zb^5 - 11208*x^4*zb^5 - 208*x^2*zb^6 + 
         1776*x^3*zb^6 - 6672*x^4*zb^6 + 5960*x^5*zb^6))/
       (27*la*x*(-1 + zb)*zb*(-1 + x*zb)^2))/ep + 
    ((-16*nf*Pi^3*zb*(1 + 2*zb - 8*x*zb + zb^2 - 16*x*zb^2 + 28*x^2*zb^2 - 
         4*x*zb^3 + 32*x^2*zb^3 - 40*x^3*zb^3 + 4*x^2*zb^4 - 20*x^3*zb^4 + 
         20*x^4*zb^4))/(la*nc*(-1 + zb)*(-1 + x*zb)^2) + 
      (16*nc*nf*Pi^3*(-4 + 8*zb + 10*x*zb - 12*zb^2 - 3*x*zb^2 - 
         12*x^2*zb^2 + 8*zb^3 + 20*x*zb^3 - 36*x^2*zb^3 + 10*x^3*zb^3 - 
         4*zb^4 - 3*x*zb^4 - 48*x^2*zb^4 + 100*x^3*zb^4 - 4*x^4*zb^4 + 
         8*x*zb^5 - 24*x^2*zb^5 + 102*x^3*zb^5 - 132*x^4*zb^5 - 4*x^2*zb^6 + 
         24*x^3*zb^6 - 72*x^4*zb^6 + 68*x^5*zb^6))/(3*la*x*(-1 + zb)*zb*
        (-1 + x*zb)^2) - (16*nc^2*Pi^3*(22 - 44*zb - 68*x*zb + 66*zb^2 + 
         71*x*zb^2 + 76*x^2*zb^2 - 44*zb^3 - 224*x*zb^3 + 225*x^2*zb^3 - 
         40*x^3*zb^3 + 22*zb^4 + 125*x*zb^4 + 38*x^2*zb^4 - 508*x^3*zb^4 + 
         14*x^4*zb^4 - 78*x*zb^5 + 105*x^2*zb^5 - 6*x^3*zb^5 + 508*x^4*zb^5 - 
         4*x^5*zb^5 + 54*x^2*zb^6 - 198*x^3*zb^6 + 114*x^4*zb^6 - 
         308*x^5*zb^6 - 22*x^3*zb^7 + 108*x^4*zb^7 - 108*x^5*zb^7 + 
         104*x^6*zb^7))/(3*la*x*(-1 + zb)*zb*(-1 + x*zb)^3))/ep^3 + 
    ((-16*nf*Pi^3*zb*(3 + 4*zb - 20*x*zb + 3*zb^2 - 54*x*zb^2 + 84*x^2*zb^2 - 
         10*x*zb^3 + 108*x^2*zb^3 - 128*x^3*zb^3 + 10*x^2*zb^4 - 
         64*x^3*zb^4 + 64*x^4*zb^4))/(la*nc*(-1 + zb)*(-1 + x*zb)^2) + 
      (16*nc*nf*Pi^3*(-32 + 64*zb + 86*x*zb - 96*zb^2 - 9*x*zb^2 - 
         144*x^2*zb^2 + 64*zb^3 + 142*x*zb^3 - 282*x^2*zb^3 + 158*x^3*zb^3 - 
         32*zb^4 + 3*x*zb^4 - 546*x^2*zb^4 + 908*x^3*zb^4 - 68*x^4*zb^4 + 
         64*x*zb^5 - 252*x^2*zb^5 + 1206*x^3*zb^5 - 1356*x^4*zb^5 - 
         32*x^2*zb^6 + 222*x^3*zb^6 - 780*x^4*zb^6 + 712*x^5*zb^6))/
       (9*la*x*(-1 + zb)*zb*(-1 + x*zb)^2) - 
      (16*nc^2*Pi^3*(200 - 400*zb - 616*x*zb + 600*zb^2 + 679*x*zb^2 + 
         704*x^2*zb^2 - 400*zb^3 - 1762*x*zb^3 + 1299*x^2*zb^3 - 
         416*x^3*zb^3 + 200*zb^4 + 1135*x*zb^4 + 682*x^2*zb^4 - 
         3410*x^3*zb^4 + 184*x^4*zb^4 - 744*x*zb^5 + 399*x^2*zb^5 - 
         816*x^3*zb^5 + 3872*x^4*zb^5 - 56*x^5*zb^5 + 600*x^2*zb^6 - 
         1266*x^3*zb^6 + 1536*x^4*zb^6 - 2656*x^5*zb^6 - 200*x^3*zb^7 + 
         708*x^4*zb^7 - 960*x^5*zb^7 + 904*x^6*zb^7))/
       (9*la*x*(-1 + zb)*zb*(-1 + x*zb)^3))/ep^2
 
MasterCoefficient[RR, 1, g, g, zb, x, 1] = 
   ALARM*ep^2 + ((16*nf*Pi^3*zb*(1 - 2*x*zb + 2*x^2*zb^2)*
        (1 - 2*x*zb + zb^2 - 2*x*zb^2 + 2*x^2*zb^2))/((-1 + la)*nc*(-1 + zb)*
        (-1 + x*zb)^2) - (16*nc*nf*Pi^3*zb*(1 - 2*x*zb + 2*x^2*zb^2)*
        (1 - 2*x*zb + zb^2 - 2*x*zb^2 + 2*x^2*zb^2))/((-1 + la)*(-1 + zb)*
        (-1 + x*zb)^2) + (64*nc^2*Pi^3*zb*(1 + 2*zb - 8*x*zb + zb^2 + 
         2*x*zb^2 + 10*x^2*zb^2 - 4*x*zb^3 - 4*x^2*zb^3 - 4*x^3*zb^3 + 
         4*x^2*zb^4 - 2*x^3*zb^4 + 2*x^4*zb^4))/((-1 + la)*(-1 + zb)*
        (-1 + x*zb)^2))/ep^4 + 
    ((16*nf*Pi^3*zb*(7 + 10*zb - 48*x*zb + 7*zb^2 - 144*x*zb^2 + 
         216*x^2*zb^2 - 24*x*zb^3 + 288*x^2*zb^3 - 336*x^3*zb^3 + 
         24*x^2*zb^4 - 168*x^3*zb^4 + 168*x^4*zb^4))/((-1 + la)*nc*(-1 + zb)*
        (-1 + x*zb)^2) + (32*nc^2*Pi^3*(-704 + 1408*zb + 1460*x*zb - 
         2112*zb^2 - 990*x*zb^2 - 1053*x^2*zb^2 + 1408*zb^3 + 3376*x*zb^3 - 
         4026*x^2*zb^3 + 551*x^3*zb^3 - 704*zb^4 - 1590*x*zb^4 - 
         1239*x^2*zb^4 + 6980*x^3*zb^4 - 254*x^4*zb^4 + 1408*x*zb^5 - 
         1764*x^2*zb^5 + 2925*x^3*zb^5 - 6378*x^4*zb^5 - 704*x^2*zb^6 + 
         2256*x^3*zb^6 - 3570*x^4*zb^6 + 3316*x^5*zb^6))/
       (27*(-1 + la)*x*(-1 + zb)*zb*(-1 + x*zb)^2) - 
      (16*nc*nf*Pi^3*(-208 + 416*zb + 586*x*zb - 624*zb^2 + 99*x*zb^2 - 
         1242*x^2*zb^2 + 416*zb^3 + 860*x*zb^3 - 2094*x^2*zb^3 + 
         1576*x^3*zb^3 - 208*zb^4 + 231*x*zb^4 - 4710*x^2*zb^4 + 
         7072*x^3*zb^4 - 712*x^4*zb^4 + 416*x*zb^5 - 2178*x^2*zb^5 + 
         10656*x^3*zb^5 - 11208*x^4*zb^5 - 208*x^2*zb^6 + 1776*x^3*zb^6 - 
         6672*x^4*zb^6 + 5960*x^5*zb^6))/(27*(-1 + la)*x*(-1 + zb)*zb*
        (-1 + x*zb)^2))/ep + 
    ((16*nf*Pi^3*zb*(1 + 2*zb - 8*x*zb + zb^2 - 16*x*zb^2 + 28*x^2*zb^2 - 
         4*x*zb^3 + 32*x^2*zb^3 - 40*x^3*zb^3 + 4*x^2*zb^4 - 20*x^3*zb^4 + 
         20*x^4*zb^4))/((-1 + la)*nc*(-1 + zb)*(-1 + x*zb)^2) - 
      (16*nc*nf*Pi^3*(-4 + 8*zb + 10*x*zb - 12*zb^2 - 3*x*zb^2 - 
         12*x^2*zb^2 + 8*zb^3 + 20*x*zb^3 - 36*x^2*zb^3 + 10*x^3*zb^3 - 
         4*zb^4 - 3*x*zb^4 - 48*x^2*zb^4 + 100*x^3*zb^4 - 4*x^4*zb^4 + 
         8*x*zb^5 - 24*x^2*zb^5 + 102*x^3*zb^5 - 132*x^4*zb^5 - 4*x^2*zb^6 + 
         24*x^3*zb^6 - 72*x^4*zb^6 + 68*x^5*zb^6))/(3*(-1 + la)*x*(-1 + zb)*
        zb*(-1 + x*zb)^2) + (16*nc^2*Pi^3*(22 - 44*zb - 68*x*zb + 66*zb^2 + 
         71*x*zb^2 + 76*x^2*zb^2 - 44*zb^3 - 224*x*zb^3 + 225*x^2*zb^3 - 
         40*x^3*zb^3 + 22*zb^4 + 125*x*zb^4 + 38*x^2*zb^4 - 508*x^3*zb^4 + 
         14*x^4*zb^4 - 78*x*zb^5 + 105*x^2*zb^5 - 6*x^3*zb^5 + 508*x^4*zb^5 - 
         4*x^5*zb^5 + 54*x^2*zb^6 - 198*x^3*zb^6 + 114*x^4*zb^6 - 
         308*x^5*zb^6 - 22*x^3*zb^7 + 108*x^4*zb^7 - 108*x^5*zb^7 + 
         104*x^6*zb^7))/(3*(-1 + la)*x*(-1 + zb)*zb*(-1 + x*zb)^3))/ep^3 + 
    ((16*nf*Pi^3*zb*(3 + 4*zb - 20*x*zb + 3*zb^2 - 54*x*zb^2 + 84*x^2*zb^2 - 
         10*x*zb^3 + 108*x^2*zb^3 - 128*x^3*zb^3 + 10*x^2*zb^4 - 
         64*x^3*zb^4 + 64*x^4*zb^4))/((-1 + la)*nc*(-1 + zb)*(-1 + x*zb)^2) - 
      (16*nc*nf*Pi^3*(-32 + 64*zb + 86*x*zb - 96*zb^2 - 9*x*zb^2 - 
         144*x^2*zb^2 + 64*zb^3 + 142*x*zb^3 - 282*x^2*zb^3 + 158*x^3*zb^3 - 
         32*zb^4 + 3*x*zb^4 - 546*x^2*zb^4 + 908*x^3*zb^4 - 68*x^4*zb^4 + 
         64*x*zb^5 - 252*x^2*zb^5 + 1206*x^3*zb^5 - 1356*x^4*zb^5 - 
         32*x^2*zb^6 + 222*x^3*zb^6 - 780*x^4*zb^6 + 712*x^5*zb^6))/
       (9*(-1 + la)*x*(-1 + zb)*zb*(-1 + x*zb)^2) + 
      (16*nc^2*Pi^3*(200 - 400*zb - 616*x*zb + 600*zb^2 + 679*x*zb^2 + 
         704*x^2*zb^2 - 400*zb^3 - 1762*x*zb^3 + 1299*x^2*zb^3 - 
         416*x^3*zb^3 + 200*zb^4 + 1135*x*zb^4 + 682*x^2*zb^4 - 
         3410*x^3*zb^4 + 184*x^4*zb^4 - 744*x*zb^5 + 399*x^2*zb^5 - 
         816*x^3*zb^5 + 3872*x^4*zb^5 - 56*x^5*zb^5 + 600*x^2*zb^6 - 
         1266*x^3*zb^6 + 1536*x^4*zb^6 - 2656*x^5*zb^6 - 200*x^3*zb^7 + 
         708*x^4*zb^7 - 960*x^5*zb^7 + 904*x^6*zb^7))/
       (9*(-1 + la)*x*(-1 + zb)*zb*(-1 + x*zb)^3))/ep^2
 
MasterCoefficient[RR, 1, g, g, zb, x, la] = 
   ALARM*ep^2 + ((64*nc^2*Pi^3*zb*(1 + 2*zb - 4*la*zb + 4*la^2*zb - 8*x*zb + 
         18*la*x*zb - 22*la^2*x*zb + zb^2 - 6*la*zb^2 + 12*la^2*zb^2 - 
         12*la^3*zb^2 + 6*la^4*zb^2 + 2*x*zb^2 - 16*la*x*zb^2 + 
         21*la^2*x*zb^2 - 14*la^3*x*zb^2 + la^4*x*zb^2 + 10*x^2*zb^2 - 
         16*la*x^2*zb^2 + la^2*x^2*zb^2 + 40*la^3*x^2*zb^2 + 
         13*la^4*x^2*zb^2 - 4*x*zb^3 + 20*la*x*zb^3 - 34*la^2*x*zb^3 + 
         26*la^3*x*zb^3 - 4*la^4*x*zb^3 - 12*la^5*x*zb^3 - 4*x^2*zb^3 + 
         16*la*x^2*zb^3 - 7*la^2*x^2*zb^3 - 3*la^4*x^2*zb^3 - 
         2*la^5*x^2*zb^3 - 4*x^3*zb^3 + 16*la^2*x^3*zb^3 - 28*la^3*x^3*zb^3 - 
         54*la^4*x^3*zb^3 - 26*la^5*x^3*zb^3 + 4*x^2*zb^4 - 20*la*x^2*zb^4 + 
         37*la^2*x^2*zb^4 - 34*la^3*x^2*zb^4 + 9*la^4*x^2*zb^4 + 
         14*la^5*x^2*zb^4 + 16*la^6*x^2*zb^4 - 2*x^3*zb^4 + 16*la*x^3*zb^4 - 
         48*la^2*x^3*zb^4 + 54*la^3*x^3*zb^4 - 35*la^4*x^3*zb^4 + 
         32*la^5*x^3*zb^4 + la^6*x^3*zb^4 + 2*x^4*zb^4 - 8*la*x^4*zb^4 + 
         20*la^2*x^4*zb^4 - 32*la^3*x^4*zb^4 + 56*la^4*x^4*zb^4 + 
         52*la^5*x^4*zb^4 + 21*la^6*x^4*zb^4 + 2*la^4*x^3*zb^5 - 
         36*la^6*x^3*zb^5 - 10*la^7*x^3*zb^5 + 7*la^4*x^4*zb^5 - 
         18*la^5*x^4*zb^5 - 11*la^6*x^4*zb^5 - 32*la^5*x^5*zb^5 - 
         40*la^6*x^5*zb^5 - 8*la^7*x^5*zb^5 + 2*la^4*x^4*zb^6 - 
         8*la^5*x^4*zb^6 + 21*la^6*x^4*zb^6 + 22*la^7*x^4*zb^6 + 
         4*la^8*x^4*zb^6 + 8*la^6*x^5*zb^6 - 2*la^8*x^5*zb^6 + 
         20*la^6*x^6*zb^6 + 16*la^7*x^6*zb^6 + 2*la^8*x^6*zb^6 - 
         12*la^7*x^5*zb^7 - 8*la^8*x^5*zb^7 + 4*la^8*x^6*zb^7 - 
         8*la^7*x^7*zb^7 - 4*la^8*x^7*zb^7 + 4*la^8*x^6*zb^8 - 
         2*la^8*x^7*zb^8 + 2*la^8*x^8*zb^8))/((-1 + la)*la*(-1 + zb)*
        (-1 + x*zb)^2*(-1 + la*x*zb)^4) + 
      (16*nf*Pi^3*zb*(1 - 4*x*zb + 6*la*x*zb - 10*la^2*x*zb + zb^2 - 
         4*la*zb^2 + 8*la^2*zb^2 - 8*la^3*zb^2 + 4*la^4*zb^2 - 2*x*zb^2 + 
         8*la*x*zb^2 - 12*la^2*x*zb^2 + 8*la^3*x*zb^2 - 4*la^4*x*zb^2 + 
         8*x^2*zb^2 - 20*la*x^2*zb^2 + 25*la^2*x^2*zb^2 + 4*la^3*x^2*zb^2 + 
         13*la^4*x^2*zb^2 - 2*x*zb^3 + 8*la*x*zb^3 - 16*la^2*x*zb^3 + 
         12*la^3*x*zb^3 - 8*la^5*x*zb^3 + 4*x^2*zb^3 - 16*la*x^2*zb^3 + 
         24*la^2*x^2*zb^3 - 16*la^3*x^2*zb^3 + 8*la^4*x^2*zb^3 + 
         8*la^5*x^2*zb^3 - 8*x^3*zb^3 + 24*la*x^3*zb^3 - 28*la^2*x^3*zb^3 + 
         4*la^3*x^3*zb^3 - 34*la^4*x^3*zb^3 - 26*la^5*x^3*zb^3 + 2*x^2*zb^4 - 
         10*la*x^2*zb^4 + 23*la^2*x^2*zb^4 - 18*la^3*x^2*zb^4 - 
         la^4*x^2*zb^4 + 12*la^5*x^2*zb^4 + 8*la^6*x^2*zb^4 - 4*x^3*zb^4 + 
         20*la*x^3*zb^4 - 42*la^2*x^3*zb^4 + 48*la^3*x^3*zb^4 - 
         34*la^4*x^3*zb^4 - 4*la^5*x^3*zb^4 - 16*la^6*x^3*zb^4 + 4*x^4*zb^4 - 
         16*la*x^4*zb^4 + 28*la^2*x^4*zb^4 - 28*la^3*x^4*zb^4 + 
         36*la^4*x^4*zb^4 + 48*la^5*x^4*zb^4 + 29*la^6*x^4*zb^4 - 
         6*la^3*x^3*zb^5 + 8*la^4*x^3*zb^5 - 22*la^6*x^3*zb^5 - 
         4*la^7*x^3*zb^5 + 8*la^5*x^4*zb^5 + 28*la^6*x^4*zb^5 + 
         12*la^7*x^4*zb^5 - 28*la^5*x^5*zb^5 - 56*la^6*x^5*zb^5 - 
         16*la^7*x^5*zb^5 + 4*la^4*x^4*zb^6 - 10*la^5*x^4*zb^6 + 
         15*la^6*x^4*zb^6 + 10*la^7*x^4*zb^6 + 2*la^8*x^4*zb^6 - 
         14*la^6*x^5*zb^6 - 24*la^7*x^5*zb^6 - 4*la^8*x^5*zb^6 + 
         28*la^6*x^6*zb^6 + 32*la^7*x^6*zb^6 + 4*la^8*x^6*zb^6 - 
         6*la^7*x^5*zb^7 - 4*la^8*x^5*zb^7 + 12*la^7*x^6*zb^7 + 
         8*la^8*x^6*zb^7 - 16*la^7*x^7*zb^7 - 8*la^8*x^7*zb^7 + 
         2*la^8*x^6*zb^8 - 4*la^8*x^7*zb^8 + 4*la^8*x^8*zb^8))/
       ((-1 + la)*la*nc*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^4) - 
      (16*nc*nf*Pi^3*zb*(1 - 2*la + 2*la^2 - 4*x*zb + 8*la*x*zb - 
         6*la^2*x*zb - 6*la^3*x*zb + zb^2 - 4*la*zb^2 + 8*la^2*zb^2 - 
         8*la^3*zb^2 + 4*la^4*zb^2 - 2*x*zb^2 + 8*la*x*zb^2 - 
         12*la^2*x*zb^2 + 8*la^3*x*zb^2 - 4*la^4*x*zb^2 + 8*x^2*zb^2 - 
         20*la*x^2*zb^2 + 19*la^2*x^2*zb^2 + 4*la^3*x^2*zb^2 + 
         19*la^4*x^2*zb^2 - 2*x*zb^3 + 8*la*x*zb^3 - 16*la^2*x*zb^3 + 
         12*la^3*x*zb^3 - 8*la^5*x*zb^3 + 4*x^2*zb^3 - 16*la*x^2*zb^3 + 
         24*la^2*x^2*zb^3 - 16*la^3*x^2*zb^3 + 8*la^4*x^2*zb^3 + 
         8*la^5*x^2*zb^3 - 8*x^3*zb^3 + 24*la*x^3*zb^3 - 28*la^2*x^3*zb^3 + 
         10*la^3*x^3*zb^3 - 38*la^4*x^3*zb^3 - 28*la^5*x^3*zb^3 + 
         2*x^2*zb^4 - 10*la*x^2*zb^4 + 23*la^2*x^2*zb^4 - 20*la^3*x^2*zb^4 + 
         5*la^4*x^2*zb^4 + 6*la^5*x^2*zb^4 + 10*la^6*x^2*zb^4 - 4*x^3*zb^4 + 
         20*la*x^3*zb^4 - 42*la^2*x^3*zb^4 + 48*la^3*x^3*zb^4 - 
         34*la^4*x^3*zb^4 - 4*la^5*x^3*zb^4 - 16*la^6*x^3*zb^4 + 4*x^4*zb^4 - 
         16*la*x^4*zb^4 + 28*la^2*x^4*zb^4 - 28*la^3*x^4*zb^4 + 
         34*la^4*x^4*zb^4 + 50*la^5*x^4*zb^4 + 29*la^6*x^4*zb^4 - 
         4*la^3*x^3*zb^5 + 4*la^4*x^3*zb^5 - 18*la^6*x^3*zb^5 - 
         6*la^7*x^3*zb^5 + 8*la^5*x^4*zb^5 + 28*la^6*x^4*zb^5 + 
         12*la^7*x^4*zb^5 - 28*la^5*x^5*zb^5 - 56*la^6*x^5*zb^5 - 
         16*la^7*x^5*zb^5 + 2*la^4*x^4*zb^6 - 4*la^5*x^4*zb^6 + 
         9*la^6*x^4*zb^6 + 12*la^7*x^4*zb^6 + 2*la^8*x^4*zb^6 - 
         14*la^6*x^5*zb^6 - 24*la^7*x^5*zb^6 - 4*la^8*x^5*zb^6 + 
         28*la^6*x^6*zb^6 + 32*la^7*x^6*zb^6 + 4*la^8*x^6*zb^6 - 
         6*la^7*x^5*zb^7 - 4*la^8*x^5*zb^7 + 12*la^7*x^6*zb^7 + 
         8*la^8*x^6*zb^7 - 16*la^7*x^7*zb^7 - 8*la^8*x^7*zb^7 + 
         2*la^8*x^6*zb^8 - 4*la^8*x^7*zb^8 + 4*la^8*x^8*zb^8))/
       ((-1 + la)*la*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^4))/ep^4 + 
    ((16*nf*Pi^3*zb*(1 + 2*la - 2*la^2 + 2*zb - 8*la*zb + 8*la^2*zb - 
         8*x*zb + 12*la*x*zb - 22*la^2*x*zb + 6*la^3*x*zb + zb^2 - 
         2*la*zb^2 + 8*la^2*zb^2 - 12*la^3*zb^2 + 6*la^4*zb^2 - 16*x*zb^2 + 
         60*la*x*zb^2 - 60*la^2*x*zb^2 + 8*la^3*x*zb^2 - 16*la^4*x*zb^2 + 
         28*x^2*zb^2 - 82*la*x^2*zb^2 + 113*la^2*x^2*zb^2 - 
         28*la^3*x^2*zb^2 + 35*la^4*x^2*zb^2 - 4*x*zb^3 + 16*la*x*zb^3 - 
         46*la^2*x*zb^3 + 46*la^3*x*zb^3 - 8*la^4*x*zb^3 - 12*la^5*x*zb^3 + 
         32*x^2*zb^3 - 128*la*x^2*zb^3 + 174*la^2*x^2*zb^3 - 
         136*la^3*x^2*zb^3 + 134*la^4*x^2*zb^3 + 32*la^5*x^2*zb^3 - 
         40*x^3*zb^3 + 142*la*x^3*zb^3 - 204*la^2*x^3*zb^3 + 
         108*la^3*x^3*zb^3 - 130*la^4*x^3*zb^3 - 80*la^5*x^3*zb^3 + 
         4*x^2*zb^4 - 20*la*x^2*zb^4 + 53*la^2*x^2*zb^4 - 32*la^3*x^2*zb^4 - 
         21*la^4*x^2*zb^4 + 28*la^5*x^2*zb^4 + 14*la^6*x^2*zb^4 - 
         20*x^3*zb^4 + 88*la*x^3*zb^4 - 152*la^2*x^3*zb^4 + 
         172*la^3*x^3*zb^4 - 136*la^4*x^3*zb^4 - 120*la^5*x^3*zb^4 - 
         84*la^6*x^3*zb^4 + 20*x^4*zb^4 - 80*la*x^4*zb^4 + 
         130*la^2*x^4*zb^4 - 106*la^3*x^4*zb^4 + 110*la^4*x^4*zb^4 + 
         188*la^5*x^4*zb^4 + 119*la^6*x^4*zb^4 - 22*la^3*x^3*zb^5 + 
         26*la^4*x^3*zb^5 + 4*la^5*x^3*zb^5 - 44*la^6*x^3*zb^5 - 
         8*la^7*x^3*zb^5 - 4*la^3*x^4*zb^5 - 12*la^4*x^4*zb^5 + 
         96*la^5*x^4*zb^5 + 190*la^6*x^4*zb^5 + 68*la^7*x^4*zb^5 - 
         114*la^5*x^5*zb^5 - 248*la^6*x^5*zb^5 - 78*la^7*x^5*zb^5 + 
         12*la^4*x^4*zb^6 - 26*la^5*x^4*zb^6 + 31*la^6*x^4*zb^6 + 
         20*la^7*x^4*zb^6 + 4*la^8*x^4*zb^6 + 4*la^5*x^5*zb^6 - 
         108*la^6*x^5*zb^6 - 140*la^7*x^5*zb^6 - 20*la^8*x^5*zb^6 + 
         130*la^6*x^6*zb^6 + 158*la^7*x^6*zb^6 + 20*la^8*x^6*zb^6 - 
         12*la^7*x^5*zb^7 - 8*la^8*x^5*zb^7 + 72*la^7*x^6*zb^7 + 
         40*la^8*x^6*zb^7 - 80*la^7*x^7*zb^7 - 40*la^8*x^7*zb^7 + 
         4*la^8*x^6*zb^8 - 20*la^8*x^7*zb^8 + 20*la^8*x^8*zb^8))/
       ((-1 + la)*la*nc*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^4) - 
      (16*nc*nf*Pi^3*(-4 + 8*zb + 10*x*zb + 16*la*x*zb - 12*zb^2 - 3*x*zb^2 - 
         50*la*x*zb^2 + 18*la^2*x*zb^2 - 12*x^2*zb^2 - 22*la*x^2*zb^2 - 
         42*la^2*x^2*zb^2 + 8*zb^3 + 20*x*zb^3 + 12*la*x*zb^3 + 
         36*la^2*x*zb^3 - 36*x^2*zb^3 + 128*la*x^2*zb^3 - 14*la^2*x^2*zb^3 - 
         54*la^3*x^2*zb^3 + 10*x^3*zb^3 + 6*la*x^3*zb^3 + 48*la^2*x^3*zb^3 + 
         70*la^3*x^3*zb^3 - 4*zb^4 + 8*la*zb^4 - 12*la^2*zb^4 + 8*la^3*zb^4 - 
         4*la^4*zb^4 - 3*x*zb^4 - 42*la*x*zb^4 + 38*la^2*x*zb^4 - 
         56*la^3*x*zb^4 + 28*la^4*x*zb^4 - 48*x^2*zb^4 + 144*la*x^2*zb^4 - 
         276*la^2*x^2*zb^4 + 68*la^3*x^2*zb^4 - 88*la^4*x^2*zb^4 + 
         100*x^3*zb^4 - 298*la*x^3*zb^4 + 257*la^2*x^3*zb^4 - 
         100*la^3*x^3*zb^4 + 235*la^4*x^3*zb^4 - 4*x^4*zb^4 - 4*la*x^4*zb^4 - 
         76*la^3*x^4*zb^4 - 76*la^4*x^4*zb^4 + 8*x*zb^5 - 16*la*x*zb^5 + 
         32*la^2*x*zb^5 - 16*la^3*x*zb^5 + 8*la^4*x*zb^5 + 8*la^5*x*zb^5 - 
         24*x^2*zb^5 + 120*la*x^2*zb^5 - 178*la^2*x^2*zb^5 + 
         210*la^3*x^2*zb^5 - 36*la^4*x^2*zb^5 - 56*la^5*x^2*zb^5 + 
         102*x^3*zb^5 - 420*la*x^3*zb^5 + 666*la^2*x^3*zb^5 - 
         424*la^3*x^3*zb^5 + 362*la^4*x^3*zb^5 + 176*la^5*x^3*zb^5 - 
         132*x^4*zb^5 + 466*la*x^4*zb^5 - 640*la^2*x^4*zb^5 + 
         440*la^3*x^4*zb^5 - 482*la^4*x^4*zb^5 - 380*la^5*x^4*zb^5 + 
         4*la*x^5*zb^5 - 6*la^2*x^5*zb^5 + 6*la^3*x^5*zb^5 + 
         76*la^4*x^5*zb^5 + 54*la^5*x^5*zb^5 - 4*x^2*zb^6 + 8*la*x^2*zb^6 - 
         28*la^2*x^2*zb^6 + 8*la^3*x^2*zb^6 - 16*la^4*x^2*zb^6 - 
         16*la^5*x^2*zb^6 - 12*la^6*x^2*zb^6 + 24*x^3*zb^6 - 
         108*la*x^3*zb^6 + 227*la^2*x^3*zb^6 - 236*la^3*x^3*zb^6 + 
         23*la^4*x^3*zb^6 + 48*la^5*x^3*zb^6 + 92*la^6*x^3*zb^6 - 
         72*x^4*zb^6 + 324*la*x^4*zb^6 - 582*la^2*x^4*zb^6 + 
         586*la^3*x^4*zb^6 - 448*la^4*x^4*zb^6 - 334*la^5*x^4*zb^6 - 
         334*la^6*x^4*zb^6 + 68*x^5*zb^6 - 276*la*x^5*zb^6 + 
         454*la^2*x^5*zb^6 - 386*la^3*x^5*zb^6 + 322*la^4*x^5*zb^6 + 
         700*la^5*x^5*zb^6 + 455*la^6*x^5*zb^6 - 54*la^5*x^6*zb^6 - 
         22*la^6*x^6*zb^6 + 8*la^2*x^3*zb^7 + 24*la^4*x^3*zb^7 + 
         8*la^5*x^3*zb^7 + 32*la^6*x^3*zb^7 + 8*la^7*x^3*zb^7 - 
         12*la^2*x^4*zb^7 - 18*la^3*x^4*zb^7 + 26*la^4*x^4*zb^7 + 
         24*la^5*x^4*zb^7 - 176*la^6*x^4*zb^7 - 64*la^7*x^4*zb^7 + 
         6*la^2*x^5*zb^7 - 30*la^3*x^5*zb^7 + 24*la^4*x^5*zb^7 + 
         224*la^5*x^5*zb^7 + 642*la^6*x^5*zb^7 + 246*la^7*x^5*zb^7 - 
         350*la^5*x^6*zb^7 - 876*la^6*x^6*zb^7 - 274*la^7*x^6*zb^7 + 
         22*la^6*x^7*zb^7 + 4*la^7*x^7*zb^7 - 12*la^4*x^4*zb^8 - 
         28*la^6*x^4*zb^8 - 16*la^7*x^4*zb^8 - 4*la^8*x^4*zb^8 + 
         34*la^4*x^5*zb^8 - 46*la^5*x^5*zb^8 + 101*la^6*x^5*zb^8 + 
         124*la^7*x^5*zb^8 + 24*la^8*x^5*zb^8 - 6*la^5*x^6*zb^8 - 
         324*la^6*x^6*zb^8 - 486*la^7*x^6*zb^8 - 72*la^8*x^6*zb^8 + 
         426*la^6*x^7*zb^8 + 542*la^7*x^7*zb^8 + 68*la^8*x^7*zb^8 - 
         4*la^7*x^8*zb^8 + 8*la^6*x^5*zb^9 + 8*la^7*x^5*zb^9 + 
         8*la^8*x^5*zb^9 - 12*la^6*x^6*zb^9 - 60*la^7*x^6*zb^9 - 
         48*la^8*x^6*zb^9 + 6*la^6*x^7*zb^9 + 240*la^7*x^7*zb^9 + 
         144*la^8*x^7*zb^9 - 268*la^7*x^8*zb^9 - 136*la^8*x^8*zb^9 - 
         4*la^8*x^6*zb^10 + 24*la^8*x^7*zb^10 - 72*la^8*x^8*zb^10 + 
         68*la^8*x^9*zb^10))/(3*(-1 + la)*la*x*(-1 + zb)*zb*(-1 + x*zb)^2*
        (-1 + la*x*zb)^4) + (16*nc^2*Pi^3*(22 - 176*la*x + 176*la^2*x + 
         352*la^2*x^2 - 704*la^3*x^2 + 352*la^4*x^2 - 44*zb - 68*x*zb + 
         264*la*x*zb - 440*la^2*x*zb + 544*la*x^2*zb - 368*la^2*x^2*zb + 
         880*la^3*x^2*zb - 1056*la^4*x^2*zb - 1088*la^2*x^3*zb + 
         64*la^3*x^3*zb + 3136*la^4*x^3*zb - 2112*la^5*x^3*zb + 66*zb^2 + 
         24*la*zb^2 - 24*la^2*zb^2 + 71*x*zb^2 - 322*la*x*zb^2 + 
         482*la^2*x*zb^2 + 384*la^3*x*zb^2 - 192*la^4*x*zb^2 + 76*x^2*zb^2 - 
         332*la*x^2*zb^2 + 64*la^2*x^2*zb^2 + 160*la^3*x^2*zb^2 + 
         500*la^4*x^2*zb^2 + 1152*la^5*x^2*zb^2 - 384*la^6*x^2*zb^2 - 
         608*la*x^3*zb^2 - 688*la^2*x^3*zb^2 + 1728*la^3*x^3*zb^2 - 
         7376*la^4*x^3*zb^2 + 7248*la^5*x^3*zb^2 - 304*la^6*x^3*zb^2 + 
         1216*la^2*x^4*zb^2 + 3520*la^3*x^4*zb^2 - 4832*la^4*x^4*zb^2 - 
         5760*la^5*x^4*zb^2 + 5856*la^6*x^4*zb^2 - 44*zb^3 - 24*la*zb^3 + 
         24*la^2*zb^3 - 224*x*zb^3 + 352*la*x*zb^3 - 760*la^2*x*zb^3 - 
         408*la^3*x*zb^3 + 288*la^4*x*zb^3 + 225*x^2*zb^3 + 774*la*x^2*zb^3 - 
         1872*la^2*x^2*zb^3 + 3698*la^3*x^2*zb^3 - 4016*la^4*x^2*zb^3 - 
         1152*la^5*x^2*zb^3 + 768*la^6*x^2*zb^3 - 40*x^3*zb^3 - 
         2008*la*x^3*zb^3 + 6228*la^2*x^3*zb^3 - 5052*la^3*x^3*zb^3 - 
         3288*la^4*x^3*zb^3 + 8400*la^5*x^3*zb^3 - 9944*la^6*x^3*zb^3 + 
         1920*la^7*x^3*zb^3 + 320*la*x^4*zb^3 + 5552*la^2*x^4*zb^3 - 
         21760*la^3*x^4*zb^3 + 41008*la^4*x^4*zb^3 - 16864*la^5*x^4*zb^3 - 
         9776*la^6*x^4*zb^3 + 1520*la^7*x^4*zb^3 - 640*la^2*x^5*zb^3 - 
         4480*la^3*x^5*zb^3 - 4096*la^4*x^5*zb^3 + 14272*la^5*x^5*zb^3 + 
         4864*la^6*x^5*zb^3 - 9920*la^7*x^5*zb^3 + 22*zb^4 - 44*la*zb^4 + 
         66*la^2*zb^4 - 44*la^3*zb^4 + 22*la^4*zb^4 + 125*x*zb^4 - 
         80*la*x*zb^4 + 750*la^2*x*zb^4 - 632*la^3*x*zb^4 + 642*la^4*x*zb^4 - 
         492*la^5*x*zb^4 + 164*la^6*x*zb^4 + 38*x^2*zb^4 - 268*la*x^2*zb^4 + 
         888*la^2*x^2*zb^4 - 696*la^3*x^2*zb^4 + 4524*la^4*x^2*zb^4 - 
         1288*la^5*x^2*zb^4 + 1608*la^6*x^2*zb^4 - 1504*la^7*x^2*zb^4 + 
         376*la^8*x^2*zb^4 - 508*x^3*zb^4 + 728*la*x^3*zb^4 - 
         5777*la^2*x^3*zb^4 + 7522*la^3*x^3*zb^4 - 12893*la^4*x^3*zb^4 + 
         7900*la^5*x^3*zb^4 + 3420*la^6*x^3*zb^4 + 3616*la^7*x^3*zb^4 - 
         1864*la^8*x^3*zb^4 + 14*x^4*zb^4 + 4128*la*x^4*zb^4 - 
         9470*la^2*x^4*zb^4 + 17088*la^3*x^4*zb^4 - 32028*la^4*x^4*zb^4 + 
         59912*la^5*x^4*zb^4 - 61472*la^6*x^4*zb^4 + 33824*la^7*x^4*zb^4 - 
         4186*la^8*x^4*zb^4 - 112*la*x^5*zb^4 - 8848*la^2*x^5*zb^4 + 
         21840*la^3*x^5*zb^4 + 7952*la^4*x^5*zb^4 - 108000*la^5*x^5*zb^4 + 
         102960*la^6*x^5*zb^4 - 9376*la^7*x^5*zb^4 - 6416*la^8*x^5*zb^4 + 
         224*la^2*x^6*zb^4 + 1856*la^3*x^6*zb^4 + 8000*la^4*x^6*zb^4 + 
         640*la^5*x^6*zb^4 - 22496*la^6*x^6*zb^4 + 448*la^7*x^6*zb^4 + 
         11328*la^8*x^6*zb^4 - 78*x*zb^5 + 168*la*x*zb^5 - 330*la^2*x*zb^5 + 
         224*la^3*x*zb^5 - 258*la^4*x*zb^5 + 96*la^5*x*zb^5 - 
         76*la^6*x*zb^5 + 105*x^2*zb^5 - 384*la*x^2*zb^5 - 
         1122*la^2*x^2*zb^5 + 1248*la^3*x^2*zb^5 - 2838*la^4*x^2*zb^5 + 
         1576*la^5*x^2*zb^5 - 1164*la^6*x^2*zb^5 + 876*la^7*x^2*zb^5 - 
         424*la^8*x^2*zb^5 - 6*x^3*zb^5 - 576*la*x^3*zb^5 + 
         6524*la^2*x^3*zb^5 - 12556*la^3*x^3*zb^5 + 11136*la^4*x^3*zb^5 - 
         11944*la^5*x^3*zb^5 - 1656*la^6*x^3*zb^5 - 5688*la^7*x^3*zb^5 + 
         5992*la^8*x^3*zb^5 - 1504*la^9*x^3*zb^5 + 508*x^4*zb^5 - 
         920*la*x^4*zb^5 + 2363*la^2*x^4*zb^5 - 3642*la^3*x^4*zb^5 + 
         38719*la^4*x^4*zb^5 - 59036*la^5*x^4*zb^5 + 71784*la^6*x^4*zb^5 - 
         40268*la^7*x^4*zb^5 - 13148*la^8*x^4*zb^5 + 7456*la^9*x^4*zb^5 - 
         4*x^5*zb^5 - 4072*la*x^5*zb^5 + 7544*la^2*x^5*zb^5 - 
         4908*la^3*x^5*zb^5 - 44784*la^4*x^5*zb^5 + 115760*la^5*x^5*zb^5 - 
         195336*la^6*x^5*zb^5 + 170056*la^7*x^5*zb^5 - 60964*la^8*x^5*zb^5 + 
         5224*la^9*x^5*zb^5 + 32*la*x^6*zb^5 + 8272*la^2*x^6*zb^5 - 
         14544*la^3*x^6*zb^5 - 9968*la^4*x^6*zb^5 + 17936*la^5*x^6*zb^5 + 
         152752*la^6*x^6*zb^5 - 228480*la^7*x^6*zb^5 + 57456*la^8*x^6*zb^5 + 
         16544*la^9*x^6*zb^5 - 64*la^2*x^7*zb^5 - 448*la^3*x^7*zb^5 - 
         2368*la^4*x^7*zb^5 - 9920*la^5*x^7*zb^5 + 4672*la^6*x^7*zb^5 + 
         23488*la^7*x^7*zb^5 - 6336*la^8*x^7*zb^5 - 9024*la^9*x^7*zb^5 + 
         54*x^2*zb^6 - 60*la*x^2*zb^6 + 402*la^2*x^2*zb^6 - 
         528*la^3*x^2*zb^6 + 1304*la^4*x^2*zb^6 - 744*la^5*x^2*zb^6 + 
         1026*la^6*x^2*zb^6 - 340*la^7*x^2*zb^6 + 180*la^8*x^2*zb^6 - 
         198*x^3*zb^6 + 294*la*x^3*zb^6 - 705*la^2*x^3*zb^6 + 
         4208*la^3*x^3*zb^6 - 3043*la^4*x^3*zb^6 + 1638*la^5*x^3*zb^6 + 
         2552*la^6*x^3*zb^6 + 520*la^7*x^3*zb^6 - 1380*la^8*x^3*zb^6 + 
         876*la^9*x^3*zb^6 + 164*la^10*x^3*zb^6 + 114*x^4*zb^6 + 
         696*la*x^4*zb^6 - 3972*la^2*x^4*zb^6 + 1000*la^3*x^4*zb^6 - 
         10154*la^4*x^4*zb^6 + 33356*la^5*x^4*zb^6 - 36108*la^6*x^4*zb^6 + 
         39992*la^7*x^4*zb^6 - 438*la^8*x^4*zb^6 - 8208*la^9*x^4*zb^6 + 
         2112*la^10*x^4*zb^6 - 308*x^5*zb^6 - 80*la*x^5*zb^6 + 
         1608*la^2*x^5*zb^6 + 738*la^3*x^5*zb^6 + 3736*la^4*x^5*zb^6 - 
         90650*la^5*x^5*zb^6 + 150041*la^6*x^5*zb^6 - 191260*la^7*x^5*zb^6 + 
         93845*la^8*x^5*zb^6 + 24422*la^9*x^5*zb^6 - 15854*la^10*x^5*zb^6 + 
         2468*la*x^6*zb^6 - 3222*la^2*x^6*zb^6 - 5352*la^3*x^6*zb^6 + 
         29744*la^4*x^6*zb^6 + 37176*la^5*x^6*zb^6 - 131070*la^6*x^6*zb^6 + 
         273408*la^7*x^6*zb^6 - 237372*la^8*x^6*zb^6 + 47236*la^9*x^6*zb^6 - 
         608*la^10*x^6*zb^6 - 4992*la^2*x^7*zb^6 + 6896*la^3*x^7*zb^6 + 
         4400*la^4*x^7*zb^6 - 1744*la^5*x^7*zb^6 - 63296*la^6*x^7*zb^6 - 
         99616*la^7*x^7*zb^6 + 292496*la^8*x^7*zb^6 - 106688*la^9*x^7*zb^6 - 
         27456*la^10*x^7*zb^6 + 192*la^3*x^8*zb^6 + 2368*la^5*x^8*zb^6 + 
         9184*la^6*x^8*zb^6 - 8000*la^7*x^8*zb^6 - 17152*la^8*x^8*zb^6 + 
         8384*la^9*x^8*zb^6 + 5024*la^10*x^8*zb^6 - 22*x^3*zb^7 + 
         80*la*x^3*zb^7 - 438*la^2*x^3*zb^7 + 428*la^3*x^3*zb^7 - 
         1624*la^4*x^3*zb^7 + 1140*la^5*x^3*zb^7 - 2562*la^6*x^3*zb^7 - 
         588*la^7*x^3*zb^7 + 132*la^8*x^3*zb^7 - 340*la^9*x^3*zb^7 - 
         76*la^10*x^3*zb^7 + 108*x^4*zb^7 - 190*la*x^4*zb^7 + 
         1421*la^2*x^4*zb^7 - 2020*la^3*x^4*zb^7 + 1007*la^4*x^4*zb^7 - 
         4874*la^5*x^4*zb^7 + 10842*la^6*x^4*zb^7 - 12198*la^7*x^4*zb^7 + 
         1112*la^8*x^4*zb^7 + 1120*la^9*x^4*zb^7 - 1284*la^10*x^4*zb^7 - 
         492*la^11*x^4*zb^7 - 108*x^5*zb^7 - 180*la*x^5*zb^7 - 
         22*la^2*x^5*zb^7 - 908*la^3*x^5*zb^7 + 12926*la^4*x^5*zb^7 - 
         864*la^5*x^5*zb^7 - 33492*la^6*x^5*zb^7 + 33636*la^7*x^5*zb^7 - 
         34088*la^8*x^5*zb^7 - 9048*la^9*x^5*zb^7 + 10528*la^10*x^5*zb^7 - 
         1072*la^11*x^5*zb^7 + 104*x^6*zb^7 + 444*la*x^6*zb^7 - 
         1620*la^2*x^6*zb^7 + 3348*la^3*x^6*zb^7 - 18546*la^4*x^6*zb^7 + 
         26666*la^5*x^6*zb^7 + 55875*la^6*x^6*zb^7 - 76296*la^7*x^6*zb^7 + 
         154687*la^8*x^6*zb^7 - 76178*la^9*x^6*zb^7 - 34168*la^10*x^6*zb^7 + 
         21466*la^11*x^6*zb^7 - 832*la*x^7*zb^7 + 4816*la^3*x^7*zb^7 - 
         1792*la^4*x^7*zb^7 - 37816*la^5*x^7*zb^7 - 11540*la^6*x^7*zb^7 + 
         18388*la^7*x^7*zb^7 - 174808*la^8*x^7*zb^7 + 191368*la^9*x^7*zb^7 + 
         10580*la^10*x^7*zb^7 - 8396*la^11*x^7*zb^7 + 1664*la^2*x^8*zb^7 - 
         160*la^3*x^8*zb^7 - 9552*la^4*x^8*zb^7 + 18864*la^5*x^8*zb^7 - 
         7072*la^6*x^8*zb^7 + 126960*la^7*x^8*zb^7 - 57776*la^8*x^8*zb^7 - 
         222848*la^9*x^8*zb^7 + 119072*la^10*x^8*zb^7 + 
         30848*la^11*x^8*zb^7 - 192*la^4*x^9*zb^7 + 448*la^5*x^9*zb^7 - 
         1856*la^6*x^9*zb^7 - 6656*la^7*x^9*zb^7 + 8000*la^8*x^9*zb^7 + 
         8384*la^9*x^9*zb^7 - 6208*la^10*x^9*zb^7 - 1920*la^11*x^9*zb^7 + 
         60*la^2*x^4*zb^8 - 428*la^3*x^4*zb^8 + 1986*la^4*x^4*zb^8 - 
         1212*la^5*x^4*zb^8 + 1474*la^6*x^4*zb^8 + 2964*la^7*x^4*zb^8 + 
         2196*la^8*x^4*zb^8 - 588*la^9*x^4*zb^8 + 1026*la^10*x^4*zb^8 + 
         96*la^11*x^4*zb^8 + 22*la^12*x^4*zb^8 - 48*la*x^5*zb^8 - 
         656*la^2*x^5*zb^8 + 2092*la^3*x^5*zb^8 - 7024*la^4*x^5*zb^8 + 
         7484*la^5*x^5*zb^8 - 7239*la^6*x^5*zb^8 - 2342*la^7*x^5*zb^8 + 
         1455*la^8*x^5*zb^8 + 4072*la^9*x^5*zb^8 - 966*la^10*x^5*zb^8 + 
         1360*la^11*x^5*zb^8 + 738*la^12*x^5*zb^8 + 1638*la^2*x^6*zb^8 - 
         4048*la^3*x^6*zb^8 + 8752*la^4*x^6*zb^8 - 12424*la^5*x^6*zb^8 - 
         4652*la^6*x^6*zb^8 + 29008*la^7*x^6*zb^8 - 6914*la^8*x^6*zb^8 + 
         6684*la^9*x^6*zb^8 + 13432*la^10*x^6*zb^8 - 8032*la^11*x^6*zb^8 - 
         2000*la^12*x^6*zb^8 - 1280*la^2*x^7*zb^8 + 2400*la^3*x^7*zb^8 + 
         4280*la^4*x^7*zb^8 - 19832*la^5*x^7*zb^8 + 57688*la^6*x^7*zb^8 - 
         131376*la^7*x^7*zb^8 + 42508*la^8*x^7*zb^8 - 85468*la^9*x^7*zb^8 + 
         48361*la^10*x^7*zb^8 + 14426*la^11*x^7*zb^8 - 15431*la^12*x^7*zb^8 + 
         832*la^2*x^8*zb^8 + 928*la^3*x^8*zb^8 - 20992*la^4*x^8*zb^8 + 
         66680*la^5*x^8*zb^8 - 104238*la^6*x^8*zb^8 + 191320*la^7*x^8*zb^8 - 
         62634*la^8*x^8*zb^8 + 114640*la^9*x^8*zb^8 - 157818*la^10*x^8*zb^8 - 
         31616*la^11*x^8*zb^8 + 9036*la^12*x^8*zb^8 - 3328*la^3*x^9*zb^8 + 
         15168*la^4*x^9*zb^8 - 34112*la^5*x^9*zb^8 + 49568*la^6*x^9*zb^8 - 
         96064*la^7*x^9*zb^8 - 49120*la^8*x^9*zb^8 + 129504*la^9*x^9*zb^8 + 
         111280*la^10*x^9*zb^8 - 100848*la^11*x^9*zb^8 - 
         22048*la^12*x^9*zb^8 + 64*la^5*x^10*zb^8 - 224*la^6*x^10*zb^8 + 
         640*la^7*x^10*zb^8 + 4160*la^8*x^10*zb^8 - 5824*la^9*x^10*zb^8 - 
         2176*la^10*x^10*zb^8 + 2880*la^11*x^10*zb^8 + 480*la^12*x^10*zb^8 + 
         108*la^3*x^5*zb^9 - 158*la^4*x^5*zb^9 - 96*la^5*x^5*zb^9 - 
         1686*la^6*x^5*zb^9 + 1564*la^7*x^5*zb^9 - 7980*la^8*x^5*zb^9 + 
         1164*la^9*x^5*zb^9 - 2202*la^10*x^5*zb^9 - 744*la^11*x^5*zb^9 - 
         258*la^12*x^5*zb^9 - 44*la^13*x^5*zb^9 + 48*la^2*x^6*zb^9 + 
         48*la^3*x^6*zb^9 + 840*la^4*x^6*zb^9 - 3112*la^5*x^6*zb^9 + 
         16861*la^6*x^6*zb^9 - 12906*la^7*x^6*zb^9 + 15391*la^8*x^6*zb^9 - 
         1332*la^9*x^6*zb^9 + 1246*la^10*x^6*zb^9 - 2952*la^11*x^6*zb^9 - 
         246*la^12*x^6*zb^9 - 656*la^13*x^6*zb^9 - 768*la^3*x^7*zb^9 - 
         1792*la^4*x^7*zb^9 + 10300*la^5*x^7*zb^9 - 35846*la^6*x^7*zb^9 + 
         44012*la^7*x^7*zb^9 - 27782*la^8*x^7*zb^9 - 23376*la^9*x^7*zb^9 + 
         13364*la^10*x^7*zb^9 - 4884*la^11*x^7*zb^9 + 3984*la^12*x^7*zb^9 + 
         4032*la^13*x^7*zb^9 + 6048*la^4*x^8*zb^9 - 28968*la^5*x^8*zb^9 + 
         73688*la^6*x^8*zb^9 - 121540*la^7*x^8*zb^9 + 149552*la^8*x^8*zb^9 + 
         8764*la^9*x^8*zb^9 + 8113*la^10*x^8*zb^9 - 19370*la^11*x^8*zb^9 + 
         9785*la^12*x^8*zb^9 + 3784*la^13*x^8*zb^9 - 3392*la^4*x^9*zb^9 + 
         23296*la^5*x^9*zb^9 - 69088*la^6*x^9*zb^9 + 124172*la^7*x^9*zb^9 - 
         224164*la^8*x^9*zb^9 + 53512*la^9*x^9*zb^9 - 36136*la^10*x^9*zb^9 + 
         116316*la^11*x^9*zb^9 + 14448*la^12*x^9*zb^9 - 1824*la^13*x^9*zb^9 + 
         1664*la^4*x^10*zb^9 - 10048*la^5*x^10*zb^9 + 28608*la^6*x^10*zb^9 - 
         49760*la^7*x^10*zb^9 + 118176*la^8*x^10*zb^9 - 
         20192*la^9*x^10*zb^9 - 120208*la^10*x^10*zb^9 - 
         22272*la^11*x^10*zb^9 + 65088*la^12*x^10*zb^9 + 
         8944*la^13*x^10*zb^9 - 1920*la^9*x^11*zb^9 + 2880*la^10*x^11*zb^9 - 
         64*la^11*x^11*zb^9 - 832*la^12*x^11*zb^9 - 64*la^13*x^11*zb^9 - 
         72*la^4*x^6*zb^10 - 36*la^5*x^6*zb^10 + 552*la^6*x^6*zb^10 - 
         2436*la^7*x^6*zb^10 + 6792*la^8*x^6*zb^10 - 596*la^9*x^6*zb^10 + 
         2698*la^10*x^6*zb^10 + 1788*la^11*x^6*zb^10 + 1016*la^12*x^6*zb^10 + 
         224*la^13*x^6*zb^10 + 66*la^14*x^6*zb^10 - 192*la^4*x^7*zb^10 + 
         996*la^5*x^7*zb^10 - 2708*la^6*x^7*zb^10 - 746*la^7*x^7*zb^10 - 
         19882*la^8*x^7*zb^10 + 19210*la^9*x^7*zb^10 - 24275*la^10*x^7*
          zb^10 + 5012*la^11*x^7*zb^10 + 31*la^12*x^7*zb^10 + 
         482*la^13*x^7*zb^10 + 136*la^14*x^7*zb^10 + 384*la^4*x^8*zb^10 + 
         562*la^6*x^8*zb^10 + 8624*la^7*x^8*zb^10 + 20534*la^8*x^8*zb^10 - 
         56272*la^9*x^8*zb^10 + 86764*la^10*x^8*zb^10 - 
         41928*la^11*x^8*zb^10 + 7114*la^12*x^8*zb^10 - 
         5916*la^13*x^8*zb^10 - 2580*la^14*x^8*zb^10 - 2304*la^5*x^9*zb^10 + 
         7840*la^6*x^9*zb^10 - 20364*la^7*x^9*zb^10 + 16972*la^8*x^9*zb^10 - 
         4496*la^9*x^9*zb^10 - 113904*la^10*x^9*zb^10 + 
         71426*la^11*x^9*zb^10 - 22392*la^12*x^9*zb^10 - 
         5698*la^13*x^9*zb^10 + 1135*la^14*x^9*zb^10 + 160*la^6*x^10*zb^10 - 
         2080*la^7*x^10*zb^10 + 3808*la^8*x^10*zb^10 + 56404*la^9*x^10*
          zb^10 + 55246*la^10*x^10*zb^10 - 65848*la^11*x^10*zb^10 - 
         36516*la^12*x^10*zb^10 - 8552*la^13*x^10*zb^10 - 
         1610*la^14*x^10*zb^10 - 49760*la^9*x^11*zb^10 + 
         16128*la^10*x^11*zb^10 + 85936*la^11*x^11*zb^10 - 
         24624*la^12*x^11*zb^10 - 26048*la^13*x^11*zb^10 - 
         1632*la^14*x^11*zb^10 + 480*la^10*x^12*zb^10 - 
         832*la^11*x^12*zb^10 + 224*la^12*x^12*zb^10 + 128*la^13*x^12*zb^10 + 
         36*la^5*x^7*zb^11 - 300*la^6*x^7*zb^11 + 1224*la^7*x^7*zb^11 - 
         216*la^8*x^7*zb^11 - 3276*la^9*x^7*zb^11 - 462*la^10*x^7*zb^11 - 
         636*la^11*x^7*zb^11 - 2536*la^12*x^7*zb^11 - 456*la^13*x^7*zb^11 - 
         258*la^14*x^7*zb^11 - 44*la^15*x^7*zb^11 + 228*la^6*x^8*zb^11 - 
         2148*la^7*x^8*zb^11 + 7928*la^8*x^8*zb^11 + 1962*la^9*x^8*zb^11 + 
         5755*la^10*x^8*zb^11 - 100*la^11*x^8*zb^11 + 8697*la^12*x^8*zb^11 - 
         2242*la^13*x^8*zb^11 + 354*la^14*x^8*zb^11 + 110*la^15*x^8*zb^11 - 
         768*la^6*x^9*zb^11 + 3456*la^7*x^9*zb^11 - 18064*la^8*x^9*zb^11 + 
         9308*la^9*x^9*zb^11 - 1434*la^10*x^9*zb^11 - 17436*la^11*x^9*zb^11 + 
         938*la^12*x^9*zb^11 + 5136*la^13*x^9*zb^11 + 3588*la^14*x^9*zb^11 + 
         636*la^15*x^9*zb^11 + 768*la^6*x^10*zb^11 - 3840*la^7*x^10*zb^11 + 
         18392*la^8*x^10*zb^11 - 28532*la^9*x^10*zb^11 + 
         36012*la^10*x^10*zb^11 + 28380*la^11*x^10*zb^11 - 
         19194*la^12*x^10*zb^11 + 12274*la^13*x^10*zb^11 - 
         527*la^14*x^10*zb^11 - 692*la^15*x^10*zb^11 + 480*la^9*x^11*zb^11 - 
         40384*la^10*x^11*zb^11 - 10008*la^11*x^11*zb^11 + 
         33768*la^12*x^11*zb^11 + 8728*la^13*x^11*zb^11 + 
         6324*la^14*x^11*zb^11 + 828*la^15*x^11*zb^11 + 
         27904*la^10*x^12*zb^11 - 25984*la^11*x^12*zb^11 - 
         26480*la^12*x^12*zb^11 + 19632*la^13*x^12*zb^11 + 
         4928*la^14*x^12*zb^11 - 64*la^11*x^13*zb^11 + 128*la^12*x^13*zb^11 - 
         64*la^13*x^13*zb^11 - 12*la^6*x^8*zb^12 + 252*la^7*x^8*zb^12 - 
         1056*la^8*x^8*zb^12 + 744*la^9*x^8*zb^12 + 912*la^10*x^8*zb^12 + 
         72*la^11*x^8*zb^12 + 1074*la^12*x^8*zb^12 + 716*la^13*x^8*zb^12 + 
         570*la^14*x^8*zb^12 + 96*la^15*x^8*zb^12 + 22*la^16*x^8*zb^12 - 
         96*la^7*x^9*zb^12 + 528*la^8*x^9*zb^12 - 996*la^9*x^9*zb^12 - 
         4628*la^10*x^9*zb^12 - 896*la^11*x^9*zb^12 - 1948*la^12*x^9*zb^12 - 
         3596*la^13*x^9*zb^12 - 397*la^14*x^9*zb^12 - 158*la^15*x^9*zb^12 - 
         120*la^16*x^9*zb^12 + 192*la^8*x^10*zb^12 + 2688*la^9*x^10*zb^12 + 
         3250*la^10*x^10*zb^12 - 1768*la^11*x^10*zb^12 + 
         7164*la^12*x^10*zb^12 + 1888*la^13*x^10*zb^12 - 
         2732*la^14*x^10*zb^12 - 1488*la^15*x^10*zb^12 + 
         132*la^16*x^10*zb^12 - 3840*la^9*x^11*zb^12 + 7840*la^10*x^11*
          zb^12 - 16920*la^11*x^11*zb^12 - 3792*la^12*x^11*zb^12 - 
         1160*la^13*x^11*zb^12 - 2400*la^14*x^11*zb^12 + 
         1356*la^15*x^11*zb^12 - 104*la^16*x^11*zb^12 + 
         160*la^10*x^12*zb^12 + 16448*la^11*x^12*zb^12 - 
         4288*la^12*x^12*zb^12 - 5104*la^13*x^12*zb^12 - 
         4682*la^14*x^12*zb^12 - 2488*la^15*x^12*zb^12 - 
         9920*la^11*x^13*zb^12 + 14848*la^12*x^13*zb^12 + 
         32*la^13*x^13*zb^12 - 4960*la^14*x^13*zb^12 - 48*la^8*x^9*zb^13 + 
         252*la^9*x^9*zb^13 - 300*la^10*x^9*zb^13 + 204*la^11*x^9*zb^13 - 
         446*la^12*x^9*zb^13 - 260*la^13*x^9*zb^13 - 270*la^14*x^9*zb^13 - 
         204*la^15*x^9*zb^13 - 54*la^16*x^9*zb^13 + 24*la^8*x^10*zb^13 - 
         96*la^9*x^10*zb^13 + 228*la^10*x^10*zb^13 + 612*la^11*x^10*zb^13 + 
         1800*la^12*x^10*zb^13 - 132*la^13*x^10*zb^13 + 
         1907*la^14*x^10*zb^13 + 82*la^15*x^10*zb^13 + 288*la^16*x^10*zb^13 - 
         768*la^10*x^11*zb^13 - 1792*la^12*x^11*zb^13 - 
         196*la^13*x^11*zb^13 - 2650*la^14*x^11*zb^13 + 
         1788*la^15*x^11*zb^13 - 324*la^16*x^11*zb^13 + 
         768*la^10*x^12*zb^13 - 2304*la^11*x^12*zb^13 + 
         6048*la^12*x^12*zb^13 - 992*la^13*x^12*zb^13 + 
         3408*la^14*x^12*zb^13 - 1356*la^15*x^12*zb^13 + 
         312*la^16*x^12*zb^13 - 3392*la^12*x^13*zb^13 + 
         992*la^13*x^13*zb^13 - 96*la^14*x^13*zb^13 + 2492*la^15*x^13*zb^13 + 
         1664*la^12*x^14*zb^13 - 3328*la^13*x^14*zb^13 + 
         1664*la^14*x^14*zb^13 - 12*la^10*x^10*zb^14 + 36*la^11*x^10*zb^14 - 
         72*la^12*x^10*zb^14 + 60*la^13*x^10*zb^14 + 132*la^14*x^10*zb^14 + 
         8*la^15*x^10*zb^14 + 78*la^16*x^10*zb^14 - 192*la^12*x^11*zb^14 + 
         48*la^13*x^11*zb^14 - 656*la^14*x^11*zb^14 + 62*la^15*x^11*zb^14 - 
         324*la^16*x^11*zb^14 + 384*la^12*x^12*zb^14 - 768*la^13*x^12*zb^14 + 
         1638*la^14*x^12*zb^14 - 600*la^15*x^12*zb^14 + 
         324*la^16*x^12*zb^14 - 1280*la^14*x^13*zb^14 + 
         452*la^15*x^13*zb^14 - 312*la^16*x^13*zb^14 + 832*la^14*x^14*zb^14 - 
         832*la^15*x^14*zb^14 - 22*la^16*x^11*zb^15 + 48*la^14*x^12*zb^15 - 
         48*la^15*x^12*zb^15 + 108*la^16*x^12*zb^15 - 108*la^16*x^13*zb^15 + 
         104*la^16*x^14*zb^15))/(3*(-1 + la)*la*x*(-1 + zb)*zb*(-1 + x*zb)^3*
        (-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
          4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)^2))/ep^3 + 
    ((16*nf*Pi^3*zb*(3 + 2*la - 2*la^2 + 4*zb - 14*la*zb + 14*la^2*zb - 
         20*x*zb + 24*la*x*zb - 42*la^2*x*zb + 6*la^3*x*zb + 3*zb^2 - 
         8*la*zb^2 + 22*la^2*zb^2 - 28*la^3*zb^2 + 14*la^4*zb^2 - 54*x*zb^2 + 
         204*la*x*zb^2 - 232*la^2*x*zb^2 + 66*la^3*x*zb^2 - 54*la^4*x*zb^2 + 
         84*x^2*zb^2 - 250*la*x^2*zb^2 + 355*la^2*x^2*zb^2 - 
         116*la^3*x^2*zb^2 + 109*la^4*x^2*zb^2 - 10*x*zb^3 + 40*la*x*zb^3 - 
         106*la^2*x*zb^3 + 104*la^3*x*zb^3 - 22*la^4*x*zb^3 - 
         28*la^5*x*zb^3 + 108*x^2*zb^3 - 430*la*x^2*zb^3 + 
         588*la^2*x^2*zb^3 - 430*la^3*x^2*zb^3 + 404*la^4*x^2*zb^3 + 
         108*la^5*x^2*zb^3 - 128*x^3*zb^3 + 462*la*x^3*zb^3 - 
         680*la^2*x^3*zb^3 + 380*la^3*x^3*zb^3 - 402*la^4*x^3*zb^3 - 
         228*la^5*x^3*zb^3 + 10*x^2*zb^4 - 50*la*x^2*zb^4 + 
         129*la^2*x^2*zb^4 - 86*la^3*x^2*zb^4 - 37*la^4*x^2*zb^4 + 
         68*la^5*x^2*zb^4 + 34*la^6*x^2*zb^4 - 64*x^3*zb^4 + 
         276*la*x^3*zb^4 - 460*la^2*x^3*zb^4 + 500*la^3*x^3*zb^4 - 
         408*la^4*x^3*zb^4 - 408*la^5*x^3*zb^4 - 272*la^6*x^3*zb^4 + 
         64*x^4*zb^4 - 256*la*x^4*zb^4 + 414*la^2*x^4*zb^4 - 
         330*la^3*x^4*zb^4 + 338*la^4*x^4*zb^4 + 572*la^5*x^4*zb^4 + 
         361*la^6*x^4*zb^4 - 50*la^3*x^3*zb^5 + 62*la^4*x^3*zb^5 + 
         4*la^5*x^3*zb^5 - 108*la^6*x^3*zb^5 - 20*la^7*x^3*zb^5 - 
         16*la^3*x^4*zb^5 - 32*la^4*x^4*zb^5 + 320*la^5*x^4*zb^5 + 
         634*la^6*x^4*zb^5 + 218*la^7*x^4*zb^5 - 362*la^5*x^5*zb^5 - 
         772*la^6*x^5*zb^5 - 246*la^7*x^5*zb^5 + 28*la^4*x^4*zb^6 - 
         62*la^5*x^4*zb^6 + 77*la^6*x^4*zb^6 + 50*la^7*x^4*zb^6 + 
         10*la^8*x^4*zb^6 + 16*la^5*x^5*zb^6 - 368*la^6*x^5*zb^6 - 
         454*la^7*x^5*zb^6 - 64*la^8*x^5*zb^6 + 414*la^6*x^6*zb^6 + 
         502*la^7*x^6*zb^6 + 64*la^8*x^6*zb^6 - 30*la^7*x^5*zb^7 - 
         20*la^8*x^5*zb^7 + 236*la^7*x^6*zb^7 + 128*la^8*x^6*zb^7 - 
         256*la^7*x^7*zb^7 - 128*la^8*x^7*zb^7 + 10*la^8*x^6*zb^8 - 
         64*la^8*x^7*zb^8 + 64*la^8*x^8*zb^8))/((-1 + la)*la*nc*(-1 + zb)*
        (-1 + x*zb)^2*(-1 + la*x*zb)^4) - 
      (16*nc*nf*Pi^3*(-32 + 64*zb + 86*x*zb + 128*la*x*zb - 96*zb^2 + 
         24*la*zb^2 - 24*la^2*zb^2 - 9*x*zb^2 - 454*la*x*zb^2 + 
         198*la^2*x*zb^2 - 144*x^2*zb^2 - 110*la*x^2*zb^2 - 
         426*la^2*x^2*zb^2 + 64*zb^3 - 24*la*zb^3 + 24*la^2*zb^3 + 
         142*x*zb^3 + 102*la*x*zb^3 + 210*la^2*x*zb^3 + 72*la^3*x*zb^3 - 
         282*x^2*zb^3 + 1042*la*x^2*zb^3 - 28*la^2*x^2*zb^3 - 
         594*la^3*x^2*zb^3 + 158*x^3*zb^3 - 42*la*x^3*zb^3 + 
         432*la^2*x^3*zb^3 + 830*la^3*x^3*zb^3 - 32*zb^4 + 64*la*zb^4 - 
         96*la^2*zb^4 + 64*la^3*zb^4 - 32*la^4*zb^4 + 3*x*zb^4 - 
         378*la*x*zb^4 + 442*la^2*x*zb^4 - 568*la^3*x*zb^4 + 
         248*la^4*x*zb^4 - 546*x^2*zb^4 + 1848*la*x^2*zb^4 - 
         3192*la^2*x^2*zb^4 + 1318*la^3*x^2*zb^4 - 1118*la^4*x^2*zb^4 + 
         908*x^3*zb^4 - 2960*la*x^3*zb^4 + 2881*la^2*x^3*zb^4 - 
         1562*la^3*x^3*zb^4 + 2459*la^4*x^3*zb^4 - 68*x^4*zb^4 - 
         44*la*x^4*zb^4 + 108*la^2*x^4*zb^4 - 908*la^3*x^4*zb^4 - 
         1028*la^4*x^4*zb^4 + 64*x*zb^5 - 128*la*x*zb^5 + 256*la^2*x*zb^5 - 
         128*la^3*x*zb^5 + 64*la^4*x*zb^5 + 64*la^5*x*zb^5 - 252*x^2*zb^5 + 
         1134*la*x^2*zb^5 - 1790*la^2*x^2*zb^5 + 1854*la^3*x^2*zb^5 - 
         330*la^4*x^2*zb^5 - 496*la^5*x^2*zb^5 + 1206*x^3*zb^5 - 
         4914*la*x^3*zb^5 + 7686*la^2*x^3*zb^5 - 5090*la^3*x^3*zb^5 + 
         3622*la^4*x^3*zb^5 + 2116*la^5*x^3*zb^5 - 1356*x^4*zb^5 + 
         5066*la*x^4*zb^5 - 7202*la^2*x^4*zb^5 + 5212*la^3*x^4*zb^5 - 
         4372*la^4*x^4*zb^5 - 3928*la^5*x^4*zb^5 + 68*la*x^5*zb^5 - 
         114*la^2*x^5*zb^5 + 78*la^3*x^5*zb^5 + 1028*la^4*x^5*zb^5 + 
         822*la^5*x^5*zb^5 - 32*x^2*zb^6 + 64*la*x^2*zb^6 - 
         224*la^2*x^2*zb^6 + 64*la^3*x^2*zb^6 - 128*la^4*x^2*zb^6 - 
         128*la^5*x^2*zb^6 - 96*la^6*x^2*zb^6 + 222*x^3*zb^6 - 
         954*la*x^3*zb^6 + 2005*la^2*x^3*zb^6 - 1924*la^3*x^3*zb^6 + 
         331*la^4*x^3*zb^6 + 462*la^5*x^3*zb^6 + 850*la^6*x^3*zb^6 - 
         780*x^4*zb^6 + 3384*la*x^4*zb^6 - 5880*la^2*x^4*zb^6 + 
         5540*la^3*x^4*zb^6 - 4088*la^4*x^4*zb^6 - 3932*la^5*x^4*zb^6 - 
         3788*la^6*x^4*zb^6 + 712*x^5*zb^6 - 2916*la*x^5*zb^6 + 
         4706*la^2*x^5*zb^6 - 3796*la^3*x^5*zb^6 + 2468*la^4*x^5*zb^6 + 
         6782*la^5*x^5*zb^6 + 4747*la^6*x^5*zb^6 - 822*la^5*x^6*zb^6 - 
         362*la^6*x^6*zb^6 + 64*la^2*x^3*zb^7 + 192*la^4*x^3*zb^7 + 
         64*la^5*x^3*zb^7 + 256*la^6*x^3*zb^7 + 64*la^7*x^3*zb^7 - 
         126*la^2*x^4*zb^7 - 102*la^3*x^4*zb^7 + 16*la^4*x^4*zb^7 + 
         114*la^5*x^4*zb^7 - 1648*la^6*x^4*zb^7 - 602*la^7*x^4*zb^7 + 
         90*la^2*x^5*zb^7 - 360*la^3*x^5*zb^7 + 474*la^4*x^5*zb^7 + 
         2440*la^5*x^5*zb^7 + 7296*la^6*x^5*zb^7 + 2742*la^7*x^5*zb^7 - 
         3076*la^5*x^6*zb^7 - 8940*la^6*x^6*zb^7 - 2882*la^7*x^6*zb^7 + 
         362*la^6*x^7*zb^7 + 68*la^7*x^7*zb^7 - 96*la^4*x^4*zb^8 - 
         224*la^6*x^4*zb^8 - 128*la^7*x^4*zb^8 - 32*la^8*x^4*zb^8 + 
         290*la^4*x^5*zb^8 - 302*la^5*x^5*zb^8 + 961*la^6*x^5*zb^8 + 
         1172*la^7*x^5*zb^8 + 222*la^8*x^5*zb^8 - 180*la^5*x^6*zb^8 - 
         3672*la^6*x^6*zb^8 - 5418*la^7*x^6*zb^8 - 780*la^8*x^6*zb^8 + 
         4230*la^6*x^7*zb^8 + 5662*la^7*x^7*zb^8 + 712*la^8*x^7*zb^8 - 
         68*la^7*x^8*zb^8 + 64*la^6*x^5*zb^9 + 64*la^7*x^5*zb^9 + 
         64*la^8*x^5*zb^9 - 126*la^6*x^6*zb^9 - 570*la^7*x^6*zb^9 - 
         444*la^8*x^6*zb^9 + 90*la^6*x^7*zb^9 + 2676*la^7*x^7*zb^9 + 
         1560*la^8*x^7*zb^9 - 2780*la^7*x^8*zb^9 - 1424*la^8*x^8*zb^9 - 
         32*la^8*x^6*zb^10 + 222*la^8*x^7*zb^10 - 780*la^8*x^8*zb^10 + 
         712*la^8*x^9*zb^10))/(9*(-1 + la)*la*x*(-1 + zb)*zb*(-1 + x*zb)^2*
        (-1 + la*x*zb)^4) + (16*nc^2*Pi^3*(200 - 1600*la*x + 1600*la^2*x + 
         3200*la^2*x^2 - 6400*la^3*x^2 + 3200*la^4*x^2 - 600*zb - 616*x*zb + 
         3800*la*x*zb - 5600*la^2*x*zb + 4928*la*x^2*zb - 4928*la^2*x^2*zb + 
         12800*la^3*x^2*zb - 12800*la^4*x^2*zb - 9856*la^2*x^3*zb - 
         2688*la^3*x^3*zb + 34944*la^4*x^3*zb - 22400*la^5*x^3*zb + 
         1000*zb^2 + 212*la*zb^2 - 212*la^2*zb^2 + 1295*x*zb^2 - 
         4696*la*x*zb^2 + 8400*la^2*x*zb^2 + 3392*la^3*x*zb^2 - 
         1696*la^4*x*zb^2 + 704*x^2*zb^2 - 7640*la*x^2*zb^2 - 
         48*la^2*x^2*zb^2 - 544*la^3*x^2*zb^2 + 14192*la^4*x^2*zb^2 + 
         10176*la^5*x^2*zb^2 - 3392*la^6*x^2*zb^2 - 5632*la*x^3*zb^2 - 
         336*la^2*x^3*zb^2 + 20576*la^3*x^3*zb^2 - 110736*la^4*x^3*zb^2 + 
         99392*la^5*x^3*zb^2 - 3264*la^6*x^3*zb^2 + 11264*la^2*x^4*zb^2 + 
         40704*la^3*x^4*zb^2 - 42240*la^4*x^4*zb^2 - 82688*la^5*x^4*zb^2 + 
         72960*la^6*x^4*zb^2 - 1000*zb^3 - 424*la*zb^3 + 424*la^2*zb^3 - 
         2441*x*zb^3 + 4116*la*x*zb^3 - 10500*la^2*x*zb^3 - 
         7360*la^3*x*zb^3 + 5608*la^4*x*zb^3 - 1296*la^5*x*zb^3 + 
         432*la^6*x*zb^3 + 595*x^2*zb^3 + 8835*la*x^2*zb^3 - 
         4634*la^2*x^2*zb^3 + 7696*la^3*x^2*zb^3 - 36960*la^4*x^2*zb^3 - 
         18224*la^5*x^2*zb^3 + 10032*la^6*x^2*zb^3 - 416*x^3*zb^3 - 
         7248*la*x^3*zb^3 + 53040*la^2*x^3*zb^3 - 55120*la^3*x^3*zb^3 + 
         77056*la^4*x^3*zb^3 - 53744*la^5*x^3*zb^3 - 79648*la^6*x^3*zb^3 + 
         20352*la^7*x^3*zb^3 + 3328*la*x^4*zb^3 + 31728*la^2*x^4*zb^3 - 
         178064*la^3*x^4*zb^3 + 292016*la^4*x^4*zb^3 + 102160*la^5*x^4*zb^3 - 
         270752*la^6*x^4*zb^3 + 19584*la^7*x^4*zb^3 - 6656*la^2*x^5*zb^3 - 
         49024*la^3*x^5*zb^3 - 70912*la^4*x^5*zb^3 + 168960*la^5*x^5*zb^3 + 
         104192*la^6*x^5*zb^3 - 146560*la^7*x^5*zb^3 + 600*zb^4 + 
         212*la*zb^4 - 424*la^3*zb^4 + 212*la^4*zb^4 + 2897*x*zb^4 - 
         2371*la*x*zb^4 + 9971*la^2*x*zb^4 + 5432*la^3*x*zb^4 - 
         2512*la^4*x*zb^4 - 2280*la^5*x*zb^4 + 760*la^6*x*zb^4 - 
         617*x^2*zb^4 - 8354*la*x^2*zb^4 + 18359*la^2*x^2*zb^4 - 
         10744*la^3*x^2*zb^4 + 50084*la^4*x^2*zb^4 + 15120*la^5*x^2*zb^4 + 
         6920*la^6*x^2*zb^4 - 17024*la^7*x^2*zb^4 + 3608*la^8*x^2*zb^4 - 
         2994*x^3*zb^4 + 13527*la*x^3*zb^4 - 82377*la^2*x^3*zb^4 + 
         54822*la^3*x^3*zb^4 - 49867*la^4*x^3*zb^4 + 63568*la^5*x^3*zb^4 + 
         87024*la^6*x^3*zb^4 + 26688*la^7*x^3*zb^4 - 21720*la^8*x^3*zb^4 + 
         184*x^4*zb^4 + 24880*la*x^4*zb^4 - 91824*la^2*x^4*zb^4 + 
         207024*la^3*x^4*zb^4 - 372904*la^4*x^4*zb^4 + 188400*la^5*x^4*zb^4 - 
         43248*la^6*x^4*zb^4 + 238048*la^7*x^4*zb^4 - 44344*la^8*x^4*zb^4 - 
         1472*la*x^5*zb^4 - 57184*la^2*x^5*zb^4 + 163984*la^3*x^5*zb^4 + 
         247936*la^4*x^5*zb^4 - 1125008*la^5*x^5*zb^4 + 
         500144*la^6*x^5*zb^4 + 342720*la^7*x^5*zb^4 - 71120*la^8*x^5*zb^4 + 
         2944*la^2*x^6*zb^4 + 22272*la^3*x^6*zb^4 + 106368*la^4*x^6*zb^4 + 
         58624*la^5*x^6*zb^4 - 337920*la^6*x^6*zb^4 - 54528*la^7*x^6*zb^4 + 
         202240*la^8*x^6*zb^4 - 200*zb^5 - 212*la^2*zb^5 + 424*la^3*zb^5 - 
         212*la^4*zb^5 - 1879*x*zb^5 + 268*la*x*zb^5 - 4104*la^2*x*zb^5 - 
         4268*la^3*x*zb^5 - 324*la^4*x*zb^5 + 6364*la^5*x*zb^5 - 
         4632*la^6*x*zb^5 + 1728*la^7*x*zb^5 - 432*la^8*x*zb^5 - 
         283*x^2*zb^5 + 3784*la*x^2*zb^5 - 19479*la^2*x^2*zb^5 - 
         12532*la^3*x^2*zb^5 - 4566*la^4*x^2*zb^5 - 51112*la^5*x^2*zb^5 + 
         6688*la^6*x^2*zb^5 + 21712*la^7*x^2*zb^5 - 6568*la^8*x^2*zb^5 + 
         2594*x^3*zb^5 - 2104*la*x^3*zb^5 + 54280*la^2*x^3*zb^5 - 
         32882*la^3*x^3*zb^5 - 581*la^4*x^3*zb^5 - 103116*la^5*x^3*zb^5 + 
         32224*la^6*x^3*zb^5 - 235440*la^7*x^3*zb^5 + 139336*la^8*x^3*zb^5 - 
         18040*la^9*x^3*zb^5 + 3688*x^4*zb^5 - 26702*la*x^4*zb^5 + 
         53073*la^2*x^4*zb^5 - 781*la^3*x^4*zb^5 + 210399*la^4*x^4*zb^5 - 
         119199*la^5*x^4*zb^5 - 79100*la^6*x^4*zb^5 + 60416*la^7*x^4*zb^5 - 
         342720*la^8*x^4*zb^5 + 108600*la^9*x^4*zb^5 - 56*x^5*zb^5 - 
         29776*la*x^5*zb^5 + 93072*la^2*x^5*zb^5 - 103488*la^3*x^5*zb^5 - 
         540000*la^4*x^5*zb^5 + 1627784*la^5*x^5*zb^5 - 
         1458976*la^6*x^5*zb^5 + 521568*la^7*x^5*zb^5 - 
         323928*la^8*x^5*zb^5 + 35160*la^9*x^5*zb^5 + 448*la*x^6*zb^5 + 
         62208*la^2*x^6*zb^5 - 103904*la^3*x^6*zb^5 - 211936*la^4*x^6*zb^5 - 
         128032*la^5*x^6*zb^5 + 2182288*la^6*x^6*zb^5 - 
         1958160*la^7*x^6*zb^5 - 18992*la^8*x^6*zb^5 + 176080*la^9*x^6*zb^5 - 
         896*la^2*x^7*zb^5 - 8448*la^3*x^7*zb^5 - 30336*la^4*x^7*zb^5 - 
         166016*la^5*x^7*zb^5 + 11904*la^6*x^7*zb^5 + 441600*la^7*x^7*zb^5 - 
         46208*la^8*x^7*zb^5 - 201600*la^9*x^7*zb^5 + 200*la*zb^6 - 
         600*la^2*zb^6 + 1000*la^3*zb^6 - 1000*la^4*zb^6 + 600*la^5*zb^6 - 
         200*la^6*zb^6 + 744*x*zb^6 - 281*la*x*zb^6 + 1179*la^2*x*zb^6 + 
         4268*la^3*x*zb^6 - 7906*la^4*x*zb^6 + 8808*la^5*x*zb^6 - 
         7556*la^6*x*zb^6 + 4384*la^7*x*zb^6 - 1096*la^8*x*zb^6 + 
         201*x^2*zb^6 + 2032*la*x^2*zb^6 + 10915*la^2*x^2*zb^6 + 
         1492*la^3*x^2*zb^6 + 23880*la^4*x^2*zb^6 + 8508*la^5*x^2*zb^6 - 
         10820*la^6*x^2*zb^6 + 19520*la^7*x^2*zb^6 - 32840*la^8*x^2*zb^6 + 
         19240*la^9*x^2*zb^6 - 3416*la^10*x^2*zb^6 - 450*x^3*zb^6 - 
         5357*la*x^3*zb^6 - 28473*la^2*x^3*zb^6 + 69299*la^3*x^3*zb^6 + 
         3274*la^4*x^3*zb^6 - 11197*la^5*x^3*zb^6 + 198677*la^6*x^3*zb^6 - 
         31160*la^7*x^3*zb^6 + 57816*la^8*x^3*zb^6 - 85760*la^9*x^3*zb^6 + 
         23720*la^10*x^3*zb^6 - 2336*x^4*zb^6 + 4070*la*x^4*zb^6 + 
         19823*la^2*x^4*zb^6 - 185966*la^3*x^4*zb^6 - 34282*la^4*x^4*zb^6 + 
         249166*la^5*x^4*zb^6 - 131269*la^6*x^4*zb^6 - 34600*la^7*x^4*zb^6 + 
         602088*la^8*x^4*zb^6 - 185420*la^9*x^4*zb^6 - 18124*la^10*x^4*zb^6 - 
         2600*x^5*zb^6 + 23108*la*x^5*zb^6 - 26254*la^2*x^5*zb^6 - 
         39715*la^3*x^5*zb^6 + 564912*la^4*x^5*zb^6 - 1872225*la^5*x^5*zb^6 + 
         1805887*la^6*x^5*zb^6 - 707436*la^7*x^5*zb^6 - 
         331631*la^8*x^5*zb^6 + 819920*la^9*x^5*zb^6 - 188752*la^10*x^5*
          zb^6 + 20912*la*x^6*zb^6 - 63816*la^2*x^6*zb^6 + 
         39040*la^3*x^6*zb^6 + 122040*la^4*x^6*zb^6 + 1120856*la^5*x^6*zb^6 - 
         3509992*la^6*x^6*zb^6 + 3825600*la^7*x^6*zb^6 - 
         1429232*la^8*x^6*zb^6 + 75560*la^9*x^6*zb^6 + 24224*la^10*x^6*zb^6 - 
         42944*la^2*x^7*zb^6 + 34240*la^3*x^7*zb^6 + 138112*la^4*x^7*zb^6 + 
         83680*la^5*x^7*zb^6 - 230448*la^6*x^7*zb^6 - 2517232*la^7*x^7*zb^6 + 
         3532176*la^8*x^7*zb^6 - 680240*la^9*x^7*zb^6 - 
         317344*la^10*x^7*zb^6 + 3584*la^3*x^8*zb^6 + 4352*la^4*x^8*zb^6 + 
         31744*la^5*x^8*zb^6 + 196224*la^6*x^8*zb^6 - 99840*la^7*x^8*zb^6 - 
         411136*la^8*x^8*zb^6 + 126976*la^9*x^8*zb^6 + 148096*la^10*x^8*
          zb^6 - 744*la*x*zb^7 + 2160*la^2*x*zb^7 - 4488*la^3*x*zb^7 + 
         5512*la^4*x*zb^7 - 5080*la^5*x*zb^7 + 3624*la^6*x*zb^7 - 
         1712*la^7*x*zb^7 + 728*la^8*x*zb^7 - 600*x^2*zb^7 + 
         807*la*x^2*zb^7 - 6549*la^2*x^2*zb^7 - 5994*la^3*x^2*zb^7 + 
         14810*la^4*x^2*zb^7 - 36230*la^5*x^2*zb^7 + 35276*la^6*x^2*zb^7 - 
         27960*la^7*x^2*zb^7 + 19840*la^8*x^2*zb^7 - 11240*la^9*x^2*zb^7 + 
         3344*la^10*x^2*zb^7 + 1066*x^3*zb^7 - 1328*la*x^3*zb^7 + 
         1140*la^2*x^3*zb^7 + 5602*la^3*x^3*zb^7 - 109683*la^4*x^3*zb^7 + 
         79432*la^5*x^3*zb^7 - 87276*la^6*x^3*zb^7 - 44308*la^7*x^3*zb^7 - 
         22720*la^8*x^3*zb^7 + 121800*la^9*x^3*zb^7 - 76176*la^10*x^3*zb^7 + 
         13664*la^11*x^3*zb^7 - 828*x^4*zb^7 + 3972*la*x^4*zb^7 + 
         22153*la^2*x^4*zb^7 + 6622*la^3*x^4*zb^7 + 87910*la^4*x^4*zb^7 - 
         123312*la^5*x^4*zb^7 - 166125*la^6*x^4*zb^7 + 98682*la^7*x^4*zb^7 - 
         295868*la^8*x^4*zb^7 - 303160*la^9*x^4*zb^7 + 388520*la^10*x^4*
          zb^7 - 94880*la^11*x^4*zb^7 + 1696*x^5*zb^7 + 2372*la*x^5*zb^7 - 
         69066*la^2*x^5*zb^7 + 139294*la^3*x^5*zb^7 - 51285*la^4*x^5*zb^7 + 
         424904*la^5*x^5*zb^7 - 44840*la^6*x^5*zb^7 - 657234*la^7*x^5*zb^7 + 
         1114709*la^8*x^5*zb^7 - 1182660*la^9*x^5*zb^7 - 
         124260*la^10*x^5*zb^7 + 180736*la^11*x^5*zb^7 + 904*x^6*zb^7 - 
         14640*la*x^6*zb^7 + 24792*la^2*x^6*zb^7 + 60446*la^3*x^6*zb^7 - 
         445748*la^4*x^6*zb^7 - 107060*la^5*x^6*zb^7 + 2036319*la^6*x^6*
          zb^7 - 1961993*la^7*x^6*zb^7 + 283793*la^8*x^6*zb^7 + 
         1413901*la^9*x^6*zb^7 - 1124154*la^10*x^6*zb^7 + 
         103408*la^11*x^6*zb^7 - 7232*la*x^7*zb^7 + 22088*la^2*x^7*zb^7 - 
         31872*la^3*x^7*zb^7 + 228896*la^4*x^7*zb^7 - 905776*la^5*x^7*zb^7 - 
         7320*la^6*x^7*zb^7 + 2581568*la^7*x^7*zb^7 - 4289152*la^8*x^7*zb^7 + 
         1624768*la^9*x^7*zb^7 + 650480*la^10*x^7*zb^7 - 
         83984*la^11*x^7*zb^7 + 14464*la^2*x^8*zb^7 + 38464*la^3*x^8*zb^7 - 
         219648*la^4*x^8*zb^7 + 336448*la^5*x^8*zb^7 - 486352*la^6*x^8*zb^7 + 
         1414864*la^7*x^8*zb^7 + 954320*la^8*x^8*zb^7 - 
         3734704*la^9*x^8*zb^7 + 1253824*la^10*x^8*zb^7 + 
         428320*la^11*x^8*zb^7 - 5376*la^4*x^9*zb^7 + 8192*la^5*x^9*zb^7 - 
         36096*la^6*x^9*zb^7 - 170880*la^7*x^9*zb^7 + 144128*la^8*x^9*zb^7 + 
         280320*la^9*x^9*zb^7 - 140544*la^10*x^9*zb^7 - 
         79744*la^11*x^9*zb^7 + 600*la*x^2*zb^8 - 1008*la^2*x^2*zb^8 + 
         5232*la^3*x^2*zb^8 - 10536*la^4*x^2*zb^8 + 17128*la^5*x^2*zb^8 - 
         16696*la^6*x^2*zb^8 + 11736*la^7*x^2*zb^8 - 7328*la^8*x^2*zb^8 + 
         2000*la^9*x^2*zb^8 - 1128*la^10*x^2*zb^8 + 200*x^3*zb^8 - 
         1450*la*x^3*zb^8 + 6594*la^2*x^3*zb^8 - 4033*la^3*x^3*zb^8 + 
         38457*la^4*x^3*zb^8 - 23655*la^5*x^3*zb^8 + 8097*la^6*x^3*zb^8 + 
         49768*la^7*x^3*zb^8 - 23642*la^8*x^3*zb^8 - 10280*la^9*x^3*zb^8 + 
         14864*la^10*x^3*zb^8 - 4208*la^11*x^3*zb^8 - 1528*la^12*x^3*zb^8 - 
         708*x^4*zb^8 + 2224*la*x^4*zb^8 - 13589*la^2*x^4*zb^8 - 
         5708*la^3*x^4*zb^8 - 12*la^4*x^4*zb^8 + 78280*la^5*x^4*zb^8 + 
         155723*la^6*x^4*zb^8 - 298204*la^7*x^4*zb^8 + 550156*la^8*x^4*zb^8 - 
         210820*la^9*x^4*zb^8 - 104560*la^10*x^4*zb^8 + 
         93512*la^11*x^4*zb^8 - 15924*la^12*x^4*zb^8 + 960*x^5*zb^8 - 
         3676*la*x^5*zb^8 + 3252*la^2*x^5*zb^8 + 20361*la^3*x^5*zb^8 - 
         187456*la^4*x^5*zb^8 + 106165*la^5*x^5*zb^8 - 625875*la^6*x^5*zb^8 + 
         1656929*la^7*x^5*zb^8 - 1840286*la^8*x^5*zb^8 + 
         1599515*la^9*x^5*zb^8 + 249557*la^10*x^5*zb^8 - 
         624688*la^11*x^5*zb^8 + 152248*la^12*x^5*zb^8 - 904*x^6*zb^8 - 
         3048*la*x^6*zb^8 + 42252*la^2*x^6*zb^8 - 83990*la^3*x^6*zb^8 + 
         213984*la^4*x^6*zb^8 - 163710*la^5*x^6*zb^8 - 210285*la^6*x^6*zb^8 - 
         1499402*la^7*x^6*zb^8 + 3177772*la^8*x^6*zb^8 - 
         3825198*la^9*x^6*zb^8 + 2171029*la^10*x^6*zb^8 + 
         553984*la^11*x^6*zb^8 - 376820*la^12*x^6*zb^8 + 6328*la*x^7*zb^8 - 
         15304*la^2*x^7*zb^8 - 16324*la^3*x^7*zb^8 + 2368*la^4*x^7*zb^8 + 
         490372*la^5*x^7*zb^8 - 106782*la^6*x^7*zb^8 - 888793*la^7*x^7*zb^8 + 
         88458*la^8*x^7*zb^8 + 1643925*la^9*x^7*zb^8 - 3119907*la^10*x^7*
          zb^8 + 1013062*la^11*x^7*zb^8 + 169235*la^12*x^7*zb^8 + 
         10816*la^3*x^8*zb^8 - 109120*la^4*x^8*zb^8 + 109168*la^5*x^8*zb^8 + 
         393088*la^6*x^8*zb^8 - 270944*la^7*x^8*zb^8 - 276896*la^8*x^8*zb^8 + 
         2698784*la^9*x^8*zb^8 - 1173536*la^10*x^8*zb^8 - 
         1245808*la^11*x^8*zb^8 + 27864*la^12*x^8*zb^8 - 
         43392*la^3*x^9*zb^8 + 137792*la^4*x^9*zb^8 - 146496*la^5*x^9*zb^8 - 
         11104*la^6*x^9*zb^8 - 9456*la^7*x^9*zb^8 - 1795936*la^8*x^9*zb^8 + 
         1144784*la^9*x^9*zb^8 + 2532048*la^10*x^9*zb^8 - 
         1400352*la^11*x^9*zb^8 - 407888*la^12*x^9*zb^8 + 
         3584*la^5*x^10*zb^8 - 10368*la^6*x^10*zb^8 + 26880*la^7*x^10*zb^8 + 
         118784*la^8*x^10*zb^8 - 135168*la^9*x^10*zb^8 - 
         132864*la^10*x^10*zb^8 + 98816*la^11*x^10*zb^8 + 
         30336*la^12*x^10*zb^8 - 200*la*x^3*zb^9 + 384*la^2*x^3*zb^9 - 
         5248*la^3*x^3*zb^9 + 7816*la^4*x^3*zb^9 - 17832*la^5*x^3*zb^9 + 
         24728*la^6*x^3*zb^9 - 32376*la^7*x^3*zb^9 + 24816*la^8*x^3*zb^9 - 
         9120*la^9*x^3*zb^9 + 6160*la^10*x^3*zb^9 + 144*la^11*x^3*zb^9 + 
         728*la^12*x^3*zb^9 + 636*la*x^4*zb^9 - 2524*la^2*x^4*zb^9 + 
         13313*la^3*x^4*zb^9 - 39051*la^4*x^4*zb^9 + 8053*la^5*x^4*zb^9 - 
         63705*la^6*x^4*zb^9 + 91468*la^7*x^4*zb^9 - 175764*la^8*x^4*zb^9 + 
         61270*la^9*x^4*zb^9 - 140*la^10*x^4*zb^9 - 12544*la^11*x^4*zb^9 + 
         3308*la^12*x^4*zb^9 + 4584*la^13*x^4*zb^9 - 528*la*x^5*zb^9 + 
         6790*la^2*x^5*zb^9 - 14262*la^3*x^5*zb^9 + 82669*la^4*x^5*zb^9 - 
         10528*la^5*x^5*zb^9 - 63084*la^6*x^5*zb^9 - 219666*la^7*x^5*zb^9 + 
         285435*la^8*x^5*zb^9 - 499512*la^9*x^5*zb^9 + 131048*la^10*x^5*
          zb^9 + 58892*la^11*x^5*zb^9 - 41692*la^12*x^5*zb^9 - 
         52*la^13*x^5*zb^9 + 904*la*x^6*zb^9 - 9592*la^2*x^6*zb^9 + 
         17010*la^3*x^6*zb^9 - 53634*la^4*x^6*zb^9 + 27952*la^5*x^6*zb^9 + 
         441175*la^6*x^6*zb^9 + 350028*la^7*x^6*zb^9 - 1616582*la^8*x^6*
          zb^9 + 1952282*la^9*x^6*zb^9 - 1852113*la^10*x^6*zb^9 - 
         185288*la^11*x^6*zb^9 + 567194*la^12*x^6*zb^9 - 
         124664*la^13*x^6*zb^9 + 4968*la^2*x^7*zb^9 - 32944*la^3*x^7*zb^9 + 
         30184*la^4*x^7*zb^9 + 35604*la^5*x^7*zb^9 - 1002262*la^6*x^7*zb^9 + 
         2015374*la^7*x^7*zb^9 - 48713*la^8*x^7*zb^9 - 1857844*la^9*x^7*
          zb^9 + 3828416*la^10*x^7*zb^9 - 2194526*la^11*x^7*zb^9 - 
         771415*la^12*x^7*zb^9 + 422116*la^13*x^7*zb^9 - 7232*la^2*x^8*zb^9 + 
         9952*la^3*x^8*zb^9 + 174704*la^4*x^8*zb^9 - 758656*la^5*x^8*zb^9 + 
         1638444*la^6*x^8*zb^9 - 3246694*la^7*x^8*zb^9 + 
         3333344*la^8*x^8*zb^9 - 1736278*la^9*x^8*zb^9 - 
         650689*la^10*x^8*zb^9 + 3264377*la^11*x^8*zb^9 - 
         516923*la^12*x^8*zb^9 - 413513*la^13*x^8*zb^9 + 
         21696*la^3*x^9*zb^9 - 156800*la^4*x^9*zb^9 + 627744*la^5*x^9*zb^9 - 
         1412816*la^6*x^9*zb^9 + 2246976*la^7*x^9*zb^9 - 
         2479192*la^8*x^9*zb^9 + 557104*la^9*x^9*zb^9 - 
         1944448*la^10*x^9*zb^9 + 1185728*la^11*x^9*zb^9 + 
         1123584*la^12*x^9*zb^9 + 134152*la^13*x^9*zb^9 + 
         43392*la^4*x^10*zb^9 - 221440*la^5*x^10*zb^9 + 
         512768*la^6*x^10*zb^9 - 700256*la^7*x^10*zb^9 + 
         1262784*la^8*x^10*zb^9 + 654464*la^9*x^10*zb^9 - 
         1893008*la^10*x^10*zb^9 - 1095280*la^11*x^10*zb^9 + 
         1187920*la^12*x^10*zb^9 + 248656*la^13*x^10*zb^9 - 
         896*la^6*x^11*zb^9 + 3328*la^7*x^11*zb^9 - 7808*la^8*x^11*zb^9 - 
         70528*la^9*x^11*zb^9 + 94976*la^10*x^11*zb^9 + 
         34176*la^11*x^11*zb^9 - 45824*la^12*x^11*zb^9 - 
         7424*la^13*x^11*zb^9 + 72*la^2*x^4*zb^10 + 1272*la^3*x^4*zb^10 - 
         1792*la^4*x^4*zb^10 + 18448*la^5*x^4*zb^10 - 27408*la^6*x^4*zb^10 + 
         37064*la^7*x^4*zb^10 - 27536*la^8*x^4*zb^10 + 26880*la^9*x^4*zb^10 - 
         24912*la^10*x^4*zb^10 + 4368*la^11*x^4*zb^10 - 
         5472*la^12*x^4*zb^10 - 784*la^13*x^4*zb^10 - 200*la^14*x^4*zb^10 - 
         360*la^2*x^5*zb^10 - 4954*la^3*x^5*zb^10 + 15574*la^4*x^5*zb^10 - 
         60152*la^5*x^5*zb^10 + 161928*la^6*x^5*zb^10 - 
         125001*la^7*x^5*zb^10 + 123805*la^8*x^5*zb^10 + 
         7789*la^9*x^5*zb^10 + 76337*la^10*x^5*zb^10 - 16484*la^11*x^5*
          zb^10 + 9794*la^12*x^5*zb^10 - 5320*la^13*x^5*zb^10 - 
         6412*la^14*x^5*zb^10 - 432*la^2*x^6*zb^10 + 10656*la^3*x^6*zb^10 - 
         57654*la^4*x^6*zb^10 + 107640*la^5*x^6*zb^10 - 
         326369*la^6*x^6*zb^10 + 206756*la^7*x^6*zb^10 + 
         162470*la^8*x^6*zb^10 - 58196*la^9*x^6*zb^10 + 
         28405*la^10*x^6*zb^10 + 130012*la^11*x^6*zb^10 + 
         1224*la^12*x^6*zb^10 - 27964*la^13*x^6*zb^10 + 
         20900*la^14*x^6*zb^10 - 4816*la^3*x^7*zb^10 + 59640*la^4*x^7*zb^10 - 
         102168*la^5*x^7*zb^10 + 273284*la^6*x^7*zb^10 - 
         454101*la^7*x^7*zb^10 - 899818*la^8*x^7*zb^10 + 
         1725685*la^9*x^7*zb^10 - 1354255*la^10*x^7*zb^10 + 
         1345101*la^11*x^7*zb^10 - 16110*la^12*x^7*zb^10 - 
         238395*la^13*x^7*zb^10 + 28371*la^14*x^7*zb^10 + 
         7232*la^3*x^8*zb^10 - 49552*la^4*x^8*zb^10 + 90976*la^5*x^8*zb^10 + 
         72360*la^6*x^8*zb^10 + 103934*la^7*x^8*zb^10 + 
         353532*la^8*x^8*zb^10 - 1994294*la^9*x^8*zb^10 + 
         1439917*la^10*x^8*zb^10 - 2893618*la^11*x^8*zb^10 + 
         1959722*la^12*x^8*zb^10 + 400506*la^13*x^8*zb^10 - 
         241855*la^14*x^8*zb^10 + 8128*la^4*x^9*zb^10 - 
         97264*la^5*x^9*zb^10 + 276976*la^6*x^9*zb^10 - 
         670988*la^7*x^9*zb^10 + 1471548*la^8*x^9*zb^10 - 
         590084*la^9*x^9*zb^10 + 528998*la^10*x^9*zb^10 - 
         6885*la^11*x^9*zb^10 - 2835868*la^12*x^9*zb^10 + 
         425469*la^13*x^9*zb^10 + 361085*la^14*x^9*zb^10 - 
         14464*la^4*x^10*zb^10 + 88576*la^5*x^10*zb^10 - 
         304192*la^6*x^10*zb^10 + 658080*la^7*x^10*zb^10 - 
         1453576*la^8*x^10*zb^10 + 1812272*la^9*x^10*zb^10 + 
         370536*la^10*x^10*zb^10 + 683808*la^11*x^10*zb^10 - 
         766280*la^12*x^10*zb^10 - 839208*la^13*x^10*zb^10 - 
         191112*la^14*x^10*zb^10 - 14464*la^5*x^11*zb^10 + 
         87680*la^6*x^11*zb^10 - 241600*la^7*x^11*zb^10 + 
         394560*la^8*x^11*zb^10 - 1209920*la^9*x^11*zb^10 + 
         92576*la^10*x^11*zb^10 + 1663504*la^11*x^11*zb^10 + 
         28992*la^12*x^11*zb^10 - 715184*la^13*x^11*zb^10 - 
         86144*la^14*x^11*zb^10 + 30336*la^10*x^12*zb^10 - 
         45824*la^11*x^12*zb^10 + 1536*la^12*x^12*zb^10 + 
         13056*la^13*x^12*zb^10 + 896*la^14*x^12*zb^10 - 72*la^3*x^5*zb^11 - 
         4912*la^5*x^5*zb^11 + 3856*la^6*x^5*zb^11 - 28056*la^7*x^5*zb^11 + 
         42008*la^8*x^5*zb^11 - 56000*la^9*x^5*zb^11 + 36096*la^10*x^5*
          zb^11 - 14208*la^11*x^5*zb^11 + 16008*la^12*x^5*zb^11 + 
         2640*la^13*x^5*zb^11 + 2240*la^14*x^5*zb^11 + 400*la^15*x^5*zb^11 + 
         432*la^3*x^6*zb^11 + 792*la^4*x^6*zb^11 + 15624*la^5*x^6*zb^11 - 
         38280*la^6*x^6*zb^11 + 118891*la^7*x^6*zb^11 - 
         280721*la^8*x^6*zb^11 + 208247*la^9*x^6*zb^11 - 
         179827*la^10*x^6*zb^11 - 2626*la^11*x^6*zb^11 - 
         72822*la^12*x^6*zb^11 + 16478*la^13*x^6*zb^11 + 
         5684*la^14*x^6*zb^11 + 5184*la^15*x^6*zb^11 - 4176*la^4*x^7*zb^11 - 
         8192*la^5*x^7*zb^11 + 104546*la^6*x^7*zb^11 - 241954*la^7*x^7*
          zb^11 + 779121*la^8*x^7*zb^11 - 898876*la^9*x^7*zb^11 + 
         269456*la^10*x^7*zb^11 + 229726*la^11*x^7*zb^11 - 
         219609*la^12*x^7*zb^11 - 36680*la^13*x^7*zb^11 + 
         41436*la^14*x^7*zb^11 - 25772*la^15*x^7*zb^11 - 
         3456*la^4*x^8*zb^11 + 41904*la^5*x^8*zb^11 - 310024*la^6*x^8*zb^11 + 
         713886*la^7*x^8*zb^11 - 1381782*la^8*x^8*zb^11 + 
         2507366*la^9*x^8*zb^11 - 1891985*la^10*x^8*zb^11 + 
         426686*la^11*x^8*zb^11 - 514010*la^12*x^8*zb^11 + 
         110380*la^13*x^8*zb^11 - 4635*la^14*x^8*zb^11 + 
         40338*la^15*x^8*zb^11 - 12544*la^5*x^9*zb^11 + 
         193840*la^6*x^9*zb^11 - 788760*la^7*x^9*zb^11 + 
         1632860*la^8*x^9*zb^11 - 3272584*la^9*x^9*zb^11 + 
         4067794*la^10*x^9*zb^11 - 1140902*la^11*x^9*zb^11 + 
         1435025*la^12*x^9*zb^11 - 1370560*la^13*x^9*zb^11 + 
         29816*la^14*x^9*zb^11 + 27122*la^15*x^9*zb^11 + 
         14464*la^5*x^10*zb^11 - 105792*la^6*x^10*zb^11 + 
         438784*la^7*x^10*zb^11 - 848560*la^8*x^10*zb^11 + 
         1161864*la^9*x^10*zb^11 - 2476288*la^10*x^10*zb^11 + 
         1053570*la^11*x^10*zb^11 + 360332*la^12*x^10*zb^11 + 
         1908576*la^13*x^10*zb^11 - 514271*la^14*x^10*zb^11 - 
         129539*la^15*x^10*zb^11 + 14464*la^6*x^11*zb^11 - 
         89152*la^7*x^11*zb^11 + 260096*la^8*x^11*zb^11 - 
         36800*la^9*x^11*zb^11 - 151576*la^10*x^11*zb^11 - 
         1131584*la^11*x^11*zb^11 + 129568*la^12*x^11*zb^11 + 
         259536*la^13*x^11*zb^11 + 627400*la^14*x^11*zb^11 + 
         102272*la^15*x^11*zb^11 + 612864*la^10*x^12*zb^11 - 
         292320*la^11*x^12*zb^11 - 944896*la^12*x^12*zb^11 + 
         356064*la^13*x^12*zb^11 + 255168*la^14*x^12*zb^11 + 
         13120*la^15*x^12*zb^11 - 7424*la^11*x^13*zb^11 + 
         13056*la^12*x^13*zb^11 - 3840*la^13*x^13*zb^11 - 
         1792*la^14*x^13*zb^11 + 288*la^5*x^6*zb^12 + 9744*la^7*x^6*zb^12 - 
         9504*la^8*x^6*zb^12 + 33432*la^9*x^6*zb^12 - 38416*la^10*x^6*zb^12 + 
         38736*la^11*x^6*zb^12 - 22040*la^12*x^6*zb^12 - 
         1976*la^13*x^6*zb^12 - 7824*la^14*x^6*zb^12 - 1840*la^15*x^6*zb^12 - 
         600*la^16*x^6*zb^12 - 2304*la^5*x^7*zb^12 + 3888*la^6*x^7*zb^12 - 
         38902*la^7*x^7*zb^12 + 48210*la^8*x^7*zb^12 - 94546*la^9*x^7*zb^12 + 
         299782*la^10*x^7*zb^12 - 291547*la^11*x^7*zb^12 + 
         249219*la^12*x^7*zb^12 - 3233*la^13*x^7*zb^12 + 
         12711*la^14*x^7*zb^12 - 11424*la^15*x^7*zb^12 - 
         1358*la^16*x^7*zb^12 + 3456*la^5*x^8*zb^12 - 7128*la^6*x^8*zb^12 + 
         37856*la^7*x^8*zb^12 - 106230*la^8*x^8*zb^12 + 
         48548*la^9*x^8*zb^12 - 488755*la^10*x^8*zb^12 + 
         1005740*la^11*x^8*zb^12 - 1032996*la^12*x^8*zb^12 + 
         458960*la^13*x^8*zb^12 - 74895*la^14*x^8*zb^12 + 
         9132*la^15*x^8*zb^12 + 12716*la^16*x^8*zb^12 - 9216*la^6*x^9*zb^12 + 
         74744*la^7*x^9*zb^12 - 78376*la^8*x^9*zb^12 + 163360*la^9*x^9*
          zb^12 - 113076*la^10*x^9*zb^12 - 990457*la^11*x^9*zb^12 + 
         1793252*la^12*x^9*zb^12 - 759629*la^13*x^9*zb^12 + 
         209715*la^14*x^9*zb^12 - 32049*la^15*x^9*zb^12 - 
         33519*la^16*x^9*zb^12 - 6912*la^6*x^10*zb^12 + 
         23360*la^7*x^10*zb^12 - 123384*la^8*x^10*zb^12 + 
         256888*la^9*x^10*zb^12 + 322356*la^10*x^10*zb^12 - 
         529458*la^11*x^10*zb^12 - 1643008*la^12*x^10*zb^12 + 
         871382*la^13*x^10*zb^12 + 151697*la^14*x^10*zb^12 + 
         21674*la^15*x^10*zb^12 + 35085*la^16*x^10*zb^12 - 
         6912*la^7*x^11*zb^12 + 36032*la^8*x^11*zb^12 - 
         224088*la^9*x^11*zb^12 + 363336*la^10*x^11*zb^12 + 
         540468*la^11*x^11*zb^12 + 463288*la^12*x^11*zb^12 - 
         1515748*la^13*x^11*zb^12 - 377994*la^14*x^11*zb^12 + 
         225889*la^15*x^11*zb^12 + 3116*la^16*x^11*zb^12 - 
         234048*la^10*x^12*zb^12 + 355360*la^11*x^12*zb^12 + 
         264912*la^12*x^12*zb^12 + 245808*la^13*x^12*zb^12 - 
         306016*la^14*x^12*zb^12 - 300736*la^15*x^12*zb^12 - 
         21192*la^16*x^12*zb^12 - 317632*la^11*x^13*zb^12 + 
         339648*la^12*x^13*zb^12 + 227840*la^13*x^13*zb^12 - 
         209152*la^14*x^13*zb^12 - 40704*la^15*x^13*zb^12 + 
         896*la^12*x^14*zb^12 - 1792*la^13*x^14*zb^12 + 
         896*la^14*x^14*zb^12 - 1008*la^7*x^7*zb^13 + 1872*la^8*x^7*zb^13 - 
         12456*la^9*x^7*zb^13 + 4920*la^10*x^7*zb^13 - 11568*la^11*x^7*
          zb^13 + 13440*la^12*x^7*zb^13 - 15176*la^13*x^7*zb^13 + 
         14552*la^14*x^7*zb^13 + 2640*la^15*x^7*zb^13 + 
         2384*la^16*x^7*zb^13 + 400*la^17*x^7*zb^13 + 4536*la^7*x^8*zb^13 - 
         11376*la^8*x^8*zb^13 + 76216*la^9*x^8*zb^13 - 101896*la^10*x^8*
          zb^13 + 44255*la^11*x^8*zb^13 - 74845*la^12*x^8*zb^13 + 
         50431*la^13*x^8*zb^13 - 108763*la^14*x^8*zb^13 + 
         16112*la^15*x^8*zb^13 + 1616*la^16*x^8*zb^13 - 470*la^17*x^8*zb^13 - 
         7776*la^7*x^9*zb^13 + 29304*la^8*x^9*zb^13 - 138368*la^9*x^9*zb^13 + 
         325286*la^10*x^9*zb^13 - 169434*la^11*x^9*zb^13 - 
         8361*la^12*x^9*zb^13 + 106088*la^13*x^9*zb^13 + 
         49500*la^14*x^9*zb^13 - 20878*la^15*x^9*zb^13 - 
         9240*la^16*x^9*zb^13 - 2116*la^17*x^9*zb^13 + 6912*la^7*x^10*zb^13 - 
         55944*la^8*x^10*zb^13 + 202384*la^9*x^10*zb^13 - 
         559920*la^10*x^10*zb^13 + 708590*la^11*x^10*zb^13 - 
         120446*la^12*x^10*zb^13 - 502236*la^13*x^10*zb^13 + 
         149817*la^14*x^10*zb^13 - 56312*la^15*x^10*zb^13 + 
         39013*la^16*x^10*zb^13 + 8386*la^17*x^10*zb^13 + 
         6912*la^8*x^11*zb^13 - 6768*la^9*x^11*zb^13 + 79400*la^10*x^11*
          zb^13 - 542936*la^11*x^11*zb^13 + 771008*la^12*x^11*zb^13 + 
         519596*la^13*x^11*zb^13 - 430946*la^14*x^11*zb^13 + 
         58282*la^15*x^11*zb^13 - 76293*la^16*x^11*zb^13 - 
         13828*la^17*x^11*zb^13 + 40000*la^10*x^12*zb^13 - 
         8704*la^11*x^12*zb^13 - 564544*la^12*x^12*zb^13 + 
         32960*la^13*x^12*zb^13 + 783372*la^14*x^12*zb^13 - 
         86746*la^15*x^12*zb^13 + 1304*la^16*x^12*zb^13 + 
         8080*la^17*x^12*zb^13 + 84416*la^11*x^13*zb^13 - 
         78592*la^12*x^13*zb^13 - 134880*la^13*x^13*zb^13 - 
         166560*la^14*x^13*zb^13 + 230848*la^15*x^13*zb^13 + 
         64080*la^16*x^13*zb^13 + 100352*la^12*x^14*zb^13 - 
         158208*la^13*x^14*zb^13 + 15808*la^14*x^14*zb^13 + 
         42048*la^15*x^14*zb^13 + 288*la^8*x^8*zb^14 - 504*la^9*x^8*zb^14 + 
         1080*la^10*x^8*zb^14 + 9168*la^11*x^8*zb^14 - 8568*la^12*x^8*zb^14 + 
         8184*la^13*x^8*zb^14 - 4592*la^14*x^8*zb^14 + 632*la^15*x^8*zb^14 - 
         4560*la^16*x^8*zb^14 - 928*la^17*x^8*zb^14 - 200*la^18*x^8*zb^14 - 
         216*la^8*x^9*zb^14 - 3096*la^9*x^9*zb^14 - 1152*la^10*x^9*zb^14 - 
         34438*la^11*x^9*zb^14 + 67090*la^12*x^9*zb^14 - 
         36300*la^13*x^9*zb^14 + 23932*la^14*x^9*zb^14 + 
         22869*la^15*x^9*zb^14 + 6871*la^16*x^9*zb^14 - 
         1172*la^17*x^9*zb^14 + 908*la^18*x^9*zb^14 - 72*la^8*x^10*zb^14 + 
         6840*la^9*x^10*zb^14 - 2160*la^10*x^10*zb^14 + 
         17120*la^11*x^10*zb^14 - 123434*la^12*x^10*zb^14 + 
         123152*la^13*x^10*zb^14 - 89979*la^14*x^10*zb^14 - 
         24740*la^15*x^10*zb^14 - 7567*la^16*x^10*zb^14 + 
         8492*la^17*x^10*zb^14 - 1812*la^18*x^10*zb^14 - 72*la^9*x^11*zb^14 - 
         19440*la^10*x^11*zb^14 + 108440*la^11*x^11*zb^14 - 
         156592*la^12*x^11*zb^14 + 13056*la^13*x^11*zb^14 + 
         164436*la^14*x^11*zb^14 + 7509*la^15*x^11*zb^14 + 
         8040*la^16*x^11*zb^14 - 20704*la^17*x^11*zb^14 + 
         2008*la^18*x^11*zb^14 - 6912*la^10*x^12*zb^14 - 
         4288*la^11*x^12*zb^14 + 172048*la^12*x^12*zb^14 - 
         348384*la^13*x^12*zb^14 - 42424*la^14*x^12*zb^14 + 
         18794*la^15*x^12*zb^14 + 14660*la^16*x^12*zb^14 + 
         36800*la^17*x^12*zb^14 - 904*la^18*x^12*zb^14 - 
         6912*la^11*x^13*zb^14 - 33856*la^12*x^13*zb^14 + 
         306960*la^13*x^13*zb^14 - 200544*la^14*x^13*zb^14 - 
         114404*la^15*x^13*zb^14 + 13420*la^16*x^13*zb^14 - 
         24296*la^17*x^13*zb^14 - 14464*la^12*x^14*zb^14 - 
         27136*la^13*x^14*zb^14 + 111680*la^14*x^14*zb^14 - 
         5440*la^15*x^14*zb^14 - 64584*la^16*x^14*zb^14 - 
         14464*la^13*x^15*zb^14 + 28928*la^14*x^15*zb^14 - 
         14464*la^15*x^15*zb^14 - 72*la^9*x^9*zb^15 + 360*la^10*x^9*zb^15 - 
         1296*la^11*x^9*zb^15 + 1296*la^12*x^9*zb^15 - 5272*la^13*x^9*zb^15 + 
         4824*la^14*x^9*zb^15 - 3176*la^15*x^9*zb^15 + 1776*la^16*x^9*zb^15 + 
         960*la^17*x^9*zb^15 + 600*la^18*x^9*zb^15 + 72*la^9*x^10*zb^15 - 
         432*la^10*x^10*zb^15 + 5400*la^11*x^10*zb^15 - 
         5688*la^12*x^10*zb^15 + 17136*la^13*x^10*zb^15 - 
         29896*la^14*x^10*zb^15 + 21317*la^15*x^10*zb^15 - 
         21479*la^16*x^10*zb^15 + 2662*la^17*x^10*zb^15 - 
         2436*la^18*x^10*zb^15 + 72*la^10*x^11*zb^15 - 8352*la^11*x^11*
          zb^15 + 18648*la^12*x^11*zb^15 - 21008*la^13*x^11*zb^15 + 
         41374*la^14*x^11*zb^15 - 39982*la^15*x^11*zb^15 + 
         53313*la^16*x^11*zb^15 - 13900*la^17*x^11*zb^15 + 
         4716*la^18*x^11*zb^15 + 6912*la^11*x^12*zb^15 - 
         39168*la^12*x^12*zb^15 + 83376*la^13*x^12*zb^15 - 
         75960*la^14*x^12*zb^15 + 26898*la^15*x^12*zb^15 - 
         63534*la^16*x^12*zb^15 + 25506*la^17*x^12*zb^15 - 
         5592*la^18*x^12*zb^15 + 6912*la^12*x^13*zb^15 - 
         54016*la^13*x^13*zb^15 + 107472*la^14*x^13*zb^15 - 
         24816*la^15*x^13*zb^15 + 48748*la^16*x^13*zb^15 - 
         36868*la^17*x^13*zb^15 + 2712*la^18*x^13*zb^15 + 
         14464*la^13*x^14*zb^15 - 80448*la^14*x^14*zb^15 + 
         71392*la^15*x^14*zb^15 - 19024*la^16*x^14*zb^15 + 
         24352*la^17*x^14*zb^15 + 14464*la^14*x^15*zb^15 - 
         36160*la^15*x^15*zb^15 + 21696*la^16*x^15*zb^15 + 
         288*la^13*x^10*zb^16 - 360*la^14*x^10*zb^16 + 1416*la^15*x^10*
          zb^16 - 1448*la^16*x^10*zb^16 + 848*la^17*x^10*zb^16 - 
         744*la^18*x^10*zb^16 - 2304*la^13*x^11*zb^16 + 
         4248*la^14*x^11*zb^16 - 7258*la^15*x^11*zb^16 + 
         8518*la^16*x^11*zb^16 - 3672*la^17*x^11*zb^16 + 
         2868*la^18*x^11*zb^16 + 3456*la^13*x^12*zb^16 - 
         13104*la^14*x^12*zb^16 + 21600*la^15*x^12*zb^16 - 
         21574*la^16*x^12*zb^16 + 7188*la^17*x^12*zb^16 - 
         5004*la^18*x^12*zb^16 + 3456*la^14*x^13*zb^16 - 
         18640*la^15*x^13*zb^16 + 29408*la^16*x^13*zb^16 - 
         10348*la^17*x^13*zb^16 + 5592*la^18*x^13*zb^16 + 
         7232*la^15*x^14*zb^16 - 26664*la^16*x^14*zb^16 + 
         12312*la^17*x^14*zb^16 - 2712*la^18*x^14*zb^16 + 
         7232*la^16*x^15*zb^16 - 8136*la^17*x^15*zb^16 - 
         72*la^15*x^11*zb^17 + 144*la^16*x^11*zb^17 - 272*la^17*x^11*zb^17 + 
         200*la^18*x^11*zb^17 + 432*la^15*x^12*zb^17 - 936*la^16*x^12*zb^17 + 
         1212*la^17*x^12*zb^17 - 908*la^18*x^12*zb^17 + 
         432*la^16*x^13*zb^17 - 1392*la^17*x^13*zb^17 + 
         1668*la^18*x^13*zb^17 + 904*la^17*x^14*zb^17 - 
         1864*la^18*x^14*zb^17 + 904*la^18*x^15*zb^17))/
       (9*(-1 + la)*la*x*(-1 + zb)*zb*(-1 + la*zb)*(-1 + x*zb)^3*
        (-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2)^2))/ep^2
 
MasterCoefficient[RR, 1, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, zb, 0, 1] = 
   ALARM*ep^2 - (24*Pi^3*(5 + 8*zb + 5*zb^2))/((-1 + la)*nc^2*x*(-1 + zb)) - 
    (16*nc^2*Pi^3*(7 + 11*zb + 7*zb^2))/((-1 + la)*x*(-1 + zb)) + 
    (8*Pi^3*(29 + 46*zb + 29*zb^2))/((-1 + la)*x*(-1 + zb)) + 
    ((-8*Pi^3*(1 + zb^2))/((-1 + la)*nc^2*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)))/ep^4 + 
    ((24*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)) - 
      (4*nc^2*Pi^3*(3 - 4*zb + 3*zb^2))/((-1 + la)*x*(-1 + zb)) - 
      (4*Pi^3*(3 + 4*zb + 3*zb^2))/((-1 + la)*nc^2*x*(-1 + zb)))/ep^3 + 
    ((32*Pi^3*(2 + zb + 2*zb^2))/((-1 + la)*x*(-1 + zb)) - 
      (12*Pi^3*(3 + 2*zb + 3*zb^2))/((-1 + la)*nc^2*x*(-1 + zb)) - 
      (4*nc^2*Pi^3*(7 + 2*zb + 7*zb^2))/((-1 + la)*x*(-1 + zb)))/ep^2 + 
    ((-16*Pi^3*(4 + 5*zb + 4*zb^2))/((-1 + la)*nc^2*x*(-1 + zb)) + 
      (24*Pi^3*(5 + 6*zb + 5*zb^2))/((-1 + la)*x*(-1 + zb)) - 
      (8*nc^2*Pi^3*(7 + 8*zb + 7*zb^2))/((-1 + la)*x*(-1 + zb)))/ep
 
MasterCoefficient[RR, 1, g, q, zb, 0, la] = 
   ALARM*ep^2 + ((-8*Pi^3*(1 + la^2*zb^2))/((-1 + la)*nc^2*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*(1 + la^2*zb^2))/((-1 + la)*x*(-1 + zb)))/ep^4 + 
    ((24*Pi^3*(1 + zb - la*zb - zb^2 + la*zb^2 + la^2*zb^2))/
       ((-1 + la)*x*(-1 + zb)) - (4*Pi^3*(3 + 4*la*zb + 3*la^2*zb^2))/
       ((-1 + la)*nc^2*x*(-1 + zb)) - 
      (4*nc^2*Pi^3*(3 + 6*zb - 10*la*zb - 6*zb^2 + 6*la*zb^2 + 3*la^2*zb^2))/
       ((-1 + la)*x*(-1 + zb)))/ep^3 + 
    ((-4*Pi^3*(9 - 2*zb + 8*la*zb + 2*la*zb^2 + 7*la^2*zb^2))/
       ((-1 + la)*nc^2*x*(-1 + zb)) + 
      (8*Pi^3*(8 + 2*zb + 2*la*zb - 3*zb^2 + 4*la*zb^2 + 7*la^2*zb^2))/
       ((-1 + la)*x*(-1 + zb)) - (4*nc^2*Pi^3*(7 + 6*zb - 4*la*zb - 6*zb^2 + 
         6*la*zb^2 + 7*la^2*zb^2))/((-1 + la)*x*(-1 + zb)))/ep^2 + 
    ((-8*Pi^3*(8 - zb + 11*la*zb + la*zb^2 + 7*la^2*zb^2))/
       ((-1 + la)*nc^2*x*(-1 + zb)) - 
      (8*nc^2*Pi^3*(7 + 3*zb + 5*la*zb - 3*zb^2 + 3*la*zb^2 + 7*la^2*zb^2))/
       ((-1 + la)*x*(-1 + zb)) + (8*Pi^3*(15 + 2*zb + 16*la*zb - 3*zb^2 + 
         4*la*zb^2 + 14*la^2*zb^2))/((-1 + la)*x*(-1 + zb)))/ep
 
MasterCoefficient[RR, 1, g, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, g, q, zb, x, 1] = 
   ALARM*ep^2 + ((-16*Pi^3*zb*(-2 + 10*zb - 3*x*zb - 2*zb^2 - 12*x*zb^2 + 
         6*x^2*zb^2 + 3*x*zb^3))/((-1 + la)*(-1 + zb)*(-1 + x*zb)^2) - 
      (8*Pi^3*(1 - 5*x*zb + zb^2 - 4*x*zb^2 + 9*x^2*zb^2 - x*zb^3 + 
         4*x^2*zb^3 - 6*x^3*zb^3 + x^2*zb^4 - 2*x^3*zb^4 + 2*x^4*zb^4))/
       ((-1 + la)*nc^2*x*(-1 + zb)*(-1 + x*zb)^2) + 
      (8*nc^2*Pi^3*(1 - 9*x*zb + zb^2 + 16*x*zb^2 + 3*x^2*zb^2 - 5*x*zb^3 - 
         20*x^2*zb^3 + 6*x^3*zb^3 + 7*x^2*zb^4 - 2*x^3*zb^4 + 2*x^4*zb^4))/
       ((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^2))/ep^4 + 
    ((-8*Pi^3*(-15 - 18*zb + 77*x*zb - 15*zb^2 + 102*x*zb^2 - 160*x^2*zb^2 + 
         29*x*zb^3 - 112*x^2*zb^3 + 112*x^3*zb^3))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)^2) - (8*Pi^3*(8 + 10*zb - 45*x*zb + 8*zb^2 - 66*x*zb^2 + 
         106*x^2*zb^2 - 17*x*zb^3 + 96*x^2*zb^3 - 104*x^3*zb^3 + 4*x^2*zb^4 - 
         30*x^3*zb^4 + 30*x^4*zb^4))/((-1 + la)*nc^2*x*(-1 + zb)*
        (-1 + x*zb)^2) + (8*nc^2*Pi^3*(-7 - 8*zb + 32*x*zb - 7*zb^2 + 
         36*x*zb^2 - 54*x^2*zb^2 + 12*x*zb^3 - 16*x^2*zb^3 + 8*x^3*zb^3 + 
         4*x^2*zb^4 - 30*x^3*zb^4 + 30*x^4*zb^4))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)^2))/ep + 
    ((-4*Pi^3*(3 + 4*zb - 20*x*zb + 3*zb^2 - 26*x*zb^2 + 42*x^2*zb^2 - 
         6*x*zb^3 + 40*x^2*zb^3 - 40*x^3*zb^3 - 12*x^3*zb^4 + 12*x^4*zb^4))/
       ((-1 + la)*nc^2*x*(-1 + zb)*(-1 + x*zb)^2) - 
      (8*Pi^3*(3 - 15*x*zb + 3*zb^2 - 30*x*zb^2 + 60*x^2*zb^2 + 3*x*zb^3 + 
         22*x^2*zb^3 - 60*x^3*zb^3 - 4*x*zb^4 + 24*x^2*zb^4 - 32*x^3*zb^4 + 
         28*x^4*zb^4 - 4*x^2*zb^5 + 2*x^3*zb^5))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)^3) + (4*nc^2*Pi^3*(3 - 4*zb - 7*x*zb + 3*zb^2 - 
         30*x*zb^2 + 58*x^2*zb^2 + 15*x*zb^3 - 22*x^2*zb^3 - 38*x^3*zb^3 - 
         8*x*zb^4 + 42*x^2*zb^4 - 12*x^3*zb^4 + 4*x^4*zb^4 - 8*x^2*zb^5 + 
         4*x^3*zb^5 - 12*x^4*zb^5 + 12*x^5*zb^5))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)^3))/ep^3 + 
    ((-4*Pi^3*(9 + 6*zb - 46*x*zb + 9*zb^2 - 56*x*zb^2 + 100*x^2*zb^2 - 
         18*x*zb^3 + 88*x^2*zb^3 - 96*x^3*zb^3 + 4*x^2*zb^4 - 28*x^3*zb^4 + 
         28*x^4*zb^4))/((-1 + la)*nc^2*x*(-1 + zb)*(-1 + x*zb)^2) - 
      (8*Pi^3*(8 + 4*zb - 43*x*zb + 8*zb^2 - 66*x*zb^2 + 143*x^2*zb^2 + 
         9*x*zb^3 + 38*x^2*zb^3 - 132*x^3*zb^3 - 16*x*zb^4 + 47*x^2*zb^4 - 
         56*x^3*zb^4 + 56*x^4*zb^4))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^3) + 
      (4*nc^2*Pi^3*(7 + 2*zb - 31*x*zb + 7*zb^2 - 70*x*zb^2 + 140*x^2*zb^2 + 
         45*x*zb^3 - 68*x^2*zb^3 - 68*x^3*zb^3 - 32*x*zb^4 + 72*x^2*zb^4 + 
         4*x^3*zb^4 - 12*x^4*zb^4 + 4*x^3*zb^5 - 28*x^4*zb^5 + 28*x^5*zb^5))/
       ((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^3))/ep^2
 
MasterCoefficient[RR, 1, g, q, zb, x, la] = 
   ALARM*ep^2 + ((-16*Pi^3*zb*(-2*la + 3*zb + la*zb + 6*la^2*zb + la^2*x*zb - 
         4*la^2*zb^2 + 2*la^3*zb^2 - 6*x*zb^2 + 12*la*x*zb^2 - 
         20*la^2*x*zb^2 - 18*la^3*x*zb^2 + 10*la^3*x^2*zb^2 + 6*x*zb^3 - 
         24*la*x*zb^3 + 33*la^2*x*zb^3 - 10*la^3*x*zb^3 + 2*la^4*x*zb^3 + 
         6*la*x^2*zb^3 - 15*la^2*x^2*zb^3 + 19*la^3*x^2*zb^3 + 
         24*la^4*x^2*zb^3 - 15*la^4*x^3*zb^3 + 3*la^3*x^2*zb^4 - 
         10*la^4*x^2*zb^4 - la^5*x^2*zb^4 - 12*la^5*x^3*zb^4 + 
         6*la^5*x^4*zb^4 + 3*la^6*x^3*zb^5))/((-1 + la)*(-1 + zb)*
        (-1 + la*x*zb)^4) - (8*Pi^3*(1 - 7*la*x*zb + la^2*zb^2 + 3*x*zb^2 + 
         la*x*zb^2 - 8*la^2*x*zb^2 + 20*la^2*x^2*zb^2 - 4*x*zb^3 + 
         4*la*x*zb^3 + 2*la^2*x*zb^3 - 5*la^3*x*zb^3 + 2*x^2*zb^3 - 
         12*la*x^2*zb^3 + 4*la^2*x^2*zb^3 + 18*la^3*x^2*zb^3 - 
         29*la^3*x^3*zb^3 + 2*x*zb^4 - 4*la*x*zb^4 + 4*la^2*x*zb^4 - 
         3*la^3*x*zb^4 + la^4*x*zb^4 - 4*x^2*zb^4 + 20*la*x^2*zb^4 - 
         28*la^2*x^2*zb^4 + 16*la^3*x^2*zb^4 + 2*x^3*zb^4 - 10*la*x^3*zb^4 + 
         21*la^2*x^3*zb^4 - 13*la^3*x^3*zb^4 - 14*la^4*x^3*zb^4 + 
         23*la^4*x^4*zb^4 - 4*la^2*x^2*zb^5 + 6*la^3*x^2*zb^5 - 
         2*la^4*x^2*zb^5 - 2*la^4*x^3*zb^5 - la^5*x^3*zb^5 + 
         8*la^5*x^4*zb^5 - 10*la^5*x^5*zb^5 + 2*la^2*x^3*zb^6 - 
         6*la^3*x^3*zb^6 + 8*la^4*x^3*zb^6 - 5*la^5*x^3*zb^6 + 
         la^6*x^3*zb^6 + la^6*x^4*zb^6 - 2*la^6*x^5*zb^6 + 2*la^6*x^6*zb^6))/
       ((-1 + la)*nc^2*x*(-1 + zb)*(-1 + la*x*zb)^4) + 
      (8*nc^2*Pi^3*(1 - 11*la*x*zb + la^2*zb^2 + 9*x*zb^2 + 3*la*x*zb^2 + 
         4*la^2*x*zb^2 + 22*la^2*x^2*zb^2 - 4*x*zb^3 + 4*la*x*zb^3 - 
         6*la^2*x*zb^3 - la^3*x*zb^3 - 10*x^2*zb^3 + 12*la*x^2*zb^3 - 
         36*la^2*x^2*zb^3 - 18*la^3*x^2*zb^3 - 9*la^3*x^3*zb^3 + 2*x*zb^4 - 
         4*la*x*zb^4 + 4*la^2*x*zb^4 - 3*la^3*x*zb^4 + la^4*x*zb^4 + 
         8*x^2*zb^4 - 28*la*x^2*zb^4 + 38*la^2*x^2*zb^4 - 4*la^3*x^2*zb^4 + 
         4*la^4*x^2*zb^4 + 2*x^3*zb^4 + 2*la*x^3*zb^4 - 9*la^2*x^3*zb^4 + 
         25*la^3*x^3*zb^4 + 34*la^4*x^3*zb^4 - 7*la^4*x^4*zb^4 - 
         4*la^2*x^2*zb^5 + 6*la^3*x^2*zb^5 - 2*la^4*x^2*zb^5 + 
         6*la^3*x^3*zb^5 - 22*la^4*x^3*zb^5 - 3*la^5*x^3*zb^5 - 
         16*la^5*x^4*zb^5 + 2*la^5*x^5*zb^5 + 2*la^2*x^3*zb^6 - 
         6*la^3*x^3*zb^6 + 8*la^4*x^3*zb^6 - 5*la^5*x^3*zb^6 + 
         la^6*x^3*zb^6 + 7*la^6*x^4*zb^6 - 2*la^6*x^5*zb^6 + 
         2*la^6*x^6*zb^6))/((-1 + la)*x*(-1 + zb)*(-1 + la*x*zb)^4))/ep^4 + 
    ((-8*Pi^3*(3 - 12*la*x + 12*la^2*x + 3*zb - 3*la*zb - 9*x*zb - 
         24*la*x*zb + 18*la^2*x*zb - 12*la^3*x*zb + 36*la*x^2*zb + 
         24*la^2*x^2*zb - 60*la^3*x^2*zb - 3*zb^2 + 3*la*zb^2 + 3*la^2*zb^2 - 
         9*x*zb^2 + 28*la*x*zb^2 - 67*la^2*x*zb^2 + 6*la^3*x*zb^2 + 
         12*la^4*x*zb^2 + 6*x^2*zb^2 + 60*la*x^2*zb^2 - 7*la^2*x^2*zb^2 + 
         212*la^3*x^2*zb^2 - 133*la^4*x^2*zb^2 - 24*la*x^3*zb^2 - 
         108*la^2*x^3*zb^2 - 168*la^3*x^3*zb^2 + 300*la^4*x^3*zb^2 + 
         3*x*zb^3 + 5*la*x*zb^3 - 9*la^3*x*zb^3 - 8*la^4*x*zb^3 + 
         14*x^2*zb^3 - 31*la*x^2*zb^3 - 20*la^2*x^2*zb^3 + 
         125*la^3*x^2*zb^3 + 101*la^4*x^2*zb^3 - 47*la^5*x^2*zb^3 - 
         68*la*x^3*zb^3 + 15*la^2*x^3*zb^3 - 50*la^3*x^3*zb^3 - 
         871*la^4*x^3*zb^3 + 572*la^5*x^3*zb^3 + 72*la^2*x^4*zb^3 + 
         300*la^3*x^4*zb^3 + 336*la^4*x^4*zb^3 - 708*la^5*x^4*zb^3 + 
         4*x*zb^4 - 13*la*x*zb^4 + 15*la^2*x*zb^4 - 15*la^3*x*zb^4 + 
         5*la^4*x*zb^4 - 6*x^2*zb^4 + 12*la*x^2*zb^4 - 6*la^2*x^2*zb^4 - 
         4*la^3*x^2*zb^4 + 40*la^4*x^2*zb^4 - 19*la^5*x^2*zb^4 + 
         13*la^6*x^2*zb^4 - 12*x^3*zb^4 + 38*la*x^3*zb^4 - 
         109*la^2*x^3*zb^4 + 360*la^3*x^3*zb^4 - 678*la^4*x^3*zb^4 + 
         190*la^5*x^3*zb^4 - 89*la^6*x^3*zb^4 + 48*la*x^4*zb^4 - 
         42*la^2*x^4*zb^4 - 126*la^3*x^4*zb^4 + 624*la^4*x^4*zb^4 + 
         964*la^5*x^4*zb^4 - 777*la^6*x^4*zb^4 - 72*la^3*x^5*zb^4 - 
         660*la^4*x^5*zb^4 - 76*la^5*x^5*zb^4 + 808*la^6*x^5*zb^4 - 
         6*x^2*zb^5 + 21*la*x^2*zb^5 - 41*la^2*x^2*zb^5 + 41*la^3*x^2*zb^5 - 
         5*la^4*x^2*zb^5 + 6*la^5*x^2*zb^5 - 4*la^6*x^2*zb^5 + 12*x^3*zb^5 - 
         56*la*x^3*zb^5 + 95*la^2*x^3*zb^5 - 99*la^3*x^3*zb^5 + 
         la^4*x^3*zb^5 - 66*la^5*x^3*zb^5 + 40*la^6*x^3*zb^5 - 
         15*la^7*x^3*zb^5 - 36*la*x^4*zb^5 + 340*la^2*x^4*zb^5 - 
         891*la^3*x^4*zb^5 + 997*la^4*x^4*zb^5 - 107*la^5*x^4*zb^5 - 
         132*la^6*x^4*zb^5 + 209*la^7*x^4*zb^5 - 96*la^2*x^5*zb^5 + 
         264*la^3*x^5*zb^5 - 20*la^4*x^5*zb^5 - 1040*la^5*x^5*zb^5 - 
         285*la^6*x^5*zb^5 + 450*la^7*x^5*zb^5 + 24*la^4*x^6*zb^5 + 
         784*la^5*x^6*zb^5 - 344*la^6*x^6*zb^5 - 464*la^7*x^6*zb^5 + 
         20*la^2*x^3*zb^6 - 45*la^3*x^3*zb^6 + 85*la^4*x^3*zb^6 - 
         108*la^5*x^3*zb^6 + 52*la^6*x^3*zb^6 - 15*la^7*x^3*zb^6 + 
         3*la^8*x^3*zb^6 + 16*la*x^4*zb^6 - 102*la^2*x^4*zb^6 + 
         272*la^3*x^4*zb^6 - 415*la^4*x^4*zb^6 + 487*la^5*x^4*zb^6 - 
         190*la^6*x^4*zb^6 + 72*la^7*x^4*zb^6 - 13*la^8*x^4*zb^6 - 
         16*la^2*x^5*zb^6 - 112*la^3*x^5*zb^6 + 576*la^4*x^5*zb^6 - 
         1092*la^5*x^5*zb^6 + 633*la^6*x^5*zb^6 - 142*la^7*x^5*zb^6 - 
         157*la^8*x^5*zb^6 + 48*la^3*x^6*zb^6 - 160*la^4*x^6*zb^6 + 
         64*la^5*x^6*zb^6 + 710*la^6*x^6*zb^6 - 122*la^7*x^6*zb^6 - 
         72*la^8*x^6*zb^6 - 464*la^6*x^7*zb^6 + 352*la^7*x^7*zb^6 + 
         112*la^8*x^7*zb^6 + 3*la^3*x^4*zb^7 - 55*la^4*x^4*zb^7 + 
         84*la^5*x^4*zb^7 - 64*la^6*x^4*zb^7 + 33*la^7*x^4*zb^7 - 
         9*la^8*x^4*zb^7 - 32*la^3*x^5*zb^7 + 186*la^4*x^5*zb^7 - 
         354*la^5*x^5*zb^7 + 341*la^6*x^5*zb^7 - 305*la^7*x^5*zb^7 + 
         90*la^8*x^5*zb^7 - 7*la^9*x^5*zb^7 + 64*la^3*x^6*zb^7 - 
         280*la^4*x^6*zb^7 + 440*la^5*x^6*zb^7 - 220*la^6*x^6*zb^7 + 
         53*la^7*x^6*zb^7 + 13*la^8*x^6*zb^7 + 80*la^9*x^6*zb^7 + 
         16*la^6*x^7*zb^7 - 216*la^7*x^7*zb^7 + 56*la^8*x^7*zb^7 - 
         28*la^9*x^7*zb^7 + 112*la^7*x^8*zb^7 - 112*la^8*x^8*zb^7 - 
         2*la^4*x^5*zb^8 + 18*la^5*x^5*zb^8 - 10*la^6*x^5*zb^8 - 
         5*la^7*x^5*zb^8 + 17*la^8*x^5*zb^8 - 9*la^9*x^5*zb^8 + 
         3*la^10*x^5*zb^8 + 8*la^5*x^6*zb^8 - 64*la^6*x^6*zb^8 + 
         88*la^7*x^6*zb^8 - 23*la^8*x^6*zb^8 + 17*la^9*x^6*zb^8 - 
         10*la^10*x^6*zb^8 + 32*la^6*x^7*zb^8 - 88*la^7*x^7*zb^8 + 
         92*la^8*x^7*zb^8 - 68*la^9*x^7*zb^8 + 28*la^9*x^8*zb^8 - 
         2*la^6*x^6*zb^9 + 3*la^7*x^6*zb^9 - 5*la^8*x^6*zb^9 + 
         la^9*x^6*zb^9 - la^10*x^6*zb^9 + 8*la^8*x^7*zb^9 - 
         14*la^9*x^7*zb^9 + 8*la^10*x^7*zb^9))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)*(-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) - 
      (4*Pi^3*(-3 + 12*la*x - 12*la^2*x - 4*la*zb + 7*x*zb + 22*la*x*zb + 
         22*la^2*x*zb - 16*la^3*x*zb - 28*la*x^2*zb - 72*la^2*x^2*zb + 
         100*la^3*x^2*zb - 3*la^2*zb^2 + 6*x*zb^2 - 30*la*x*zb^2 + 
         62*la^2*x*zb^2 + 20*la^3*x*zb^2 - 12*la^4*x*zb^2 - 2*x^2*zb^2 - 
         58*la*x^2*zb^2 + 55*la^2*x^2*zb^2 - 428*la^3*x^2*zb^2 + 
         261*la^4*x^2*zb^2 + 8*la*x^3*zb^2 + 156*la^2*x^3*zb^2 + 
         224*la^3*x^3*zb^2 - 388*la^4*x^3*zb^2 - 2*x*zb^3 + 18*la*x*zb^3 - 
         25*la^2*x*zb^3 + 22*la^3*x*zb^3 + 8*la^4*x*zb^3 - 10*x^2*zb^3 + 
         34*la*x^2*zb^3 - 74*la^2*x^2*zb^3 + 84*la^3*x^2*zb^3 - 
         360*la^4*x^2*zb^3 + 116*la^5*x^2*zb^3 - 2*x^3*zb^3 + 
         50*la*x^3*zb^3 - 33*la^2*x^3*zb^3 + 78*la^3*x^3*zb^3 + 
         1285*la^4*x^3*zb^3 - 898*la^5*x^3*zb^3 + 8*la*x^4*zb^3 - 
         56*la^2*x^4*zb^3 - 420*la^3*x^4*zb^3 - 384*la^4*x^4*zb^3 + 
         852*la^5*x^4*zb^3 - 4*x*zb^4 + 14*la*x*zb^4 - 21*la^2*x*zb^4 + 
         16*la^3*x*zb^4 - 5*la^4*x*zb^4 + 16*x^2*zb^4 - 50*la*x^2*zb^4 + 
         24*la^2*x^2*zb^4 + 14*la^3*x^2*zb^4 - 39*la^4*x^2*zb^4 - 
         12*la^5*x^2*zb^4 - 13*la^6*x^2*zb^4 - 4*x^3*zb^4 - 20*la*x^3*zb^4 + 
         214*la^2*x^3*zb^4 - 452*la^3*x^3*zb^4 + 510*la^4*x^3*zb^4 + 
         346*la^5*x^3*zb^4 - 82*la^6*x^3*zb^4 + 18*la*x^4*zb^4 - 
         236*la^2*x^4*zb^4 + 682*la^3*x^4*zb^4 - 1382*la^4*x^4*zb^4 - 
         1198*la^5*x^4*zb^4 + 1269*la^6*x^4*zb^4 - 16*la^2*x^5*zb^4 + 
         88*la^3*x^5*zb^4 + 812*la^4*x^5*zb^4 + 204*la^5*x^5*zb^4 - 
         1088*la^6*x^5*zb^4 + 6*x^2*zb^5 - 30*la*x^2*zb^5 + 
         65*la^2*x^2*zb^5 - 68*la^3*x^2*zb^5 + 35*la^4*x^2*zb^5 - 
         12*la^5*x^2*zb^5 + 4*la^6*x^2*zb^5 - 20*x^3*zb^5 + 60*la*x^3*zb^5 - 
         58*la^2*x^3*zb^5 + 4*la^3*x^3*zb^5 + 113*la^4*x^3*zb^5 - 
         100*la^5*x^3*zb^5 + 73*la^6*x^3*zb^5 + 18*la^7*x^3*zb^5 + 
         12*x^4*zb^5 + 24*la*x^4*zb^5 - 258*la^2*x^4*zb^5 + 
         492*la^3*x^4*zb^5 - 378*la^4*x^4*zb^5 - 222*la^5*x^4*zb^5 - 
         306*la^6*x^4*zb^5 - 104*la^7*x^4*zb^5 - 48*la*x^5*zb^5 + 
         256*la^2*x^5*zb^5 - 380*la^3*x^5*zb^5 - 172*la^4*x^5*zb^5 + 
         1910*la^5*x^5*zb^5 + 287*la^6*x^5*zb^5 - 870*la^7*x^5*zb^5 + 
         8*la^3*x^6*zb^5 - 40*la^4*x^6*zb^5 - 1056*la^5*x^6*zb^5 + 
         296*la^6*x^6*zb^5 + 792*la^7*x^6*zb^5 + 8*la*x^3*zb^6 - 
         38*la^2*x^3*zb^6 + 92*la^3*x^3*zb^6 - 157*la^4*x^3*zb^6 + 
         168*la^5*x^3*zb^6 - 94*la^6*x^3*zb^6 + 24*la^7*x^3*zb^6 - 
         3*la^8*x^3*zb^6 - 8*la*x^4*zb^6 + 72*la^2*x^4*zb^6 - 
         216*la^3*x^4*zb^6 + 356*la^4*x^4*zb^6 - 424*la^5*x^4*zb^6 + 
         264*la^6*x^4*zb^6 - 118*la^7*x^4*zb^6 - la^8*x^4*zb^6 - 
         72*la^2*x^5*zb^6 + 336*la^3*x^5*zb^6 - 692*la^4*x^5*zb^6 + 
         850*la^5*x^5*zb^6 - 328*la^6*x^5*zb^6 + 396*la^7*x^5*zb^6 + 
         164*la^8*x^5*zb^6 + 48*la^2*x^6*zb^6 - 272*la^3*x^6*zb^6 + 
         568*la^4*x^6*zb^6 - 374*la^5*x^6*zb^6 - 1160*la^6*x^6*zb^6 + 
         182*la^7*x^6*zb^6 + 258*la^8*x^6*zb^6 + 792*la^6*x^7*zb^6 - 
         488*la^7*x^7*zb^6 - 304*la^8*x^7*zb^6 - 24*la^3*x^4*zb^7 + 
         97*la^4*x^4*zb^7 - 156*la^5*x^4*zb^7 + 136*la^6*x^4*zb^7 - 
         76*la^7*x^4*zb^7 + 27*la^8*x^4*zb^7 - 4*la^9*x^4*zb^7 + 
         48*la^3*x^5*zb^7 - 242*la^4*x^5*zb^7 + 500*la^5*x^5*zb^7 - 
         542*la^6*x^5*zb^7 + 376*la^7*x^5*zb^7 - 125*la^8*x^5*zb^7 + 
         18*la^9*x^5*zb^7 - 32*la^3*x^6*zb^7 + 204*la^4*x^6*zb^7 - 
         474*la^5*x^6*zb^7 + 492*la^6*x^6*zb^7 - 336*la^7*x^6*zb^7 - 
         92*la^8*x^6*zb^7 - 108*la^9*x^6*zb^7 - 60*la^6*x^7*zb^7 + 
         568*la^7*x^7*zb^7 - 154*la^8*x^7*zb^7 + 8*la^9*x^7*zb^7 - 
         304*la^7*x^8*zb^7 + 256*la^8*x^8*zb^7 + 48*la^9*x^8*zb^7 + 
         2*la^4*x^5*zb^8 - 20*la^6*x^5*zb^8 + 44*la^7*x^5*zb^8 - 
         41*la^8*x^5*zb^8 + 18*la^9*x^5*zb^8 - 3*la^10*x^5*zb^8 - 
         20*la^5*x^6*zb^8 + 78*la^6*x^6*zb^8 - 116*la^7*x^6*zb^8 + 
         64*la^8*x^6*zb^8 - 18*la^9*x^6*zb^8 + 6*la^10*x^6*zb^8 + 
         12*la^7*x^7*zb^8 - 20*la^8*x^7*zb^8 + 94*la^9*x^7*zb^8 + 
         14*la^10*x^7*zb^8 + 8*la^7*x^8*zb^8 - 88*la^8*x^8*zb^8 - 
         8*la^9*x^8*zb^8 - 12*la^10*x^8*zb^8 + 48*la^8*x^9*zb^8 - 
         48*la^9*x^9*zb^8 + 2*la^6*x^6*zb^9 - 8*la^7*x^6*zb^9 + 
         11*la^8*x^6*zb^9 - 6*la^9*x^6*zb^9 + la^10*x^6*zb^9 + 
         4*la^9*x^7*zb^9 - 4*la^10*x^7*zb^9 + 2*la^9*x^8*zb^9 - 
         14*la^10*x^8*zb^9 + 12*la^10*x^9*zb^9))/((-1 + la)*nc^2*x*(-1 + zb)*
        (-1 + x*zb)*(-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) + 
      (4*nc^2*Pi^3*(3 - 12*la*x + 12*la^2*x + 6*zb - 10*la*zb - 11*x*zb - 
         26*la*x*zb + 58*la^2*x*zb - 40*la^3*x*zb + 44*la*x^2*zb - 
         24*la^2*x^2*zb - 20*la^3*x^2*zb - 6*zb^2 + 6*la*zb^2 + 3*la^2*zb^2 - 
         12*x*zb^2 + 26*la*x*zb^2 - 72*la^2*x*zb^2 + 32*la^3*x*zb^2 + 
         12*la^4*x*zb^2 + 10*x^2*zb^2 + 62*la*x^2*zb^2 + 41*la^2*x^2*zb^2 - 
         4*la^3*x^2*zb^2 - 5*la^4*x^2*zb^2 - 40*la*x^3*zb^2 - 
         60*la^2*x^3*zb^2 - 112*la^3*x^3*zb^2 + 212*la^4*x^3*zb^2 + 
         4*x*zb^3 + 28*la*x*zb^3 - 25*la^2*x*zb^3 + 4*la^3*x*zb^3 - 
         8*la^4*x*zb^3 + 18*x^2*zb^3 - 28*la*x^2*zb^3 - 114*la^2*x^2*zb^3 + 
         334*la^3*x^2*zb^3 - 158*la^4*x^2*zb^3 + 22*la^5*x^2*zb^3 - 
         2*x^3*zb^3 - 86*la*x^3*zb^3 - 3*la^2*x^3*zb^3 - 22*la^3*x^3*zb^3 - 
         457*la^4*x^3*zb^3 + 246*la^5*x^3*zb^3 + 8*la*x^4*zb^3 + 
         88*la^2*x^4*zb^3 + 180*la^3*x^4*zb^3 + 288*la^4*x^4*zb^3 - 
         564*la^5*x^4*zb^3 + 4*x*zb^4 - 12*la*x*zb^4 + 9*la^2*x*zb^4 - 
         14*la^3*x*zb^4 + 5*la^4*x*zb^4 + 4*x^2*zb^4 - 26*la*x^2*zb^4 + 
         12*la^2*x^2*zb^4 + 6*la^3*x^2*zb^4 + 41*la^4*x^2*zb^4 - 
         50*la^5*x^2*zb^4 + 13*la^6*x^2*zb^4 - 28*x^3*zb^4 + 56*la*x^3*zb^4 - 
         4*la^2*x^3*zb^4 + 268*la^3*x^3*zb^4 - 846*la^4*x^3*zb^4 + 
         726*la^5*x^3*zb^4 - 260*la^6*x^3*zb^4 + 114*la*x^4*zb^4 - 
         320*la^2*x^4*zb^4 + 430*la^3*x^4*zb^4 - 134*la^4*x^4*zb^4 + 
         730*la^5*x^4*zb^4 - 285*la^6*x^4*zb^4 - 16*la^2*x^5*zb^4 - 
         56*la^3*x^5*zb^4 - 508*la^4*x^5*zb^4 + 52*la^5*x^5*zb^4 + 
         528*la^6*x^5*zb^4 - 6*x^2*zb^5 + 12*la*x^2*zb^5 - 17*la^2*x^2*zb^5 + 
         14*la^3*x^2*zb^5 + 25*la^4*x^2*zb^5 - 4*la^6*x^2*zb^5 + 4*x^3*zb^5 - 
         52*la*x^3*zb^5 + 132*la^2*x^3*zb^5 - 194*la^3*x^3*zb^5 + 
         115*la^4*x^3*zb^5 - 232*la^5*x^3*zb^5 + 153*la^6*x^3*zb^5 - 
         12*la^7*x^3*zb^5 + 12*x^4*zb^5 - 48*la*x^4*zb^5 + 
         422*la^2*x^4*zb^5 - 1290*la^3*x^4*zb^5 + 1616*la^4*x^4*zb^5 - 
         436*la^5*x^4*zb^5 - 570*la^6*x^4*zb^5 + 314*la^7*x^4*zb^5 - 
         48*la*x^5*zb^5 + 64*la^2*x^5*zb^5 + 148*la^3*x^5*zb^5 - 
         212*la^4*x^5*zb^5 - 170*la^5*x^5*zb^5 - 283*la^6*x^5*zb^5 + 
         30*la^7*x^5*zb^5 + 8*la^3*x^6*zb^5 + 8*la^4*x^6*zb^5 + 
         512*la^5*x^6*zb^5 - 392*la^6*x^6*zb^5 - 136*la^7*x^6*zb^5 + 
         8*la*x^3*zb^6 + 2*la^2*x^3*zb^6 + 2*la^3*x^3*zb^6 + 
         13*la^4*x^3*zb^6 - 48*la^5*x^3*zb^6 + 10*la^6*x^3*zb^6 - 
         6*la^7*x^3*zb^6 + 3*la^8*x^3*zb^6 + 24*la*x^4*zb^6 - 
         132*la^2*x^4*zb^6 + 328*la^3*x^4*zb^6 - 474*la^4*x^4*zb^6 + 
         550*la^5*x^4*zb^6 - 116*la^6*x^4*zb^6 + 26*la^7*x^4*zb^6 - 
         27*la^8*x^4*zb^6 - 104*la^2*x^5*zb^6 + 112*la^3*x^5*zb^6 + 
         460*la^4*x^5*zb^6 - 1334*la^5*x^5*zb^6 + 938*la^6*x^5*zb^6 + 
         112*la^7*x^5*zb^6 - 150*la^8*x^5*zb^6 + 48*la^2*x^6*zb^6 - 
         176*la^3*x^6*zb^6 + 248*la^4*x^6*zb^6 - 246*la^5*x^6*zb^6 + 
         260*la^6*x^6*zb^6 - 62*la^7*x^6*zb^6 + 114*la^8*x^6*zb^6 - 
         136*la^6*x^7*zb^6 + 216*la^7*x^7*zb^6 - 80*la^8*x^7*zb^6 - 
         18*la^3*x^4*zb^7 - 13*la^4*x^4*zb^7 + 12*la^5*x^4*zb^7 + 
         8*la^6*x^4*zb^7 - 10*la^7*x^4*zb^7 + 9*la^8*x^4*zb^7 - 
         4*la^9*x^4*zb^7 - 16*la^3*x^5*zb^7 + 130*la^4*x^5*zb^7 - 
         208*la^5*x^5*zb^7 + 140*la^6*x^5*zb^7 - 234*la^7*x^5*zb^7 + 
         55*la^8*x^5*zb^7 + 4*la^9*x^5*zb^7 + 96*la^3*x^6*zb^7 - 
         356*la^4*x^6*zb^7 + 406*la^5*x^6*zb^7 + 52*la^6*x^6*zb^7 - 
         230*la^7*x^6*zb^7 - 66*la^8*x^6*zb^7 + 52*la^9*x^6*zb^7 - 
         28*la^6*x^7*zb^7 + 136*la^7*x^7*zb^7 - 42*la^8*x^7*zb^7 - 
         48*la^9*x^7*zb^7 - 80*la^7*x^8*zb^7 + 32*la^8*x^8*zb^7 + 
         48*la^9*x^8*zb^7 - 2*la^4*x^5*zb^8 + 36*la^5*x^5*zb^8 - 
         40*la^6*x^5*zb^8 + 34*la^7*x^5*zb^8 - 7*la^8*x^5*zb^8 + 
         3*la^10*x^5*zb^8 - 4*la^5*x^6*zb^8 - 50*la^6*x^6*zb^8 + 
         60*la^7*x^6*zb^8 + 18*la^8*x^6*zb^8 + 16*la^9*x^6*zb^8 - 
         14*la^10*x^6*zb^8 + 64*la^6*x^7*zb^8 - 164*la^7*x^7*zb^8 + 
         164*la^8*x^7*zb^8 - 42*la^9*x^7*zb^8 + 14*la^10*x^7*zb^8 + 
         8*la^7*x^8*zb^8 - 88*la^8*x^8*zb^8 + 48*la^9*x^8*zb^8 - 
         12*la^10*x^8*zb^8 + 48*la^8*x^9*zb^8 - 48*la^9*x^9*zb^8 - 
         2*la^6*x^6*zb^9 - 2*la^7*x^6*zb^9 + la^8*x^6*zb^9 - 
         4*la^9*x^6*zb^9 - la^10*x^6*zb^9 + 16*la^8*x^7*zb^9 - 
         24*la^9*x^7*zb^9 + 12*la^10*x^7*zb^9 + 2*la^9*x^8*zb^9 - 
         14*la^10*x^8*zb^9 + 12*la^10*x^9*zb^9))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)*(-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)))/ep^3 + 
    ((-4*Pi^3*(-9 + 36*la*x - 36*la^2*x + 2*zb - 8*la*zb + 17*x*zb + 
         48*la*x*zb + 58*la^2*x*zb - 32*la^3*x*zb - 68*la*x^2*zb - 
         192*la^2*x^2*zb + 260*la^3*x^2*zb - 2*la*zb^2 - 7*la^2*zb^2 - 
         4*x*zb^2 - 30*la*x*zb^2 + 100*la^2*x*zb^2 + 56*la^3*x*zb^2 - 
         36*la^4*x*zb^2 - 2*x^2*zb^2 - 68*la*x^2*zb^2 - 85*la^2*x^2*zb^2 - 
         736*la^3*x^2*zb^2 + 471*la^4*x^2*zb^2 + 8*la*x^3*zb^2 + 
         396*la^2*x^3*zb^2 + 536*la^3*x^3*zb^2 - 940*la^4*x^3*zb^2 + 
         14*x*zb^3 + 4*la*x*zb^3 - 33*la^2*x*zb^3 + 62*la^3*x*zb^3 + 
         16*la^4*x*zb^3 - 18*x^2*zb^3 + 20*la*x^2*zb^3 + 38*la^2*x^2*zb^3 - 
         66*la^3*x^2*zb^3 - 702*la^4*x^2*zb^3 + 300*la^5*x^2*zb^3 - 
         6*x^3*zb^3 + 94*la*x^3*zb^3 - 205*la^2*x^3*zb^3 + 
         736*la^3*x^3*zb^3 + 2223*la^4*x^3*zb^3 - 1696*la^5*x^3*zb^3 + 
         24*la*x^4*zb^3 - 120*la^2*x^4*zb^3 - 1036*la^3*x^4*zb^3 - 
         896*la^4*x^4*zb^3 + 2028*la^5*x^4*zb^3 - 14*x*zb^4 + 36*la*x*zb^4 - 
         29*la^2*x*zb^4 + 8*la^3*x*zb^4 - la^4*x*zb^4 + 36*x^2*zb^4 - 
         150*la*x^2*zb^4 + 66*la^2*x^2*zb^4 + 114*la^3*x^2*zb^4 - 
         195*la^4*x^2*zb^4 - 22*la^5*x^2*zb^4 - 33*la^6*x^2*zb^4 - 
         12*x^3*zb^4 - 34*la*x^3*zb^4 + 746*la^2*x^3*zb^4 - 
         1934*la^3*x^3*zb^4 + 2156*la^4*x^3*zb^4 + 490*la^5*x^3*zb^4 - 
         324*la^6*x^3*zb^4 + 54*la*x^4*zb^4 - 568*la^2*x^4*zb^4 + 
         1780*la^3*x^4*zb^4 - 3816*la^4*x^4*zb^4 - 1964*la^5*x^4*zb^4 + 
         2501*la^6*x^4*zb^4 - 48*la^2*x^5*zb^4 + 216*la^3*x^5*zb^4 + 
         1940*la^4*x^5*zb^4 + 484*la^5*x^5*zb^4 - 2592*la^6*x^5*zb^4 + 
         12*x^2*zb^5 - 44*la*x^2*zb^5 + 127*la^2*x^2*zb^5 - 
         226*la^3*x^2*zb^5 + 189*la^4*x^2*zb^5 - 70*la^5*x^2*zb^5 + 
         12*la^6*x^2*zb^5 - 44*x^3*zb^5 + 152*la*x^3*zb^5 - 
         212*la^2*x^3*zb^5 + 286*la^3*x^3*zb^5 - 47*la^4*x^3*zb^5 - 
         156*la^5*x^3*zb^5 + 265*la^6*x^3*zb^5 + 46*la^7*x^3*zb^5 + 
         28*x^4*zb^5 + 48*la*x^4*zb^5 - 620*la^2*x^4*zb^5 + 
         872*la^3*x^4*zb^5 + 178*la^4*x^4*zb^5 - 1608*la^5*x^4*zb^5 - 
         530*la^6*x^4*zb^5 + 22*la^7*x^4*zb^5 - 112*la*x^5*zb^5 + 
         576*la^2*x^5*zb^5 - 788*la^3*x^5*zb^5 - 702*la^4*x^5*zb^5 + 
         4894*la^5*x^5*zb^5 + 255*la^6*x^5*zb^5 - 1784*la^7*x^5*zb^5 + 
         24*la^3*x^6*zb^5 - 104*la^4*x^6*zb^5 - 2512*la^5*x^6*zb^5 + 
         704*la^6*x^6*zb^5 + 1888*la^7*x^6*zb^5 + 16*la*x^3*zb^6 - 
         104*la^2*x^3*zb^6 + 230*la^3*x^3*zb^6 - 295*la^4*x^3*zb^6 + 
         290*la^5*x^3*zb^6 - 178*la^6*x^3*zb^6 + 48*la^7*x^3*zb^6 - 
         7*la^8*x^3*zb^6 - 24*la*x^4*zb^6 + 176*la^2*x^4*zb^6 - 
         446*la^3*x^4*zb^6 + 628*la^4*x^4*zb^6 - 952*la^5*x^4*zb^6 + 
         872*la^6*x^4*zb^6 - 498*la^7*x^4*zb^6 - 21*la^8*x^4*zb^6 - 
         136*la^2*x^5*zb^6 + 720*la^3*x^5*zb^6 - 1408*la^4*x^5*zb^6 + 
         1392*la^5*x^5*zb^6 - 180*la^6*x^5*zb^6 + 882*la^7*x^5*zb^6 + 
         176*la^8*x^5*zb^6 + 112*la^2*x^6*zb^6 - 624*la^3*x^6*zb^6 + 
         1264*la^4*x^6*zb^6 - 674*la^5*x^6*zb^6 - 2920*la^6*x^6*zb^6 + 
         504*la^7*x^6*zb^6 + 552*la^8*x^6*zb^6 + 1888*la^6*x^7*zb^6 - 
         1168*la^7*x^7*zb^6 - 720*la^8*x^7*zb^6 - 28*la^3*x^4*zb^7 + 
         137*la^4*x^4*zb^7 - 256*la^5*x^4*zb^7 + 254*la^6*x^4*zb^7 - 
         178*la^7*x^4*zb^7 + 81*la^8*x^4*zb^7 - 10*la^9*x^4*zb^7 + 
         112*la^3*x^5*zb^7 - 598*la^4*x^5*zb^7 + 1222*la^5*x^5*zb^7 - 
         1138*la^6*x^5*zb^7 + 610*la^7*x^5*zb^7 - 141*la^8*x^5*zb^7 + 
         72*la^9*x^5*zb^7 - 96*la^3*x^6*zb^7 + 540*la^4*x^6*zb^7 - 
         1190*la^5*x^6*zb^7 + 1274*la^6*x^6*zb^7 - 932*la^7*x^6*zb^7 - 
         172*la^8*x^6*zb^7 - 200*la^9*x^6*zb^7 - 172*la^6*x^7*zb^7 + 
         1368*la^7*x^7*zb^7 - 352*la^8*x^7*zb^7 + 16*la^9*x^7*zb^7 - 
         720*la^7*x^8*zb^7 + 608*la^8*x^8*zb^7 + 112*la^9*x^8*zb^7 - 
         2*la^4*x^5*zb^8 + 36*la^5*x^5*zb^8 - 114*la^6*x^5*zb^8 + 
         146*la^7*x^5*zb^8 - 81*la^8*x^5*zb^8 + 22*la^9*x^5*zb^8 - 
         7*la^10*x^5*zb^8 - 36*la^5*x^6*zb^8 + 174*la^6*x^6*zb^8 - 
         318*la^7*x^6*zb^8 + 228*la^8*x^6*zb^8 - 90*la^9*x^6*zb^8 + 
         4*la^10*x^6*zb^8 - 16*la^6*x^7*zb^8 + 60*la^7*x^7*zb^8 - 
         56*la^8*x^7*zb^8 + 206*la^9*x^7*zb^8 + 34*la^10*x^7*zb^8 + 
         24*la^7*x^8*zb^8 - 216*la^8*x^8*zb^8 - 16*la^9*x^8*zb^8 - 
         28*la^10*x^8*zb^8 + 112*la^8*x^9*zb^8 - 112*la^9*x^9*zb^8 - 
         2*la^6*x^6*zb^9 + 13*la^8*x^6*zb^9 - 20*la^9*x^6*zb^9 + 
         9*la^10*x^6*zb^9 - 4*la^8*x^7*zb^9 + 14*la^9*x^7*zb^9 - 
         6*la^10*x^7*zb^9 + 6*la^9*x^8*zb^9 - 34*la^10*x^8*zb^9 + 
         28*la^10*x^9*zb^9))/((-1 + la)*nc^2*x*(-1 + zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) - 
      (8*Pi^3*(-8 + 32*la*x - 32*la^2*x - 2*zb + 6*la*zb + 18*x*zb + 
         49*la*x*zb - 16*la^2*x*zb + 24*la^3*x*zb - 72*la*x^2*zb - 
         124*la^2*x^2*zb + 196*la^3*x^2*zb + 3*zb^2 - 2*la*zb^2 - 
         5*la^2*zb^2 + 2*x*zb^2 - 33*la*x*zb^2 + 46*la^2*x*zb^2 + 
         20*la^3*x*zb^2 - 28*la^4*x*zb^2 - 10*x^2*zb^2 - 69*la*x^2*zb^2 - 
         102*la^2*x^2*zb^2 - 302*la^3*x^2*zb^2 + 120*la^4*x^2*zb^2 + 
         40*la*x^3*zb^2 + 276*la^2*x^3*zb^2 + 512*la^3*x^3*zb^2 - 
         828*la^4*x^3*zb^2 - 3*la*zb^3 + 4*la^2*zb^3 + 7*la^3*zb^3 + 
         15*x*zb^3 + 7*la*x*zb^3 - 124*la^2*x*zb^3 + 27*la^3*x*zb^3 - 
         20*la^4*x*zb^3 + 36*la^5*x*zb^3 - 28*x^2*zb^3 + 19*la*x^2*zb^3 + 
         120*la^2*x^2*zb^3 + 542*la^3*x^2*zb^3 - 830*la^4*x^2*zb^3 + 
         214*la^5*x^2*zb^3 + 132*la*x^3*zb^3 - 240*la^2*x^3*zb^3 + 
         291*la^3*x^3*zb^3 + 1210*la^4*x^3*zb^3 - 399*la^5*x^3*zb^3 - 
         120*la^2*x^4*zb^3 - 828*la^3*x^4*zb^3 - 776*la^4*x^4*zb^3 + 
         1724*la^5*x^4*zb^3 - 14*x*zb^4 + 24*la*x*zb^4 + 19*la^2*x*zb^4 + 
         71*la^3*x*zb^4 - 91*la^4*x*zb^4 - 16*la^5*x*zb^4 + 12*x^2*zb^4 - 
         69*la*x^2*zb^4 - 40*la^2*x^2*zb^4 + 55*la^3*x^2*zb^4 + 
         56*la^4*x^2*zb^4 + 688*la^5*x^2*zb^4 - 435*la^6*x^2*zb^4 + 
         24*x^3*zb^4 - 68*la*x^3*zb^4 + 474*la^2*x^3*zb^4 - 
         1353*la^3*x^3*zb^4 - 212*la^4*x^3*zb^4 + 579*la^5*x^3*zb^4 + 
         182*la^6*x^3*zb^4 - 96*la*x^4*zb^4 + 54*la^2*x^4*zb^4 + 
         883*la^3*x^4*zb^4 - 1326*la^4*x^4*zb^4 - 1075*la^5*x^4*zb^4 - 
         62*la^6*x^4*zb^4 + 120*la^3*x^5*zb^4 + 1644*la^4*x^5*zb^4 + 
         48*la^5*x^5*zb^4 - 1812*la^6*x^5*zb^4 + 14*la*x*zb^5 - 
         55*la^2*x*zb^5 + 36*la^3*x*zb^5 - 12*la^4*x*zb^5 + la^5*x*zb^5 + 
         12*x^2*zb^5 - 51*la*x^2*zb^5 + 153*la^2*x^2*zb^5 - 
         115*la^3*x^2*zb^5 - 295*la^4*x^2*zb^5 + 190*la^5*x^2*zb^5 + 
         68*la^6*x^2*zb^5 + 33*la^7*x^2*zb^5 - 24*x^3*zb^5 + 80*la*x^3*zb^5 + 
         55*la^2*x^3*zb^5 - 319*la^3*x^3*zb^5 + 1553*la^4*x^3*zb^5 - 
         1570*la^5*x^3*zb^5 - 1072*la^6*x^3*zb^5 + 843*la^7*x^3*zb^5 + 
         72*la*x^4*zb^5 - 560*la^2*x^4*zb^5 + 615*la^3*x^4*zb^5 + 
         196*la^4*x^4*zb^5 + 1259*la^5*x^4*zb^5 + 248*la^6*x^4*zb^5 - 
         928*la^7*x^4*zb^5 + 192*la^2*x^5*zb^5 - 464*la^3*x^5*zb^5 - 
         852*la^4*x^5*zb^5 + 1686*la^5*x^5*zb^5 + 164*la^6*x^5*zb^5 + 
         905*la^7*x^5*zb^5 - 40*la^4*x^6*zb^5 - 1772*la^5*x^6*zb^5 + 
         836*la^6*x^6*zb^5 + 976*la^7*x^6*zb^5 - 12*la*x^2*zb^6 + 
         55*la^2*x^2*zb^6 - 104*la^3*x^2*zb^6 + 242*la^4*x^2*zb^6 - 
         179*la^5*x^2*zb^6 + 74*la^6*x^2*zb^6 - 12*la^7*x^2*zb^6 + 
         32*la*x^3*zb^6 - 194*la^2*x^3*zb^6 + 222*la^3*x^3*zb^6 - 
         319*la^4*x^3*zb^6 + 389*la^5*x^3*zb^6 + 102*la^6*x^3*zb^6 - 
         209*la^7*x^3*zb^6 - 93*la^8*x^3*zb^6 - 32*la*x^4*zb^6 + 
         108*la^2*x^4*zb^6 + 173*la^3*x^4*zb^6 - 779*la^4*x^4*zb^6 - 
         624*la^5*x^4*zb^6 + 1424*la^6*x^4*zb^6 + 827*la^7*x^4*zb^6 - 
         631*la^8*x^4*zb^6 + 32*la^2*x^5*zb^6 - 32*la^3*x^5*zb^6 + 
         578*la^4*x^5*zb^6 - 452*la^5*x^5*zb^6 - 2066*la^6*x^5*zb^6 + 
         33*la^7*x^5*zb^6 + 830*la^8*x^5*zb^6 - 96*la^3*x^6*zb^6 + 
         288*la^4*x^6*zb^6 + 348*la^5*x^6*zb^6 - 350*la^6*x^6*zb^6 - 
         329*la^7*x^6*zb^6 - 868*la^8*x^6*zb^6 + 976*la^6*x^7*zb^6 - 
         752*la^7*x^7*zb^6 - 224*la^8*x^7*zb^6 - 8*la^2*x^3*zb^7 + 
         74*la^3*x^3*zb^7 - 225*la^4*x^3*zb^7 + 224*la^5*x^3*zb^7 - 
         261*la^6*x^3*zb^7 + 137*la^7*x^3*zb^7 - 44*la^8*x^3*zb^7 + 
         7*la^9*x^3*zb^7 + 32*la^2*x^4*zb^7 - 191*la^3*x^4*zb^7 + 
         703*la^4*x^4*zb^7 - 855*la^5*x^4*zb^7 + 870*la^6*x^4*zb^7 - 
         837*la^7*x^4*zb^7 + 369*la^8*x^4*zb^7 + 99*la^9*x^4*zb^7 + 
         64*la^3*x^5*zb^7 - 686*la^4*x^5*zb^7 + 1430*la^5*x^5*zb^7 - 
         659*la^6*x^5*zb^7 - 235*la^7*x^5*zb^7 - 414*la^8*x^5*zb^7 + 
         125*la^9*x^5*zb^7 - 128*la^3*x^6*zb^7 + 688*la^4*x^6*zb^7 - 
         1656*la^5*x^6*zb^7 + 1348*la^6*x^6*zb^7 + 1023*la^7*x^6*zb^7 - 
         300*la^8*x^6*zb^7 - 230*la^9*x^6*zb^7 - 88*la^6*x^7*zb^7 - 
         464*la^7*x^7*zb^7 + 628*la^8*x^7*zb^7 + 280*la^9*x^7*zb^7 - 
         224*la^7*x^8*zb^7 + 224*la^8*x^8*zb^7 + 11*la^4*x^4*zb^8 - 
         76*la^5*x^4*zb^8 + 213*la^6*x^4*zb^8 - 181*la^7*x^4*zb^8 + 
         148*la^8*x^4*zb^8 - 57*la^9*x^4*zb^8 + 6*la^10*x^4*zb^8 - 
         98*la^4*x^5*zb^8 + 488*la^5*x^5*zb^8 - 1162*la^6*x^5*zb^8 + 
         1082*la^7*x^5*zb^8 - 509*la^8*x^5*zb^8 + 139*la^9*x^5*zb^8 - 
         103*la^10*x^5*zb^8 + 128*la^4*x^6*zb^8 - 632*la^5*x^6*zb^8 + 
         1498*la^6*x^6*zb^8 - 1867*la^7*x^6*zb^8 + 1239*la^8*x^6*zb^8 - 
         285*la^9*x^6*zb^8 + 134*la^10*x^6*zb^8 - 48*la^6*x^7*zb^8 + 
         240*la^7*x^7*zb^8 - 694*la^8*x^7*zb^8 + 258*la^9*x^7*zb^8 - 
         56*la^10*x^7*zb^8 + 224*la^8*x^8*zb^8 - 280*la^9*x^8*zb^8 + 
         2*la^5*x^5*zb^9 - 26*la^6*x^5*zb^9 + 82*la^7*x^5*zb^9 - 
         119*la^8*x^5*zb^9 + 56*la^9*x^5*zb^9 - 18*la^10*x^5*zb^9 + 
         7*la^11*x^5*zb^9 + 38*la^6*x^6*zb^9 - 193*la^7*x^6*zb^9 + 
         399*la^8*x^6*zb^9 - 320*la^9*x^6*zb^9 + 135*la^10*x^6*zb^9 - 
         12*la^11*x^6*zb^9 + 48*la^7*x^7*zb^9 - 164*la^8*x^7*zb^9 + 
         208*la^9*x^7*zb^9 - 148*la^10*x^7*zb^9 + 56*la^10*x^8*zb^9 + 
         2*la^7*x^6*zb^10 - la^8*x^6*zb^10 - 12*la^9*x^6*zb^10 + 
         20*la^10*x^6*zb^10 - 9*la^11*x^6*zb^10 + 12*la^9*x^7*zb^10 - 
         26*la^10*x^7*zb^10 + 14*la^11*x^7*zb^10))/((-1 + la)*x*(-1 + zb)*
        (-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 
         2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) + 
      (4*nc^2*Pi^3*(-7 + 28*la*x - 28*la^2*x - 6*zb + 11*la*zb + 19*x*zb + 
         50*la*x*zb - 54*la^2*x*zb + 44*la^3*x*zb - 76*la*x^2*zb - 
         56*la^2*x^2*zb + 132*la^3*x^2*zb + 6*zb^2 - 11*la^2*zb^2 + 
         8*x*zb^2 - 19*la*x*zb^2 + 40*la^2*x*zb^2 + 42*la^3*x*zb^2 - 
         52*la^4*x*zb^2 - 18*x^2*zb^2 - 70*la*x^2*zb^2 - 187*la^2*x^2*zb^2 - 
         60*la^3*x^2*zb^2 + 29*la^4*x^2*zb^2 + 72*la*x^3*zb^2 + 
         156*la^2*x^3*zb^2 + 488*la^3*x^3*zb^2 - 716*la^4*x^3*zb^2 - 
         6*la*zb^3 + 6*la^2*zb^3 + 7*la^3*zb^3 + 16*x*zb^3 + 6*la*x*zb^3 - 
         245*la^2*x*zb^3 + 92*la^3*x*zb^3 + 36*la^5*x*zb^3 - 38*x^2*zb^3 + 
         16*la*x^2*zb^3 + 134*la^2*x^2*zb^3 + 1065*la^3*x^2*zb^3 - 
         1694*la^4*x^2*zb^3 + 599*la^5*x^2*zb^3 + 6*x^3*zb^3 + 
         170*la*x^3*zb^3 - 267*la^2*x^3*zb^3 + 242*la^3*x^3*zb^3 + 
         733*la^4*x^3*zb^3 - 42*la^5*x^3*zb^3 - 24*la*x^4*zb^3 - 
         120*la^2*x^4*zb^3 - 620*la^3*x^4*zb^3 - 656*la^4*x^4*zb^3 + 
         1420*la^5*x^4*zb^3 - 14*x*zb^4 + 26*la*x*zb^4 + 71*la^2*x*zb^4 + 
         101*la^3*x*zb^4 - 119*la^4*x*zb^4 - 16*la^5*x*zb^4 - 12*x^2*zb^4 - 
         6*la*x^2*zb^4 - 126*la^2*x^2*zb^4 + 34*la^3*x^2*zb^4 + 
         241*la^4*x^2*zb^4 + 696*la^5*x^2*zb^4 - 537*la^6*x^2*zb^4 + 
         60*x^3*zb^4 - 108*la*x^3*zb^4 + 296*la^2*x^3*zb^4 - 
         977*la^3*x^3*zb^4 - 1844*la^4*x^3*zb^4 + 2891*la^5*x^3*zb^4 - 
         1008*la^6*x^3*zb^4 - 246*la*x^4*zb^4 + 700*la^2*x^4*zb^4 - 
         134*la^3*x^4*zb^4 + 128*la^4*x^4*zb^4 - 1082*la^5*x^4*zb^4 - 
         597*la^6*x^4*zb^4 + 48*la^2*x^5*zb^4 + 24*la^3*x^5*zb^4 + 
         1348*la^4*x^5*zb^4 - 388*la^5*x^5*zb^4 - 1032*la^6*x^5*zb^4 + 
         14*la*x*zb^5 - 74*la^2*x*zb^5 + 43*la^3*x*zb^5 - 16*la^4*x*zb^5 + 
         la^5*x*zb^5 + 12*x^2*zb^5 - 22*la*x^2*zb^5 + 29*la^2*x^2*zb^5 + 
         62*la^3*x^2*zb^5 - 665*la^4*x^2*zb^5 + 255*la^5*x^2*zb^5 + 
         102*la^6*x^2*zb^5 + 33*la^7*x^2*zb^5 - 4*x^3*zb^5 - 4*la*x^3*zb^5 + 
         288*la^2*x^3*zb^5 - 178*la^3*x^3*zb^5 + 1219*la^4*x^3*zb^5 - 
         828*la^5*x^3*zb^5 - 1919*la^6*x^3*zb^5 + 1316*la^7*x^3*zb^5 - 
         28*x^4*zb^5 + 96*la*x^4*zb^5 - 446*la^2*x^4*zb^5 - 
         210*la^3*x^4*zb^5 + 1994*la^4*x^4*zb^5 + 310*la^5*x^4*zb^5 - 
         938*la^6*x^4*zb^5 + 623*la^7*x^4*zb^5 + 112*la*x^5*zb^5 - 
         192*la^2*x^5*zb^5 - 188*la^3*x^5*zb^5 - 786*la^4*x^5*zb^5 + 
         418*la^5*x^5*zb^5 + 557*la^6*x^5*zb^5 + 1002*la^7*x^5*zb^5 - 
         24*la^3*x^6*zb^5 + 24*la^4*x^6*zb^5 - 1032*la^5*x^6*zb^5 + 
         968*la^6*x^6*zb^5 + 64*la^7*x^6*zb^5 - 12*la*x^2*zb^6 + 
         66*la^2*x^2*zb^6 - 81*la^3*x^2*zb^6 + 258*la^4*x^2*zb^6 - 
         169*la^5*x^2*zb^6 + 78*la^6*x^2*zb^6 - 12*la^7*x^2*zb^6 + 
         4*la*x^3*zb^6 - 132*la^2*x^3*zb^6 + 2*la^3*x^3*zb^6 - 
         57*la^4*x^3*zb^6 + 441*la^5*x^3*zb^6 + 226*la^6*x^3*zb^6 - 
         201*la^7*x^3*zb^6 - 133*la^8*x^3*zb^6 - 12*la*x^4*zb^6 + 
         88*la^2*x^4*zb^6 + 172*la^3*x^4*zb^6 - 1314*la^4*x^4*zb^6 - 
         118*la^5*x^4*zb^6 + 368*la^6*x^4*zb^6 + 1622*la^7*x^4*zb^6 - 
         1219*la^8*x^4*zb^6 + 88*la^2*x^5*zb^6 - 208*la^3*x^5*zb^6 + 
         1776*la^4*x^5*zb^6 - 2998*la^5*x^5*zb^6 + 942*la^6*x^5*zb^6 - 
         561*la^7*x^5*zb^6 - 300*la^8*x^5*zb^6 - 112*la^2*x^6*zb^6 + 
         432*la^3*x^6*zb^6 - 664*la^4*x^6*zb^6 + 1266*la^5*x^6*zb^6 - 
         292*la^6*x^6*zb^6 - 458*la^7*x^6*zb^6 - 400*la^8*x^6*zb^6 + 
         64*la^6*x^7*zb^6 - 336*la^7*x^7*zb^6 + 272*la^8*x^7*zb^6 + 
         44*la^3*x^3*zb^7 - 220*la^4*x^3*zb^7 + 153*la^5*x^3*zb^7 - 
         232*la^6*x^3*zb^7 + 96*la^7*x^3*zb^7 - 40*la^8*x^3*zb^7 + 
         7*la^9*x^3*zb^7 + 40*la^2*x^4*zb^7 - 178*la^3*x^4*zb^7 + 
         823*la^4*x^4*zb^7 - 826*la^5*x^4*zb^7 + 534*la^6*x^4*zb^7 - 
         624*la^7*x^4*zb^7 + 159*la^8*x^4*zb^7 + 187*la^9*x^4*zb^7 - 
         120*la^3*x^5*zb^7 - 54*la^4*x^5*zb^7 + 230*la^5*x^5*zb^7 + 
         1212*la^6*x^5*zb^7 - 1260*la^7*x^5*zb^7 + 195*la^8*x^5*zb^7 + 
         354*la^9*x^5*zb^7 - 48*la^3*x^6*zb^7 + 212*la^4*x^6*zb^7 - 
         858*la^5*x^6*zb^7 + 748*la^6*x^6*zb^7 + 58*la^7*x^6*zb^7 + 
         76*la^8*x^6*zb^7 + 292*la^9*x^6*zb^7 - 4*la^6*x^7*zb^7 - 
         408*la^7*x^7*zb^7 + 440*la^8*x^7*zb^7 - 176*la^9*x^7*zb^7 + 
         272*la^7*x^8*zb^7 - 160*la^8*x^8*zb^7 - 112*la^9*x^8*zb^7 - 
         6*la^4*x^4*zb^8 - 15*la^5*x^4*zb^8 + 170*la^6*x^4*zb^8 - 
         108*la^7*x^4*zb^8 + 118*la^8*x^4*zb^8 - 33*la^9*x^4*zb^8 + 
         2*la^10*x^4*zb^8 - 82*la^4*x^5*zb^8 + 342*la^5*x^5*zb^8 - 
         988*la^6*x^5*zb^8 + 880*la^7*x^5*zb^8 - 327*la^8*x^5*zb^8 + 
         115*la^9*x^5*zb^8 - 127*la^10*x^5*zb^8 + 160*la^4*x^6*zb^8 - 
         688*la^5*x^6*zb^8 + 1632*la^6*x^6*zb^8 - 2142*la^7*x^6*zb^8 + 
         1318*la^8*x^6*zb^8 - 652*la^9*x^6*zb^8 + 64*la^10*x^6*zb^8 - 
         80*la^6*x^7*zb^8 + 248*la^7*x^7*zb^8 + 36*la^8*x^7*zb^8 - 
         42*la^9*x^7*zb^8 - 130*la^10*x^7*zb^8 - 24*la^7*x^8*zb^8 - 
         56*la^8*x^8*zb^8 + 64*la^9*x^8*zb^8 + 140*la^10*x^8*zb^8 - 
         112*la^8*x^9*zb^8 + 112*la^9*x^9*zb^8 + 2*la^5*x^5*zb^9 - 
         16*la^6*x^5*zb^9 + 50*la^7*x^5*zb^9 - 92*la^8*x^5*zb^9 + 
         31*la^9*x^5*zb^9 - 14*la^10*x^5*zb^9 + 7*la^11*x^5*zb^9 + 
         42*la^6*x^6*zb^9 - 212*la^7*x^6*zb^9 + 467*la^8*x^6*zb^9 - 
         392*la^9*x^6*zb^9 + 171*la^10*x^6*zb^9 - 20*la^11*x^6*zb^9 + 
         80*la^7*x^7*zb^9 - 264*la^8*x^7*zb^9 + 346*la^9*x^7*zb^9 - 
         84*la^10*x^7*zb^9 + 34*la^11*x^7*zb^9 + 24*la^8*x^8*zb^9 - 
         222*la^9*x^8*zb^9 + 130*la^10*x^8*zb^9 - 28*la^11*x^8*zb^9 + 
         112*la^9*x^9*zb^9 - 140*la^10*x^9*zb^9 + 2*la^7*x^6*zb^10 - 
         2*la^8*x^6*zb^10 - 11*la^9*x^6*zb^10 + 20*la^10*x^6*zb^10 - 
         9*la^11*x^6*zb^10 + 20*la^9*x^7*zb^10 - 38*la^10*x^7*zb^10 + 
         22*la^11*x^7*zb^10 + 6*la^10*x^8*zb^10 - 34*la^11*x^8*zb^10 + 
         28*la^11*x^9*zb^10))/((-1 + la)*x*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)))/ep^2
 
MasterCoefficient[RR, 1, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, zb, 0, 0] = 
   ALARM*ep^2 + (24*Pi^3*(5 + 8*zb + 5*zb^2))/(la*nc^2*x*(-1 + zb)) + 
    (16*nc^2*Pi^3*(7 + 11*zb + 7*zb^2))/(la*x*(-1 + zb)) - 
    (8*Pi^3*(29 + 46*zb + 29*zb^2))/(la*x*(-1 + zb)) + 
    ((8*Pi^3*(1 + zb^2))/(la*nc^2*x*(-1 + zb)) - (8*nc^2*Pi^3*(1 + zb^2))/
       (la*x*(-1 + zb)))/ep^4 + ((-24*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)) + 
      (4*nc^2*Pi^3*(3 - 4*zb + 3*zb^2))/(la*x*(-1 + zb)) + 
      (4*Pi^3*(3 + 4*zb + 3*zb^2))/(la*nc^2*x*(-1 + zb)))/ep^3 + 
    ((-32*Pi^3*(2 + zb + 2*zb^2))/(la*x*(-1 + zb)) + 
      (12*Pi^3*(3 + 2*zb + 3*zb^2))/(la*nc^2*x*(-1 + zb)) + 
      (4*nc^2*Pi^3*(7 + 2*zb + 7*zb^2))/(la*x*(-1 + zb)))/ep^2 + 
    ((16*Pi^3*(4 + 5*zb + 4*zb^2))/(la*nc^2*x*(-1 + zb)) - 
      (24*Pi^3*(5 + 6*zb + 5*zb^2))/(la*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*(7 + 8*zb + 7*zb^2))/(la*x*(-1 + zb)))/ep
 
MasterCoefficient[RR, 1, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, zb, 0, la] = 
   ALARM*ep^2 + ((8*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/
       (la*nc^2*x*(-1 + zb)) - (8*nc^2*Pi^3*(1 + zb^2 - 2*la*zb^2 + 
         la^2*zb^2))/(la*x*(-1 + zb)))/ep^4 + 
    ((-24*Pi^3*(1 + la*zb + zb^2 - 3*la*zb^2 + la^2*zb^2))/(la*x*(-1 + zb)) + 
      (4*nc^2*Pi^3*(3 - 4*zb + 10*la*zb + 3*zb^2 - 12*la*zb^2 + 3*la^2*zb^2))/
       (la*x*(-1 + zb)) + (4*Pi^3*(3 + 4*zb - 4*la*zb + 3*zb^2 - 6*la*zb^2 + 
         3*la^2*zb^2))/(la*nc^2*x*(-1 + zb)))/ep^3 + 
    ((4*nc^2*Pi^3*(7 + 2*zb + 4*la*zb + 7*zb^2 - 20*la*zb^2 + 7*la^2*zb^2))/
       (la*x*(-1 + zb)) - (8*Pi^3*(8 + 4*zb - 2*la*zb + 8*zb^2 - 18*la*zb^2 + 
         7*la^2*zb^2))/(la*x*(-1 + zb)) + 
      (4*Pi^3*(9 + 6*zb - 8*la*zb + 9*zb^2 - 16*la*zb^2 + 7*la^2*zb^2))/
       (la*nc^2*x*(-1 + zb)))/ep^2 + 
    ((8*nc^2*Pi^3*(7 + 8*zb - 5*la*zb + 7*zb^2 - 17*la*zb^2 + 7*la^2*zb^2))/
       (la*x*(-1 + zb)) + (8*Pi^3*(8 + 10*zb - 11*la*zb + 8*zb^2 - 
         15*la*zb^2 + 7*la^2*zb^2))/(la*nc^2*x*(-1 + zb)) - 
      (8*Pi^3*(15 + 18*zb - 16*la*zb + 15*zb^2 - 32*la*zb^2 + 14*la^2*zb^2))/
       (la*x*(-1 + zb)))/ep
 
MasterCoefficient[RR, 1, q, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, zb, x, 0] = 
   ALARM*ep^2 + ((16*Pi^3*zb*(-2 + 10*zb - 3*x*zb - 2*zb^2 - 12*x*zb^2 + 
         6*x^2*zb^2 + 3*x*zb^3))/(la*(-1 + zb)*(-1 + x*zb)^2) + 
      (8*Pi^3*(1 - 5*x*zb + zb^2 - 4*x*zb^2 + 9*x^2*zb^2 - x*zb^3 + 
         4*x^2*zb^3 - 6*x^3*zb^3 + x^2*zb^4 - 2*x^3*zb^4 + 2*x^4*zb^4))/
       (la*nc^2*x*(-1 + zb)*(-1 + x*zb)^2) - 
      (8*nc^2*Pi^3*(1 - 9*x*zb + zb^2 + 16*x*zb^2 + 3*x^2*zb^2 - 5*x*zb^3 - 
         20*x^2*zb^3 + 6*x^3*zb^3 + 7*x^2*zb^4 - 2*x^3*zb^4 + 2*x^4*zb^4))/
       (la*x*(-1 + zb)*(-1 + x*zb)^2))/ep^4 + 
    ((8*Pi^3*(-15 - 18*zb + 77*x*zb - 15*zb^2 + 102*x*zb^2 - 160*x^2*zb^2 + 
         29*x*zb^3 - 112*x^2*zb^3 + 112*x^3*zb^3))/(la*x*(-1 + zb)*
        (-1 + x*zb)^2) + (8*Pi^3*(8 + 10*zb - 45*x*zb + 8*zb^2 - 66*x*zb^2 + 
         106*x^2*zb^2 - 17*x*zb^3 + 96*x^2*zb^3 - 104*x^3*zb^3 + 4*x^2*zb^4 - 
         30*x^3*zb^4 + 30*x^4*zb^4))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)^2) - 
      (8*nc^2*Pi^3*(-7 - 8*zb + 32*x*zb - 7*zb^2 + 36*x*zb^2 - 54*x^2*zb^2 + 
         12*x*zb^3 - 16*x^2*zb^3 + 8*x^3*zb^3 + 4*x^2*zb^4 - 30*x^3*zb^4 + 
         30*x^4*zb^4))/(la*x*(-1 + zb)*(-1 + x*zb)^2))/ep + 
    ((4*Pi^3*(3 + 4*zb - 20*x*zb + 3*zb^2 - 26*x*zb^2 + 42*x^2*zb^2 - 
         6*x*zb^3 + 40*x^2*zb^3 - 40*x^3*zb^3 - 12*x^3*zb^4 + 12*x^4*zb^4))/
       (la*nc^2*x*(-1 + zb)*(-1 + x*zb)^2) + 
      (8*Pi^3*(3 - 15*x*zb + 3*zb^2 - 30*x*zb^2 + 60*x^2*zb^2 + 3*x*zb^3 + 
         22*x^2*zb^3 - 60*x^3*zb^3 - 4*x*zb^4 + 24*x^2*zb^4 - 32*x^3*zb^4 + 
         28*x^4*zb^4 - 4*x^2*zb^5 + 2*x^3*zb^5))/(la*x*(-1 + zb)*
        (-1 + x*zb)^3) - (4*nc^2*Pi^3*(3 - 4*zb - 7*x*zb + 3*zb^2 - 
         30*x*zb^2 + 58*x^2*zb^2 + 15*x*zb^3 - 22*x^2*zb^3 - 38*x^3*zb^3 - 
         8*x*zb^4 + 42*x^2*zb^4 - 12*x^3*zb^4 + 4*x^4*zb^4 - 8*x^2*zb^5 + 
         4*x^3*zb^5 - 12*x^4*zb^5 + 12*x^5*zb^5))/(la*x*(-1 + zb)*
        (-1 + x*zb)^3))/ep^3 + 
    ((4*Pi^3*(9 + 6*zb - 46*x*zb + 9*zb^2 - 56*x*zb^2 + 100*x^2*zb^2 - 
         18*x*zb^3 + 88*x^2*zb^3 - 96*x^3*zb^3 + 4*x^2*zb^4 - 28*x^3*zb^4 + 
         28*x^4*zb^4))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)^2) + 
      (8*Pi^3*(8 + 4*zb - 43*x*zb + 8*zb^2 - 66*x*zb^2 + 143*x^2*zb^2 + 
         9*x*zb^3 + 38*x^2*zb^3 - 132*x^3*zb^3 - 16*x*zb^4 + 47*x^2*zb^4 - 
         56*x^3*zb^4 + 56*x^4*zb^4))/(la*x*(-1 + zb)*(-1 + x*zb)^3) - 
      (4*nc^2*Pi^3*(7 + 2*zb - 31*x*zb + 7*zb^2 - 70*x*zb^2 + 140*x^2*zb^2 + 
         45*x*zb^3 - 68*x^2*zb^3 - 68*x^3*zb^3 - 32*x*zb^4 + 72*x^2*zb^4 + 
         4*x^3*zb^4 - 12*x^4*zb^4 + 4*x^3*zb^5 - 28*x^4*zb^5 + 28*x^5*zb^5))/
       (la*x*(-1 + zb)*(-1 + x*zb)^3))/ep^2
 
MasterCoefficient[RR, 1, q, g, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, g, zb, x, la] = 
   ALARM*ep^2 + ((-16*Pi^3*zb*(-2 + 2*la + 10*zb - 13*la*zb + 6*la^2*zb - 
         3*x*zb + 12*la*x*zb - 9*la^2*x*zb - 2*zb^2 + 2*la*zb^2 + 
         2*la^2*zb^2 - 2*la^3*zb^2 - 12*x*zb^2 + 9*la*x*zb^2 - 
         9*la^2*x*zb^2 - 6*la^3*x*zb^2 + 6*x^2*zb^2 - 12*la*x^2*zb^2 + 
         6*la^3*x^2*zb^2 + 3*x*zb^3 - 6*la*x*zb^3 + 5*la^2*x*zb^3 - 
         4*la^3*x*zb^3 + 8*la^4*x*zb^3 + 12*la*x^2*zb^3 - 9*la^2*x^2*zb^3 + 
         33*la^3*x^2*zb^3 + 6*la^4*x^2*zb^3 - 6*la*x^3*zb^3 + 
         15*la^2*x^3*zb^3 - 10*la^3*x^3*zb^3 + la^4*x^3*zb^3 - 
         la^2*x^2*zb^4 + 5*la^3*x^2*zb^4 - 19*la^4*x^2*zb^4 - 
         9*la^5*x^2*zb^4 - 19*la^3*x^3*zb^4 - 23*la^4*x^3*zb^4 - 
         6*la^5*x^3*zb^4 - 3*la^3*x^3*zb^5 + 12*la^4*x^3*zb^5 + 
         21*la^5*x^3*zb^5 + 6*la^6*x^3*zb^5 + 15*la^4*x^4*zb^5 + 
         12*la^5*x^4*zb^5 - 12*la^5*x^4*zb^6 - 12*la^6*x^4*zb^6 - 
         6*la^5*x^5*zb^6 + 6*la^6*x^5*zb^7))/(la*(-1 + zb)*(-1 + x*zb)^2*
        (-1 + la*x*zb)^3) - (8*Pi^3*(1 - 5*x*zb + la*x*zb + zb^2 - 
         2*la*zb^2 + la^2*zb^2 - 4*x*zb^2 + 15*la*x*zb^2 - 8*la^2*x*zb^2 + 
         9*x^2*zb^2 - 3*la*x^2*zb^2 - x*zb^3 - la*x*zb^3 - 3*la^2*x*zb^3 + 
         la^3*x*zb^3 + 4*x^2*zb^3 - 11*la*x^2*zb^3 - 17*la^2*x^2*zb^3 + 
         14*la^3*x^2*zb^3 - 6*x^3*zb^3 + 3*la^2*x^3*zb^3 - la^3*x^3*zb^3 + 
         la*x*zb^4 + la^2*x*zb^4 - la^3*x*zb^4 + la^4*x*zb^4 + x^2*zb^4 - 
         la*x^2*zb^4 + 10*la^2*x^2*zb^4 + 11*la^3*x^2*zb^4 - 
         9*la^4*x^2*zb^4 - 2*x^3*zb^4 + 4*la*x^3*zb^4 + 13*la^2*x^3*zb^4 + 
         5*la^3*x^3*zb^4 - 8*la^4*x^3*zb^4 + 2*x^4*zb^4 - 2*la*x^4*zb^4 + 
         3*la^2*x^4*zb^4 - 3*la^3*x^4*zb^4 + la^4*x^4*zb^4 - la*x^2*zb^5 - 
         3*la^2*x^2*zb^5 - la^3*x^2*zb^5 - la^4*x^2*zb^5 - 2*la^5*x^2*zb^5 - 
         2*la^2*x^3*zb^5 - 16*la^3*x^3*zb^5 - 2*la^4*x^3*zb^5 + 
         12*la^5*x^3*zb^5 - 11*la^3*x^4*zb^5 + 5*la^4*x^4*zb^5 - 
         2*la^5*x^4*zb^5 + 2*la^2*x^3*zb^6 + 4*la^3*x^3*zb^6 + 
         4*la^5*x^3*zb^6 + 2*la^6*x^3*zb^6 + 12*la^4*x^4*zb^6 - 
         16*la^5*x^4*zb^6 - 4*la^6*x^4*zb^6 + la^4*x^5*zb^6 + 
         4*la^5*x^5*zb^6 + 2*la^6*x^5*zb^6 - 2*la^3*x^4*zb^7 - 
         2*la^4*x^4*zb^7 + 2*la^5*x^4*zb^7 - 6*la^6*x^4*zb^7 + 
         4*la^5*x^5*zb^7 + 8*la^6*x^5*zb^7 - 2*la^5*x^6*zb^7 - 
         4*la^6*x^6*zb^7 + 2*la^4*x^5*zb^8 - 4*la^5*x^5*zb^8 + 
         4*la^6*x^5*zb^8 - 4*la^6*x^6*zb^8 + 2*la^6*x^7*zb^8))/
       (la*nc^2*x*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*(1 - 9*x*zb + 5*la*x*zb + zb^2 - 2*la*zb^2 + la^2*zb^2 + 
         16*x*zb^2 - 11*la*x*zb^2 + 4*la^2*x*zb^2 + 3*x^2*zb^2 + 
         21*la*x^2*zb^2 - 18*la^2*x^2*zb^2 - 5*x*zb^3 + 3*la*x*zb^3 + 
         la^2*x*zb^3 - 3*la^3*x*zb^3 - 20*x^2*zb^3 + 7*la*x^2*zb^3 - 
         35*la^2*x^2*zb^3 + 2*la^3*x^2*zb^3 + 6*x^3*zb^3 - 24*la*x^3*zb^3 + 
         3*la^2*x^3*zb^3 + 11*la^3*x^3*zb^3 + la*x*zb^4 + la^2*x*zb^4 - 
         la^3*x*zb^4 + la^4*x*zb^4 + 7*x^2*zb^4 - 13*la*x^2*zb^4 + 
         20*la^2*x^2*zb^4 + 3*la^3*x^2*zb^4 + 7*la^4*x^2*zb^4 - 2*x^3*zb^4 + 
         28*la*x^3*zb^4 - 5*la^2*x^3*zb^4 + 71*la^3*x^3*zb^4 + 
         4*la^4*x^3*zb^4 + 2*x^4*zb^4 - 14*la*x^4*zb^4 + 33*la^2*x^4*zb^4 - 
         23*la^3*x^4*zb^4 + 3*la^4*x^4*zb^4 - la*x^2*zb^5 - 3*la^2*x^2*zb^5 - 
         la^3*x^2*zb^5 - la^4*x^2*zb^5 - 2*la^5*x^2*zb^5 - 4*la^2*x^3*zb^5 - 
         6*la^3*x^3*zb^5 - 40*la^4*x^3*zb^5 - 6*la^5*x^3*zb^5 - 
         49*la^3*x^4*zb^5 - 41*la^4*x^4*zb^5 - 14*la^5*x^4*zb^5 + 
         2*la^2*x^3*zb^6 + 4*la^3*x^3*zb^6 + 4*la^5*x^3*zb^6 + 
         2*la^6*x^3*zb^6 - 6*la^3*x^4*zb^6 + 36*la^4*x^4*zb^6 + 
         26*la^5*x^4*zb^6 + 8*la^6*x^4*zb^6 + 31*la^4*x^5*zb^6 + 
         28*la^5*x^5*zb^6 + 2*la^6*x^5*zb^6 - 2*la^3*x^4*zb^7 - 
         2*la^4*x^4*zb^7 + 2*la^5*x^4*zb^7 - 6*la^6*x^4*zb^7 - 
         20*la^5*x^5*zb^7 - 16*la^6*x^5*zb^7 - 14*la^5*x^6*zb^7 - 
         4*la^6*x^6*zb^7 + 2*la^4*x^5*zb^8 - 4*la^5*x^5*zb^8 + 
         4*la^6*x^5*zb^8 + 8*la^6*x^6*zb^8 + 2*la^6*x^7*zb^8))/
       (la*x*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^3))/ep^4 + 
    ((-4*Pi^3*(3 - 12*la*x + 12*la^2*x + 4*zb - 4*la*zb - 20*x*zb - 
         12*la*x*zb + 26*la^2*x*zb - 16*la^3*x*zb + 80*la*x^2*zb - 
         84*la^2*x^2*zb + 4*la^3*x^2*zb + 3*zb^2 - 6*la*zb^2 + 3*la^2*zb^2 - 
         26*x*zb^2 + 50*la*x*zb^2 - 14*la^2*x*zb^2 - 28*la^3*x*zb^2 + 
         12*la^4*x*zb^2 + 42*x^2*zb^2 + 84*la*x^2*zb^2 - 286*la^2*x^2*zb^2 + 
         376*la^3*x^2*zb^2 - 149*la^4*x^2*zb^2 - 168*la*x^3*zb^2 + 
         168*la^2*x^3*zb^2 - 24*la^3*x^3*zb^2 + 24*la^4*x^3*zb^2 - 6*x*zb^3 + 
         12*la*x*zb^3 - 26*la^2*x*zb^3 + 30*la^3*x*zb^3 - 8*la^4*x*zb^3 + 
         40*x^2*zb^3 - 78*la*x^2*zb^3 + 42*la^2*x^2*zb^3 + 4*la^3*x^2*zb^3 - 
         12*la^4*x^2*zb^3 + 44*la^5*x^2*zb^3 - 40*x^3*zb^3 - 
         124*la*x^3*zb^3 + 358*la^2*x^3*zb^3 - 218*la^3*x^3*zb^3 - 
         416*la^4*x^3*zb^3 + 332*la^5*x^3*zb^3 + 160*la*x^4*zb^3 - 
         136*la^2*x^4*zb^3 - 16*la^3*x^4*zb^3 + 40*la^4*x^4*zb^3 - 
         48*la^5*x^4*zb^3 + 3*la^2*x*zb^4 - 4*la^3*x*zb^4 + 5*la^4*x*zb^4 + 
         10*la*x^2*zb^4 - 9*la^2*x^2*zb^4 + 10*la^3*x^2*zb^4 - 
         8*la^4*x^2*zb^4 - 42*la^5*x^2*zb^4 + 13*la^6*x^2*zb^4 - 
         12*x^3*zb^4 + 22*la*x^3*zb^4 - 110*la^2*x^3*zb^4 + 
         316*la^3*x^3*zb^4 - 518*la^4*x^3*zb^4 + 514*la^5*x^3*zb^4 - 
         318*la^6*x^3*zb^4 + 12*x^4*zb^4 + 40*la*x^4*zb^4 + 
         98*la^2*x^4*zb^4 - 674*la^3*x^4*zb^4 + 1193*la^4*x^4*zb^4 - 
         440*la^5*x^4*zb^4 - 134*la^6*x^4*zb^4 - 48*la*x^5*zb^4 - 
         80*la^2*x^5*zb^4 + 296*la^3*x^5*zb^4 - 312*la^4*x^5*zb^4 + 
         156*la^5*x^5*zb^4 - 12*la^6*x^5*zb^4 - 2*la^2*x^2*zb^5 - 
         2*la^4*x^2*zb^5 - 18*la^5*x^2*zb^5 - 4*la^6*x^2*zb^5 - 
         4*la*x^3*zb^5 + 20*la^2*x^3*zb^5 - 56*la^3*x^3*zb^5 + 
         110*la^4*x^3*zb^5 - 34*la^5*x^3*zb^5 + 118*la^6*x^3*zb^5 - 
         34*la^7*x^3*zb^5 - 2*la*x^4*zb^5 + 34*la^2*x^4*zb^5 - 
         76*la^3*x^4*zb^5 + 72*la^4*x^4*zb^5 + 70*la^5*x^4*zb^5 - 
         458*la^6*x^4*zb^5 + 488*la^7*x^4*zb^5 - 64*la^2*x^5*zb^5 + 
         168*la^3*x^5*zb^5 - 114*la^4*x^5*zb^5 - 446*la^5*x^5*zb^5 + 
         532*la^6*x^5*zb^5 - 114*la^7*x^5*zb^5 + 48*la^2*x^6*zb^5 - 
         80*la^3*x^6*zb^5 + 8*la^4*x^6*zb^5 + 72*la^5*x^6*zb^5 - 
         76*la^6*x^6*zb^5 + 28*la^7*x^6*zb^5 - la^2*x^3*zb^6 + 
         4*la^3*x^3*zb^6 - 17*la^4*x^3*zb^6 + 36*la^5*x^3*zb^6 + 
         29*la^6*x^3*zb^6 + 16*la^7*x^3*zb^6 + 3*la^8*x^3*zb^6 + 
         4*la^3*x^4*zb^6 - 42*la^4*x^4*zb^6 - 32*la^5*x^4*zb^6 - 
         181*la^6*x^4*zb^6 - 54*la^7*x^4*zb^6 + 25*la^8*x^4*zb^6 - 
         12*la^3*x^5*zb^6 + 146*la^4*x^5*zb^6 - 346*la^5*x^5*zb^6 + 
         694*la^6*x^5*zb^6 - 172*la^7*x^5*zb^6 - 340*la^8*x^5*zb^6 - 
         8*la^3*x^6*zb^6 - 4*la^4*x^6*zb^6 + 182*la^5*x^6*zb^6 - 
         274*la^6*x^6*zb^6 - 38*la^7*x^6*zb^6 + 139*la^8*x^6*zb^6 + 
         16*la^6*x^7*zb^6 - 8*la^7*x^7*zb^6 - 8*la^8*x^7*zb^6 + 
         12*la^4*x^4*zb^7 + 6*la^5*x^4*zb^7 - 44*la^6*x^4*zb^7 - 
         40*la^7*x^4*zb^7 - 24*la^8*x^4*zb^7 - 10*la^9*x^4*zb^7 - 
         22*la^4*x^5*zb^7 + 76*la^5*x^5*zb^7 + 44*la^6*x^5*zb^7 + 
         300*la^7*x^5*zb^7 - 46*la^8*x^5*zb^7 + 18*la^9*x^5*zb^7 - 
         78*la^5*x^6*zb^7 + 54*la^6*x^6*zb^7 - 616*la^7*x^6*zb^7 + 
         448*la^8*x^6*zb^7 + 88*la^9*x^6*zb^7 + 8*la^6*x^7*zb^7 + 
         252*la^7*x^7*zb^7 - 206*la^8*x^7*zb^7 - 46*la^9*x^7*zb^7 - 
         8*la^7*x^8*zb^7 + 8*la^8*x^8*zb^7 + 2*la^4*x^5*zb^8 - 
         24*la^5*x^5*zb^8 + 17*la^6*x^5*zb^8 + 8*la^7*x^5*zb^8 + 
         47*la^8*x^5*zb^8 + 20*la^9*x^5*zb^8 + 10*la^10*x^5*zb^8 + 
         20*la^5*x^6*zb^8 - 6*la^6*x^6*zb^8 - 152*la^7*x^6*zb^8 - 
         126*la^8*x^6*zb^8 + 10*la^9*x^6*zb^8 - 28*la^10*x^6*zb^8 - 
         20*la^6*x^7*zb^8 + 256*la^7*x^7*zb^8 + 66*la^8*x^7*zb^8 - 
         184*la^9*x^7*zb^8 + 12*la^10*x^7*zb^8 - 112*la^7*x^8*zb^8 + 
         16*la^8*x^8*zb^8 + 94*la^9*x^8*zb^8 + 2*la^6*x^6*zb^9 + 
         16*la^7*x^6*zb^9 - 26*la^8*x^6*zb^9 - 2*la^9*x^6*zb^9 - 
         24*la^10*x^6*zb^9 - 48*la^7*x^7*zb^9 + 144*la^8*x^7*zb^9 - 
         36*la^9*x^7*zb^9 + 56*la^10*x^7*zb^9 + 32*la^7*x^8*zb^9 - 
         168*la^8*x^8*zb^9 + 96*la^9*x^8*zb^9 - 24*la^10*x^8*zb^9 + 
         48*la^8*x^9*zb^9 - 48*la^9*x^9*zb^9 - 8*la^9*x^7*zb^10 + 
         14*la^10*x^7*zb^10 + 8*la^9*x^8*zb^10 - 28*la^10*x^8*zb^10 + 
         12*la^10*x^9*zb^10))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)^2*
        (-1 + la*x*zb)^3*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) - 
      (8*Pi^3*(3 - 12*la*x + 12*la^2*x + 3*la*zb - 15*x*zb - 6*la*x*zb - 
         18*la^2*x*zb + 12*la^3*x*zb + 60*la*x^2*zb - 24*la^2*x^2*zb - 
         36*la^3*x^2*zb + 3*zb^2 - 9*la*zb^2 + 3*la^2*zb^2 - 30*x*zb^2 + 
         49*la*x*zb^2 - 4*la^2*x*zb^2 - 54*la^3*x*zb^2 + 12*la^4*x*zb^2 + 
         60*x^2*zb^2 + 72*la*x^2*zb^2 - 286*la^2*x^2*zb^2 + 
         476*la^3*x^2*zb^2 - 217*la^4*x^2*zb^2 - 240*la*x^3*zb^2 + 
         372*la^2*x^3*zb^2 - 348*la^3*x^3*zb^2 + 216*la^4*x^3*zb^2 + 
         3*x*zb^3 - 3*la*x*zb^3 + 12*la^2*x*zb^3 + 17*la^3*x*zb^3 - 
         8*la^4*x*zb^3 + 22*x^2*zb^3 - 35*la*x^2*zb^3 + 96*la^2*x^2*zb^3 - 
         189*la^3*x^2*zb^3 + 244*la^4*x^2*zb^3 - 25*la^5*x^2*zb^3 - 
         60*x^3*zb^3 - 94*la*x^3*zb^3 - 6*la^2*x^3*zb^3 + 290*la^3*x^3*zb^3 - 
         839*la^4*x^3*zb^3 + 478*la^5*x^3*zb^3 + 240*la*x^4*zb^3 + 
         24*la^2*x^4*zb^3 - 672*la^3*x^4*zb^3 + 912*la^4*x^4*zb^3 - 
         504*la^5*x^4*zb^3 - 4*x*zb^4 + 8*la*x*zb^4 - 5*la^3*x*zb^4 + 
         5*la^4*x*zb^4 + 24*x^2*zb^4 - 53*la*x^2*zb^4 - 22*la^2*x^2*zb^4 + 
         43*la^3*x^2*zb^4 - 63*la^4*x^2*zb^4 - 11*la^5*x^2*zb^4 + 
         13*la^6*x^2*zb^4 - 32*x^3*zb^4 + 27*la*x^3*zb^4 + 
         184*la^2*x^3*zb^4 - 413*la^3*x^3*zb^4 + 120*la^4*x^3*zb^4 - 
         33*la^5*x^3*zb^4 - 144*la^6*x^3*zb^4 + 28*x^4*zb^4 + 
         136*la*x^4*zb^4 - 406*la^2*x^4*zb^4 + 932*la^3*x^4*zb^4 - 
         359*la^4*x^4*zb^4 + 316*la^5*x^4*zb^4 - 332*la^6*x^4*zb^4 - 
         112*la*x^5*zb^4 - 160*la^2*x^5*zb^4 + 224*la^3*x^5*zb^4 + 
         328*la^4*x^5*zb^4 - 788*la^5*x^5*zb^4 + 508*la^6*x^5*zb^4 - 
         4*x^2*zb^5 + 16*la*x^2*zb^5 - 20*la^2*x^2*zb^5 - 6*la^3*x^2*zb^5 - 
         12*la^5*x^2*zb^5 - 4*la^6*x^2*zb^5 + 2*x^3*zb^5 - 45*la*x^3*zb^5 + 
         12*la^2*x^3*zb^5 + 219*la^3*x^3*zb^5 - 135*la^4*x^3*zb^5 + 
         53*la^5*x^3*zb^5 + 84*la^6*x^3*zb^5 - 37*la^7*x^3*zb^5 + 
         20*la*x^4*zb^5 + 256*la^2*x^4*zb^5 - 1195*la^3*x^4*zb^5 + 
         1884*la^4*x^4*zb^5 - 739*la^5*x^4*zb^5 - 96*la^6*x^4*zb^5 + 
         377*la^7*x^4*zb^5 - 28*la*x^5*zb^5 - 244*la^2*x^5*zb^5 + 
         1274*la^3*x^5*zb^5 - 2999*la^4*x^5*zb^5 + 1682*la^5*x^5*zb^5 + 
         24*la^6*x^5*zb^5 + 18*la^7*x^5*zb^5 + 224*la^2*x^6*zb^5 - 
         400*la^3*x^6*zb^5 + 464*la^4*x^6*zb^5 - 452*la^5*x^6*zb^5 + 
         424*la^6*x^6*zb^5 - 260*la^7*x^6*zb^5 + 8*la*x^3*zb^6 + 
         4*la^2*x^3*zb^6 - 32*la^3*x^3*zb^6 + 52*la^4*x^3*zb^6 + 
         30*la^5*x^3*zb^6 + 24*la^6*x^3*zb^6 + 7*la^7*x^3*zb^6 + 
         3*la^8*x^3*zb^6 - 2*la*x^4*zb^6 - 29*la^2*x^4*zb^6 + 
         273*la^3*x^4*zb^6 - 515*la^4*x^4*zb^6 + 97*la^5*x^4*zb^6 - 
         32*la^6*x^4*zb^6 - 79*la^7*x^4*zb^6 + 20*la^8*x^4*zb^6 + 
         20*la^2*x^5*zb^6 - 413*la^3*x^5*zb^6 + 1104*la^4*x^5*zb^6 - 
         1623*la^5*x^5*zb^6 + 904*la^6*x^5*zb^6 - 251*la^7*x^5*zb^6 - 
         354*la^8*x^5*zb^6 + 152*la^3*x^6*zb^6 - 754*la^4*x^6*zb^6 + 
         2436*la^5*x^6*zb^6 - 1696*la^6*x^6*zb^6 - 80*la^7*x^6*zb^6 + 
         89*la^8*x^6*zb^6 - 112*la^3*x^7*zb^6 + 320*la^4*x^7*zb^6 - 
         496*la^5*x^7*zb^6 + 388*la^6*x^7*zb^6 - 164*la^7*x^7*zb^6 + 
         64*la^8*x^7*zb^6 - 8*la^2*x^4*zb^7 - 26*la^3*x^4*zb^7 + 
         42*la^4*x^4*zb^7 - 18*la^5*x^4*zb^7 - 126*la^6*x^4*zb^7 - 
         10*la^7*x^4*zb^7 - 18*la^8*x^4*zb^7 - 6*la^9*x^4*zb^7 + 
         8*la^2*x^5*zb^7 + 24*la^3*x^5*zb^7 - 151*la^4*x^5*zb^7 + 
         31*la^5*x^5*zb^7 + 502*la^6*x^5*zb^7 - 119*la^7*x^5*zb^7 + 
         42*la^8*x^5*zb^7 + 26*la^9*x^5*zb^7 - 40*la^3*x^6*zb^7 + 
         300*la^4*x^6*zb^7 + 28*la^5*x^6*zb^7 - 504*la^6*x^6*zb^7 + 
         103*la^7*x^6*zb^7 + 494*la^8*x^6*zb^7 + 126*la^9*x^6*zb^7 + 
         16*la^4*x^7*zb^7 - 208*la^5*x^7*zb^7 - 412*la^6*x^7*zb^7 + 
         486*la^7*x^7*zb^7 + 121*la^8*x^7*zb^7 - 48*la^9*x^7*zb^7 + 
         24*la^6*x^8*zb^7 - 24*la^7*x^8*zb^7 + 5*la^3*x^5*zb^8 + 
         15*la^4*x^5*zb^8 - 6*la^5*x^5*zb^8 + 26*la^6*x^5*zb^8 + 
         68*la^7*x^5*zb^8 + 56*la^8*x^5*zb^8 + 10*la^9*x^5*zb^8 + 
         6*la^10*x^5*zb^8 - 24*la^4*x^6*zb^8 + 62*la^5*x^6*zb^8 + 
         103*la^6*x^6*zb^8 - 445*la^7*x^6*zb^8 + 17*la^8*x^6*zb^8 - 
         32*la^9*x^6*zb^8 - 32*la^10*x^6*zb^8 + 32*la^4*x^7*zb^8 - 
         296*la^5*x^7*zb^8 + 8*la^6*x^7*zb^8 + 843*la^7*x^7*zb^8 - 
         564*la^8*x^7*zb^8 - 304*la^9*x^7*zb^8 + 8*la^10*x^7*zb^8 + 
         176*la^6*x^8*zb^8 - 56*la^7*x^8*zb^8 - 114*la^8*x^8*zb^8 - 
         2*la^4*x^6*zb^9 + 6*la^5*x^6*zb^9 - 30*la^6*x^6*zb^9 - 
         6*la^7*x^6*zb^9 - 34*la^8*x^6*zb^9 - 34*la^9*x^6*zb^9 - 
         14*la^10*x^6*zb^9 - 8*la^5*x^7*zb^9 + 2*la^6*x^7*zb^9 - 
         56*la^7*x^7*zb^9 + 199*la^8*x^7*zb^9 + 10*la^9*x^7*zb^9 + 
         72*la^10*x^7*zb^9 + 168*la^6*x^8*zb^9 - 240*la^7*x^8*zb^9 - 
         208*la^8*x^8*zb^9 + 366*la^9*x^8*zb^9 - 48*la^7*x^9*zb^9 + 
         48*la^8*x^9*zb^9 - 2*la^6*x^7*zb^10 + 5*la^7*x^7*zb^10 + 
         17*la^8*x^7*zb^10 - 2*la^9*x^7*zb^10 + 22*la^10*x^7*zb^10 + 
         32*la^7*x^8*zb^10 - 54*la^8*x^8*zb^10 + 28*la^9*x^8*zb^10 - 
         84*la^10*x^8*zb^10 - 64*la^7*x^9*zb^10 + 176*la^8*x^9*zb^10 - 
         124*la^9*x^9*zb^10 - 6*la^10*x^8*zb^11 - 16*la^9*x^9*zb^11 + 
         28*la^10*x^9*zb^11))/(la*x*(-1 + zb)*(-1 + x*zb)^3*(-1 + la*x*zb)^3*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
         4*la^3*x^2*zb + la^4*x^2*zb^2)) + 
      (4*nc^2*Pi^3*(3 - 12*la*x + 12*la^2*x - 4*zb + 10*la*zb - 7*x*zb - 
         62*la^2*x*zb + 40*la^3*x*zb + 28*la*x^2*zb + 48*la^2*x^2*zb - 
         76*la^3*x^2*zb + 3*zb^2 - 12*la*zb^2 + 3*la^2*zb^2 - 30*x*zb^2 + 
         44*la*x*zb^2 + 6*la^2*x*zb^2 - 80*la^3*x*zb^2 + 12*la^4*x*zb^2 + 
         58*x^2*zb^2 + 48*la*x^2*zb^2 - 260*la^2*x^2*zb^2 + 
         560*la^3*x^2*zb^2 - 285*la^4*x^2*zb^2 - 232*la*x^3*zb^2 + 
         492*la^2*x^3*zb^2 - 668*la^3*x^3*zb^2 + 408*la^4*x^3*zb^2 + 
         15*x*zb^3 - 24*la*x*zb^3 + 53*la^2*x*zb^3 + 4*la^3*x*zb^3 - 
         8*la^4*x*zb^3 - 22*x^2*zb^3 + 58*la*x^2*zb^3 + 136*la^2*x^2*zb^3 - 
         410*la^3*x^2*zb^3 + 512*la^4*x^2*zb^3 - 94*la^5*x^2*zb^3 - 
         38*x^3*zb^3 + 20*la*x^3*zb^3 - 656*la^2*x^3*zb^3 + 
         1174*la^3*x^3*zb^3 - 1411*la^4*x^3*zb^3 + 624*la^5*x^3*zb^3 + 
         152*la*x^4*zb^3 + 352*la^2*x^4*zb^3 - 1352*la^3*x^4*zb^3 + 
         1808*la^4*x^4*zb^3 - 960*la^5*x^4*zb^3 - 8*x*zb^4 + 16*la*x*zb^4 - 
         3*la^2*x*zb^4 - 6*la^3*x*zb^4 + 5*la^4*x*zb^4 + 42*x^2*zb^4 - 
         104*la*x^2*zb^4 - 61*la^2*x^2*zb^4 + 106*la^3*x^2*zb^4 - 
         126*la^4*x^2*zb^4 + 20*la^5*x^2*zb^4 + 13*la^6*x^2*zb^4 - 
         12*x^3*zb^4 - 46*la*x^3*zb^4 + 520*la^2*x^3*zb^4 - 
         1138*la^3*x^3*zb^4 + 746*la^4*x^3*zb^4 - 536*la^5*x^3*zb^4 + 
         30*la^6*x^3*zb^4 + 4*x^4*zb^4 + 108*la*x^4*zb^4 - 
         552*la^2*x^4*zb^4 + 2320*la^3*x^4*zb^4 - 2327*la^4*x^4*zb^4 + 
         1404*la^5*x^4*zb^4 - 530*la^6*x^4*zb^4 - 16*la*x^5*zb^4 - 
         376*la^2*x^5*zb^4 + 136*la^3*x^5*zb^4 + 1008*la^4*x^5*zb^4 - 
         1780*la^5*x^5*zb^4 + 1028*la^6*x^5*zb^4 - 8*x^2*zb^5 + 
         32*la*x^2*zb^5 - 35*la^2*x^2*zb^5 - 16*la^3*x^2*zb^5 + 
         7*la^4*x^2*zb^5 - 6*la^5*x^2*zb^5 - 4*la^6*x^2*zb^5 + 4*x^3*zb^5 - 
         76*la*x^3*zb^5 - 5*la^2*x^3*zb^5 + 504*la^3*x^3*zb^5 - 
         388*la^4*x^3*zb^5 + 98*la^5*x^3*zb^5 + 63*la^6*x^3*zb^5 - 
         40*la^7*x^3*zb^5 - 12*x^4*zb^5 + 64*la*x^4*zb^5 + 
         368*la^2*x^4*zb^5 - 1998*la^3*x^4*zb^5 + 3178*la^4*x^4*zb^5 - 
         1034*la^5*x^4*zb^5 - 52*la^6*x^4*zb^5 + 266*la^7*x^4*zb^5 + 
         12*x^5*zb^5 - 16*la*x^5*zb^5 - 326*la^2*x^5*zb^5 + 
         1706*la^3*x^5*zb^5 - 4691*la^4*x^5*zb^5 + 3370*la^5*x^5*zb^5 - 
         618*la^6*x^5*zb^5 + 150*la^7*x^5*zb^5 - 48*la*x^6*zb^5 + 
         320*la^2*x^6*zb^5 - 424*la^3*x^6*zb^5 + 608*la^4*x^6*zb^5 - 
         820*la^5*x^6*zb^5 + 912*la^6*x^6*zb^5 - 548*la^7*x^6*zb^5 + 
         16*la*x^3*zb^6 + 7*la^2*x^3*zb^6 - 68*la^3*x^3*zb^6 + 
         119*la^4*x^3*zb^6 + 6*la^5*x^3*zb^6 + 15*la^6*x^3*zb^6 - 
         2*la^7*x^3*zb^6 + 3*la^8*x^3*zb^6 - 8*la*x^4*zb^6 - 
         38*la^2*x^4*zb^6 + 486*la^3*x^4*zb^6 - 878*la^4*x^4*zb^6 + 
         192*la^5*x^4*zb^6 + 235*la^6*x^4*zb^6 - 138*la^7*x^4*zb^6 + 
         15*la^8*x^4*zb^6 - 2*la*x^5*zb^6 + 74*la^2*x^5*zb^6 - 
         890*la^3*x^5*zb^6 + 2134*la^4*x^5*zb^6 - 2830*la^5*x^5*zb^6 + 
         656*la^6*x^5*zb^6 + 158*la^7*x^5*zb^6 - 368*la^8*x^5*zb^6 - 
         64*la^2*x^6*zb^6 + 480*la^3*x^6*zb^6 - 1618*la^4*x^6*zb^6 + 
         4244*la^5*x^6*zb^6 - 2586*la^6*x^6*zb^6 - 236*la^7*x^6*zb^6 + 
         39*la^8*x^6*zb^6 + 48*la^2*x^7*zb^6 - 304*la^3*x^7*zb^6 + 
         648*la^4*x^7*zb^6 - 920*la^5*x^7*zb^6 + 684*la^6*x^7*zb^6 - 
         292*la^7*x^7*zb^6 + 136*la^8*x^7*zb^6 - 17*la^2*x^4*zb^7 - 
         48*la^3*x^4*zb^7 + 55*la^4*x^4*zb^7 - 6*la^5*x^4*zb^7 - 
         179*la^6*x^4*zb^7 + 36*la^7*x^4*zb^7 - 9*la^8*x^4*zb^7 - 
         2*la^9*x^4*zb^7 + 16*la^2*x^5*zb^7 + 52*la^3*x^5*zb^7 - 
         322*la^4*x^5*zb^7 - 46*la^5*x^5*zb^7 + 779*la^6*x^5*zb^7 - 
         592*la^7*x^5*zb^7 + 155*la^8*x^5*zb^7 + 34*la^9*x^5*zb^7 - 
         92*la^3*x^6*zb^7 + 746*la^4*x^6*zb^7 - 212*la^5*x^6*zb^7 - 
         368*la^6*x^6*zb^7 + 650*la^7*x^6*zb^7 + 200*la^8*x^6*zb^7 + 
         164*la^9*x^6*zb^7 - 8*la^3*x^7*zb^7 + 28*la^4*x^7*zb^7 - 
         234*la^5*x^7*zb^7 - 1106*la^6*x^7*zb^7 + 682*la^7*x^7*zb^7 + 
         587*la^8*x^7*zb^7 - 50*la^9*x^7*zb^7 + 64*la^6*x^8*zb^7 - 
         48*la^7*x^8*zb^7 - 16*la^8*x^8*zb^7 + 10*la^3*x^5*zb^8 + 
         40*la^4*x^5*zb^8 + 18*la^5*x^5*zb^8 - 9*la^6*x^5*zb^8 + 
         88*la^7*x^5*zb^8 + 41*la^8*x^5*zb^8 - 10*la^9*x^5*zb^8 + 
         2*la^10*x^5*zb^8 - 70*la^4*x^6*zb^8 + 180*la^5*x^6*zb^8 + 
         256*la^6*x^6*zb^8 - 438*la^7*x^6*zb^8 + 114*la^8*x^6*zb^8 - 
         56*la^9*x^6*zb^8 - 36*la^10*x^6*zb^8 + 64*la^4*x^7*zb^8 - 
         670*la^5*x^7*zb^8 + 90*la^6*x^7*zb^8 + 814*la^7*x^7*zb^8 - 
         746*la^8*x^7*zb^8 - 336*la^9*x^7*zb^8 + 4*la^10*x^7*zb^8 + 
         360*la^6*x^8*zb^8 + 252*la^7*x^8*zb^8 - 450*la^8*x^8*zb^8 - 
         140*la^9*x^8*zb^8 - 8*la^7*x^9*zb^8 + 8*la^8*x^9*zb^8 - 
         2*la^4*x^6*zb^9 - 12*la^5*x^6*zb^9 - 45*la^6*x^6*zb^9 - 
         20*la^7*x^6*zb^9 + 5*la^8*x^6*zb^9 - 46*la^9*x^6*zb^9 + 
         6*la^10*x^6*zb^9 + 4*la^5*x^7*zb^9 - 2*la^6*x^7*zb^9 - 
         216*la^7*x^7*zb^9 + 128*la^8*x^7*zb^9 + 66*la^9*x^7*zb^9 + 
         60*la^10*x^7*zb^9 + 316*la^6*x^8*zb^9 - 256*la^7*x^8*zb^9 - 
         182*la^8*x^8*zb^9 + 452*la^9*x^8*zb^9 + 36*la^10*x^8*zb^9 - 
         208*la^7*x^9*zb^9 + 64*la^8*x^9*zb^9 + 142*la^9*x^9*zb^9 - 
         2*la^6*x^7*zb^10 + 26*la^7*x^7*zb^10 + 8*la^8*x^7*zb^10 + 
         2*la^9*x^7*zb^10 + 6*la^10*x^7*zb^10 + 16*la^7*x^8*zb^10 + 
         36*la^8*x^8*zb^10 + 12*la^9*x^8*zb^10 - 84*la^10*x^8*zb^10 - 
         96*la^7*x^9*zb^10 + 184*la^8*x^9*zb^10 - 152*la^9*x^9*zb^10 - 
         36*la^10*x^9*zb^10 + 48*la^8*x^10*zb^10 - 48*la^9*x^10*zb^10 - 
         8*la^9*x^8*zb^11 + 2*la^10*x^8*zb^11 - 24*la^9*x^9*zb^11 + 
         28*la^10*x^9*zb^11 + 12*la^10*x^10*zb^11))/(la*x*(-1 + zb)*
        (-1 + x*zb)^3*(-1 + la*x*zb)^3*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)))/ep^3 + 
    ((-4*Pi^3*(9 - 36*la*x + 36*la^2*x + 6*zb - 8*la*zb - 46*x*zb - 
         22*la*x*zb + 38*la^2*x*zb - 32*la^3*x*zb + 184*la*x^2*zb - 
         156*la^2*x^2*zb - 28*la^3*x^2*zb + 9*zb^2 - 16*la*zb^2 + 
         7*la^2*zb^2 - 56*x*zb^2 + 102*la*x*zb^2 + 20*la^2*x*zb^2 - 
         88*la^3*x*zb^2 + 36*la^4*x*zb^2 + 100*x^2*zb^2 + 170*la*x^2*zb^2 - 
         626*la^2*x^2*zb^2 + 780*la^3*x^2*zb^2 - 247*la^4*x^2*zb^2 - 
         400*la*x^3*zb^2 + 432*la^2*x^3*zb^2 - 160*la^3*x^3*zb^2 + 
         128*la^4*x^3*zb^2 - 18*x*zb^3 + 34*la*x*zb^3 - 84*la^2*x*zb^3 + 
         70*la^3*x*zb^3 - 16*la^4*x*zb^3 + 88*x^2*zb^3 - 154*la*x^2*zb^3 + 
         28*la^2*x^2*zb^3 + 78*la^3*x^2*zb^3 - 146*la^4*x^2*zb^3 + 
         84*la^5*x^2*zb^3 - 96*x^3*zb^3 - 264*la*x^3*zb^3 + 
         788*la^2*x^3*zb^3 - 412*la^3*x^3*zb^3 - 738*la^4*x^3*zb^3 + 
         458*la^5*x^3*zb^3 + 384*la*x^4*zb^3 - 336*la^2*x^4*zb^3 - 
         88*la^3*x^4*zb^3 + 208*la^4*x^4*zb^3 - 168*la^5*x^4*zb^3 - 
         2*la*x*zb^4 + 11*la^2*x*zb^4 + 4*la^3*x*zb^4 + la^4*x*zb^4 + 
         4*x^2*zb^4 + 8*la*x^2*zb^4 + 61*la^2*x^2*zb^4 - 46*la^3*x^2*zb^4 + 
         98*la^4*x^2*zb^4 - 124*la^5*x^2*zb^4 + 33*la^6*x^2*zb^4 - 
         28*x^3*zb^4 + 46*la*x^3*zb^4 - 210*la^2*x^3*zb^4 + 
         482*la^3*x^3*zb^4 - 942*la^4*x^3*zb^4 + 1270*la^5*x^3*zb^4 - 
         636*la^6*x^3*zb^4 + 28*x^4*zb^4 + 96*la*x^4*zb^4 + 
         164*la^2*x^4*zb^4 - 1356*la^3*x^4*zb^4 + 2277*la^4*x^4*zb^4 - 
         1038*la^5*x^4*zb^4 + 34*la^6*x^4*zb^4 - 112*la*x^5*zb^4 - 
         208*la^2*x^5*zb^4 + 752*la^3*x^5*zb^4 - 720*la^4*x^5*zb^4 + 
         316*la^5*x^5*zb^4 - 28*la^6*x^5*zb^4 + 2*la*x^2*zb^5 - 
         12*la^2*x^2*zb^5 - 10*la^3*x^2*zb^5 - 46*la^4*x^2*zb^5 - 
         4*la^5*x^2*zb^5 - 12*la^6*x^2*zb^5 - 6*la*x^3*zb^5 - 
         58*la^3*x^3*zb^5 + 44*la^4*x^3*zb^5 - 50*la^5*x^3*zb^5 + 
         240*la^6*x^3*zb^5 - 86*la^7*x^3*zb^5 - 6*la*x^4*zb^5 + 
         82*la^2*x^4*zb^5 - 136*la^3*x^4*zb^5 + 548*la^4*x^4*zb^5 - 
         424*la^5*x^4*zb^5 - 1028*la^6*x^4*zb^5 + 1006*la^7*x^4*zb^5 - 
         144*la^2*x^5*zb^5 + 424*la^3*x^5*zb^5 - 438*la^4*x^5*zb^5 - 
         490*la^5*x^5*zb^5 + 1034*la^6*x^5*zb^5 - 440*la^7*x^5*zb^5 + 
         112*la^2*x^6*zb^5 - 176*la^3*x^6*zb^5 - 16*la^4*x^6*zb^5 + 
         152*la^5*x^6*zb^5 - 156*la^6*x^6*zb^5 + 84*la^7*x^6*zb^5 + 
         la^2*x^3*zb^6 - 2*la^3*x^3*zb^6 + 69*la^4*x^3*zb^6 + 
         30*la^5*x^3*zb^6 + 55*la^6*x^3*zb^6 + 40*la^7*x^3*zb^6 + 
         7*la^8*x^3*zb^6 - 4*la^2*x^4*zb^6 + 14*la^3*x^4*zb^6 - 
         70*la^4*x^4*zb^6 + 68*la^5*x^4*zb^6 - 371*la^6*x^4*zb^6 - 
         158*la^7*x^4*zb^6 + 81*la^8*x^4*zb^6 + 4*la^3*x^5*zb^6 + 
         20*la^4*x^5*zb^6 - 652*la^5*x^5*zb^6 + 1830*la^6*x^5*zb^6 - 
         342*la^7*x^5*zb^6 - 758*la^8*x^5*zb^6 - 24*la^3*x^6*zb^6 - 
         4*la^4*x^6*zb^6 + 450*la^5*x^6*zb^6 - 880*la^6*x^6*zb^6 + 
         64*la^7*x^6*zb^6 + 361*la^8*x^6*zb^6 + 64*la^6*x^7*zb^6 - 
         40*la^7*x^7*zb^6 - 24*la^8*x^7*zb^6 + 8*la^3*x^4*zb^7 - 
         22*la^4*x^4*zb^7 - 14*la^5*x^4*zb^7 - 74*la^6*x^4*zb^7 - 
         74*la^7*x^4*zb^7 - 60*la^8*x^4*zb^7 - 24*la^9*x^4*zb^7 - 
         6*la^4*x^5*zb^7 + 50*la^5*x^5*zb^7 + 72*la^6*x^5*zb^7 + 
         634*la^7*x^5*zb^7 - 56*la^8*x^5*zb^7 + 36*la^9*x^5*zb^7 - 
         16*la^4*x^6*zb^7 + 62*la^5*x^6*zb^7 - 114*la^6*x^6*zb^7 - 
         1484*la^7*x^6*zb^7 + 1032*la^8*x^6*zb^7 + 206*la^9*x^6*zb^7 + 
         32*la^6*x^7*zb^7 + 628*la^7*x^7*zb^7 - 526*la^8*x^7*zb^7 - 
         106*la^9*x^7*zb^7 - 24*la^7*x^8*zb^7 + 24*la^8*x^8*zb^7 - 
         2*la^4*x^5*zb^8 - 12*la^5*x^5*zb^8 + 33*la^6*x^5*zb^8 - 
         2*la^7*x^5*zb^8 + 109*la^8*x^5*zb^8 + 40*la^9*x^5*zb^8 + 
         24*la^10*x^5*zb^8 + 36*la^5*x^6*zb^8 + 6*la^6*x^6*zb^8 - 
         258*la^7*x^6*zb^8 - 326*la^8*x^6*zb^8 + 4*la^9*x^6*zb^8 - 
         68*la^10*x^6*zb^8 - 132*la^6*x^7*zb^8 + 704*la^7*x^7*zb^8 + 
         160*la^8*x^7*zb^8 - 438*la^9*x^7*zb^8 + 28*la^10*x^7*zb^8 - 
         272*la^7*x^8*zb^8 + 48*la^8*x^8*zb^8 + 218*la^9*x^8*zb^8 - 
         2*la^6*x^6*zb^9 + 36*la^7*x^6*zb^9 - 56*la^8*x^6*zb^9 - 
         52*la^10*x^6*zb^9 - 112*la^7*x^7*zb^9 + 296*la^8*x^7*zb^9 - 
         64*la^9*x^7*zb^9 + 136*la^10*x^7*zb^9 + 96*la^7*x^8*zb^9 - 
         424*la^8*x^8*zb^9 + 232*la^9*x^8*zb^9 - 56*la^10*x^8*zb^9 + 
         112*la^8*x^9*zb^9 - 112*la^9*x^9*zb^9 - 16*la^9*x^7*zb^10 + 
         28*la^10*x^7*zb^10 + 24*la^9*x^8*zb^10 - 68*la^10*x^8*zb^10 + 
         28*la^10*x^9*zb^10))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)^2*
        (-1 + la*x*zb)^3*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) - 
      (8*Pi^3*(-8 + 32*la*x - 32*la^2*x + 4*zb - 6*la*zb + 43*x*zb - 
         la*x*zb + 56*la^2*x*zb - 24*la^3*x*zb - 172*la*x^2*zb + 
         80*la^2*x^2*zb + 92*la^3*x^2*zb - 4*zb^2 + 12*la*zb^2 - 
         5*la^2*zb^2 + 23*x*zb^2 - 69*la*x*zb^2 - 2*la^2*x*zb^2 + 
         92*la^3*x*zb^2 - 28*la^4*x*zb^2 - 143*x^2*zb^2 - 41*la*x^2*zb^2 + 
         274*la^2*x^2*zb^2 - 706*la^3*x^2*zb^2 + 312*la^4*x^2*zb^2 + 
         572*la*x^3*zb^2 - 604*la^2*x^3*zb^2 + 444*la^3*x^3*zb^2 - 
         412*la^4*x^3*zb^2 + 8*zb^3 - 26*la*zb^3 + 25*la^2*zb^3 - 
         7*la^3*zb^3 - 75*x*zb^3 + 140*la*x*zb^3 + 67*la^2*x*zb^3 - 
         262*la^3*x*zb^3 + 160*la^4*x*zb^3 - 36*la^5*x*zb^3 + 105*x^2*zb^3 + 
         55*la*x^2*zb^3 - 748*la^2*x^2*zb^3 + 1018*la^3*x^2*zb^3 - 
         496*la^4*x^2*zb^3 - 18*la^5*x^2*zb^3 + 132*x^3*zb^3 - 
         234*la*x^3*zb^3 + 1540*la^2*x^3*zb^3 - 2444*la^3*x^3*zb^3 + 
         2847*la^4*x^3*zb^3 - 1113*la^5*x^3*zb^3 - 528*la*x^4*zb^3 - 
         788*la^2*x^4*zb^3 + 2472*la^3*x^4*zb^3 - 2428*la^4*x^4*zb^3 + 
         1272*la^5*x^4*zb^3 + 25*x*zb^4 + 3*la*x*zb^4 - 164*la^2*x*zb^4 + 
         221*la^3*x*zb^4 - 115*la^4*x*zb^4 + 16*la^5*x*zb^4 - 9*x^2*zb^4 + 
         7*la*x^2*zb^4 + 15*la^2*x^2*zb^4 + 91*la^3*x^2*zb^4 - 
         753*la^4*x^2*zb^4 + 838*la^5*x^2*zb^4 - 219*la^6*x^2*zb^4 - 
         76*x^3*zb^4 - 122*la*x^3*zb^4 - 526*la^2*x^3*zb^4 + 
         2678*la^3*x^3*zb^4 - 1939*la^4*x^3*zb^4 - 561*la^5*x^3*zb^4 + 
         878*la^6*x^3*zb^4 - 56*x^4*zb^4 + 132*la*x^4*zb^4 + 
         438*la^2*x^4*zb^4 - 4042*la^3*x^4*zb^4 + 4817*la^4*x^4*zb^4 - 
         3817*la^5*x^4*zb^4 + 1408*la^6*x^4*zb^4 + 224*la*x^5*zb^4 + 
         992*la^2*x^5*zb^4 - 288*la^3*x^5*zb^4 - 2688*la^4*x^5*zb^4 + 
         3672*la^5*x^5*zb^4 - 1912*la^6*x^5*zb^4 - 16*x*zb^5 + 31*la*x*zb^5 - 
         9*la^2*x*zb^5 + 2*la^3*x*zb^5 - 7*la^4*x*zb^5 - la^5*x*zb^5 + 
         47*x^2*zb^5 - 243*la*x^2*zb^5 + 308*la^2*x^2*zb^5 - 
         28*la^3*x^2*zb^5 + 162*la^4*x^2*zb^5 - 306*la^5*x^2*zb^5 + 
         203*la^6*x^2*zb^5 - 33*la^7*x^2*zb^5 - 56*x^3*zb^5 + 
         305*la*x^3*zb^5 + 597*la^2*x^3*zb^5 - 2799*la^3*x^3*zb^5 + 
         2548*la^4*x^3*zb^5 + 1404*la^5*x^3*zb^5 - 2689*la^6*x^3*zb^5 + 
         792*la^7*x^3*zb^5 + 56*x^4*zb^5 + 118*la*x^4*zb^5 - 
         1476*la^2*x^4*zb^5 + 5496*la^3*x^4*zb^5 - 9805*la^4*x^4*zb^5 + 
         4909*la^5*x^4*zb^5 + 2018*la^6*x^4*zb^5 - 2212*la^7*x^4*zb^5 - 
         112*la*x^5*zb^5 + 404*la^2*x^5*zb^5 - 2692*la^3*x^5*zb^5 + 
         9339*la^4*x^5*zb^5 - 7519*la^5*x^5*zb^5 + 2218*la^6*x^5*zb^5 - 
         490*la^7*x^5*zb^5 - 672*la^2*x^6*zb^5 + 192*la^3*x^6*zb^5 - 
         168*la^4*x^6*zb^5 + 1892*la^5*x^6*zb^5 - 2760*la^6*x^6*zb^5 + 
         1516*la^7*x^6*zb^5 + 50*la*x^2*zb^6 - 65*la^2*x^2*zb^6 - 
         51*la^3*x^2*zb^6 + 21*la^4*x^2*zb^6 + 37*la^5*x^2*zb^6 - 
         4*la^6*x^2*zb^6 + 12*la^7*x^2*zb^6 - 104*la*x^3*zb^6 + 
         20*la^2*x^3*zb^6 + 746*la^3*x^3*zb^6 - 1421*la^4*x^3*zb^6 + 
         465*la^5*x^3*zb^6 + 80*la^6*x^3*zb^6 - 203*la^7*x^3*zb^6 + 
         39*la^8*x^3*zb^6 + 32*la*x^4*zb^6 + 106*la^2*x^4*zb^6 - 
         3243*la^3*x^4*zb^6 + 8608*la^4*x^4*zb^6 - 8782*la^5*x^4*zb^6 + 
         2143*la^6*x^4*zb^6 + 2025*la^7*x^4*zb^6 - 889*la^8*x^4*zb^6 - 
         56*la*x^5*zb^6 - 304*la^2*x^5*zb^6 + 4406*la^3*x^5*zb^6 - 
         12639*la^4*x^5*zb^6 + 18059*la^5*x^5*zb^6 - 9896*la^6*x^5*zb^6 - 
         212*la^7*x^5*zb^6 + 2238*la^8*x^5*zb^6 + 392*la^2*x^6*zb^6 - 
         1644*la^3*x^6*zb^6 + 5541*la^4*x^6*zb^6 - 13869*la^5*x^6*zb^6 + 
         10228*la^6*x^6*zb^6 - 1128*la^7*x^6*zb^6 - 304*la^8*x^6*zb^6 + 
         672*la^3*x^7*zb^6 - 1248*la^4*x^7*zb^6 + 1532*la^5*x^7*zb^6 - 
         1596*la^6*x^7*zb^6 + 1292*la^7*x^7*zb^6 - 652*la^8*x^7*zb^6 - 
         la*x^3*zb^7 - 35*la^2*x^3*zb^7 - 55*la^3*x^3*zb^7 + 
         309*la^4*x^3*zb^7 - 143*la^5*x^3*zb^7 - la^6*x^3*zb^7 - 
         38*la^7*x^3*zb^7 - 29*la^8*x^3*zb^7 - 7*la^9*x^3*zb^7 + 
         2*la*x^4*zb^7 + 103*la^2*x^4*zb^7 + 447*la^3*x^4*zb^7 - 
         1569*la^4*x^4*zb^7 + 1445*la^5*x^4*zb^7 + 170*la^6*x^4*zb^7 + 
         68*la^7*x^4*zb^7 + 94*la^8*x^4*zb^7 - 18*la^9*x^4*zb^7 + 
         4*la^2*x^5*zb^7 - 655*la^3*x^5*zb^7 + 3486*la^4*x^5*zb^7 - 
         5852*la^5*x^5*zb^7 + 4965*la^6*x^5*zb^7 - 2595*la^7*x^5*zb^7 - 
         335*la^8*x^5*zb^7 + 520*la^9*x^5*zb^7 + 214*la^3*x^6*zb^7 - 
         3669*la^4*x^6*zb^7 + 8783*la^5*x^6*zb^7 - 10898*la^6*x^6*zb^7 + 
         6422*la^7*x^6*zb^7 - 1594*la^8*x^6*zb^7 - 1134*la^9*x^6*zb^7 - 
         224*la^3*x^7*zb^7 + 888*la^4*x^7*zb^7 - 2442*la^5*x^7*zb^7 + 
         8054*la^6*x^7*zb^7 - 6718*la^7*x^7*zb^7 + 479*la^8*x^7*zb^7 + 
         307*la^9*x^7*zb^7 - 224*la^4*x^8*zb^7 + 592*la^5*x^8*zb^7 - 
         900*la^6*x^8*zb^7 + 736*la^7*x^8*zb^7 - 332*la^8*x^8*zb^7 + 
         128*la^9*x^8*zb^7 - 3*la^2*x^4*zb^8 + 31*la^3*x^4*zb^8 - 
         11*la^4*x^4*zb^8 - 45*la^5*x^4*zb^8 - 251*la^6*x^4*zb^8 + 
         171*la^7*x^4*zb^8 + 41*la^8*x^4*zb^8 + 47*la^9*x^4*zb^8 + 
         20*la^10*x^4*zb^8 + 12*la^2*x^5*zb^8 - 115*la^3*x^5*zb^8 - 
         350*la^4*x^5*zb^8 + 531*la^5*x^5*zb^8 + 878*la^6*x^5*zb^8 - 
         1840*la^7*x^5*zb^8 - 26*la^8*x^5*zb^8 + 52*la^9*x^5*zb^8 - 
         52*la^10*x^5*zb^8 - 28*la^3*x^6*zb^8 + 847*la^4*x^6*zb^8 - 
         1850*la^5*x^6*zb^8 - 576*la^6*x^6*zb^8 + 2893*la^7*x^6*zb^8 + 
         391*la^8*x^6*zb^8 - 615*la^9*x^6*zb^8 - 96*la^10*x^6*zb^8 + 
         1260*la^5*x^7*zb^8 - 1326*la^6*x^7*zb^8 - 436*la^7*x^7*zb^8 + 
         405*la^8*x^7*zb^8 + 1281*la^9*x^7*zb^8 + 260*la^10*x^7*zb^8 + 
         88*la^5*x^8*zb^8 - 852*la^6*x^8*zb^8 - 848*la^7*x^8*zb^8 + 
         1569*la^8*x^8*zb^8 + 51*la^9*x^8*zb^8 - 96*la^10*x^8*zb^8 + 
         40*la^7*x^9*zb^8 - 40*la^8*x^9*zb^8 - 7*la^3*x^5*zb^9 + 
         38*la^4*x^5*zb^9 - 72*la^5*x^5*zb^9 + 75*la^6*x^5*zb^9 + 
         119*la^7*x^5*zb^9 + 55*la^8*x^5*zb^9 - 156*la^9*x^5*zb^9 - 
         32*la^10*x^5*zb^9 - 20*la^11*x^5*zb^9 - 3*la^4*x^6*zb^9 + 
         351*la^5*x^6*zb^9 - 241*la^6*x^6*zb^9 - 993*la^7*x^6*zb^9 + 
         1332*la^8*x^6*zb^9 + 256*la^9*x^6*zb^9 - 64*la^10*x^6*zb^9 + 
         76*la^11*x^6*zb^9 + 48*la^4*x^7*zb^9 - 730*la^5*x^7*zb^9 + 
         1264*la^6*x^7*zb^9 + 1391*la^7*x^7*zb^9 - 3904*la^8*x^7*zb^9 + 
         533*la^9*x^7*zb^9 + 480*la^10*x^7*zb^9 - 72*la^11*x^7*zb^9 + 
         48*la^5*x^8*zb^9 - 712*la^6*x^8*zb^9 + 358*la^7*x^8*zb^9 + 
         1751*la^8*x^8*zb^9 - 1635*la^9*x^8*zb^9 - 528*la^10*x^8*zb^9 + 
         16*la^11*x^8*zb^9 + 480*la^7*x^9*zb^9 - 272*la^8*x^9*zb^9 - 
         198*la^9*x^9*zb^9 + 2*la^4*x^6*zb^10 - 45*la^6*x^6*zb^10 + 
         109*la^7*x^6*zb^10 - 213*la^8*x^6*zb^10 + 63*la^9*x^6*zb^10 + 
         24*la^10*x^6*zb^10 + 60*la^11*x^6*zb^10 - 38*la^5*x^7*zb^10 + 
         30*la^6*x^7*zb^10 - 201*la^7*x^7*zb^10 + 792*la^8*x^7*zb^10 - 
         893*la^9*x^7*zb^10 + 156*la^10*x^7*zb^10 - 196*la^11*x^7*zb^10 + 
         264*la^6*x^8*zb^10 - 762*la^7*x^8*zb^10 - 143*la^8*x^8*zb^10 + 
         1766*la^9*x^8*zb^10 - 688*la^10*x^8*zb^10 + 136*la^11*x^8*zb^10 + 
         336*la^7*x^9*zb^10 - 576*la^8*x^9*zb^10 - 288*la^9*x^9*zb^10 + 
         724*la^10*x^9*zb^10 - 96*la^8*x^10*zb^10 + 96*la^9*x^10*zb^10 + 
         2*la^6*x^7*zb^11 - 21*la^7*x^7*zb^11 + 66*la^8*x^7*zb^11 - 
         67*la^9*x^7*zb^11 + 96*la^10*x^7*zb^11 - 76*la^11*x^7*zb^11 + 
         98*la^7*x^8*zb^11 - 295*la^8*x^8*zb^11 + 331*la^9*x^8*zb^11 - 
         280*la^10*x^8*zb^11 + 244*la^11*x^8*zb^11 - 128*la^7*x^9*zb^11 + 
         576*la^8*x^9*zb^11 - 748*la^9*x^9*zb^11 + 288*la^10*x^9*zb^11 - 
         168*la^11*x^9*zb^11 - 128*la^8*x^10*zb^11 + 352*la^9*x^10*zb^11 - 
         248*la^10*x^10*zb^11 + 8*la^9*x^8*zb^12 - 28*la^10*x^8*zb^12 + 
         20*la^11*x^8*zb^12 - 32*la^9*x^9*zb^12 + 96*la^10*x^9*zb^12 - 
         76*la^11*x^9*zb^12 - 32*la^10*x^10*zb^12 + 56*la^11*x^10*zb^12))/
       (la*x*(-1 + zb)*(-1 + x*zb)^3*(-1 + la*x*zb)^3*(-1 + zb - la*zb + 
         la*x*zb)*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
         4*la^3*x^2*zb + la^4*x^2*zb^2)) + 
      (4*nc^2*Pi^3*(-7 + 28*la*x - 28*la^2*x + 5*zb - 11*la*zb + 31*x*zb + 
         3*la*x*zb + 78*la^2*x*zb - 44*la^3*x*zb - 124*la*x^2*zb + 
         4*la^2*x^2*zb + 120*la^3*x^2*zb - 5*zb^2 + 22*la*zb^2 - 
         11*la^2*zb^2 + 39*x*zb^2 - 67*la*x*zb^2 - 36*la^2*x*zb^2 + 
         166*la^3*x*zb^2 - 52*la^4*x*zb^2 - 140*x^2*zb^2 - 55*la*x^2*zb^2 + 
         318*la^2*x^2*zb^2 - 802*la^3*x^2*zb^2 + 381*la^4*x^2*zb^2 + 
         560*la*x^3*zb^2 - 840*la^2*x^3*zb^2 + 948*la^3*x^3*zb^2 - 
         668*la^4*x^3*zb^2 + 7*zb^3 - 27*la*zb^3 + 27*la^2*zb^3 - 
         7*la^3*zb^3 - 115*x*zb^3 + 149*la*x*zb^3 + 149*la^2*x*zb^3 - 
         353*la^3*x*zb^3 + 180*la^4*x*zb^3 - 36*la^5*x*zb^3 + 208*x^2*zb^3 - 
         130*la*x^2*zb^3 - 742*la^2*x^2*zb^3 + 706*la^3*x^2*zb^3 - 
         27*la^4*x^2*zb^3 - 235*la^5*x^2*zb^3 + 68*x^3*zb^3 - 
         464*la*x^3*zb^3 + 3130*la^2*x^3*zb^3 - 4696*la^3*x^3*zb^3 + 
         4131*la^4*x^3*zb^3 - 1393*la^5*x^3*zb^3 - 272*la*x^4*zb^3 - 
         1760*la^2*x^4*zb^3 + 4428*la^3*x^4*zb^3 - 4644*la^4*x^4*zb^3 + 
         2248*la^5*x^4*zb^3 + 77*x*zb^4 - 73*la*x*zb^4 - 176*la^2*x*zb^4 + 
         285*la^3*x*zb^4 - 143*la^4*x*zb^4 + 16*la^5*x*zb^4 - 140*x^2*zb^4 + 
         415*la*x^2*zb^4 - 139*la^2*x^2*zb^4 - la^3*x^2*zb^4 - 
         1114*la^4*x^2*zb^4 + 1302*la^5*x^2*zb^4 - 321*la^6*x^2*zb^4 - 
         72*x^3*zb^4 + 50*la*x^3*zb^4 - 2882*la^2*x^3*zb^4 + 
         8358*la^3*x^3*zb^4 - 5541*la^4*x^3*zb^4 - 703*la^5*x^3*zb^4 + 
         1494*la^6*x^3*zb^4 + 12*x^4*zb^4 + 36*la*x^4*zb^4 + 
         2238*la^2*x^4*zb^4 - 11282*la^3*x^4*zb^4 + 13833*la^4*x^4*zb^4 - 
         8391*la^5*x^4*zb^4 + 2224*la^6*x^4*zb^4 - 48*la*x^5*zb^4 + 
         1328*la^2*x^5*zb^4 + 1032*la^3*x^5*zb^4 - 6376*la^4*x^5*zb^4 + 
         7748*la^5*x^5*zb^4 - 3684*la^6*x^5*zb^4 - 32*x*zb^5 + 64*la*x*zb^5 - 
         31*la^2*x*zb^5 + 11*la^3*x*zb^5 - 11*la^4*x*zb^5 - la^5*x*zb^5 + 
         72*x^2*zb^5 - 434*la*x^2*zb^5 + 424*la^2*x^2*zb^5 + 
         180*la^3*x^2*zb^5 + 43*la^4*x^2*zb^5 - 379*la^5*x^2*zb^5 + 
         237*la^6*x^2*zb^5 - 33*la^7*x^2*zb^5 + 258*la*x^3*zb^5 + 
         1597*la^2*x^3*zb^5 - 6397*la^3*x^3*zb^5 + 6358*la^4*x^3*zb^5 + 
         786*la^5*x^3*zb^5 - 3225*la^6*x^3*zb^5 + 829*la^7*x^3*zb^5 + 
         16*x^4*zb^5 + 64*la*x^4*zb^5 - 1876*la^2*x^4*zb^5 + 
         10932*la^3*x^4*zb^5 - 22483*la^4*x^4*zb^5 + 13431*la^5*x^4*zb^5 + 
         928*la^6*x^4*zb^5 - 2748*la^7*x^4*zb^5 - 28*x^5*zb^5 + 
         52*la*x^5*zb^5 - 484*la^2*x^5*zb^5 - 3692*la^3*x^5*zb^5 + 
         18675*la^4*x^5*zb^5 - 18917*la^5*x^5*zb^5 + 7444*la^6*x^5*zb^5 - 
         1482*la^7*x^5*zb^5 + 112*la*x^6*zb^5 - 528*la^2*x^6*zb^5 - 
         672*la^3*x^6*zb^5 - 472*la^4*x^6*zb^5 + 4548*la^5*x^6*zb^5 - 
         6132*la^6*x^6*zb^5 + 3144*la^7*x^6*zb^5 + 96*la*x^2*zb^6 - 
         103*la^2*x^2*zb^6 - 111*la^3*x^2*zb^6 + 75*la^4*x^2*zb^6 + 
         31*la^5*x^2*zb^6 + 12*la^7*x^2*zb^6 + 4*x^3*zb^6 - 200*la*x^3*zb^6 + 
         96*la^2*x^3*zb^6 + 1474*la^3*x^3*zb^6 - 2671*la^4*x^3*zb^6 + 
         883*la^5*x^3*zb^6 + 98*la^6*x^3*zb^6 - 61*la^7*x^3*zb^6 - 
         la^8*x^3*zb^6 - 28*x^4*zb^6 + 154*la*x^4*zb^6 - 122*la^2*x^4*zb^6 - 
         5443*la^3*x^4*zb^6 + 15006*la^4*x^4*zb^6 - 14208*la^5*x^4*zb^6 + 
         2299*la^6*x^4*zb^6 + 2373*la^7*x^4*zb^6 - 605*la^8*x^4*zb^6 + 
         28*x^5*zb^6 - 66*la*x^5*zb^6 - 426*la^2*x^5*zb^6 + 
         6572*la^3*x^5*zb^6 - 20693*la^4*x^5*zb^6 + 31137*la^5*x^5*zb^6 - 
         15692*la^6*x^5*zb^6 + 60*la^7*x^5*zb^6 + 2272*la^8*x^5*zb^6 - 
         84*la*x^6*zb^6 + 816*la^2*x^6*zb^6 - 2180*la^3*x^6*zb^6 + 
         8104*la^4*x^6*zb^6 - 23215*la^5*x^6*zb^6 + 17958*la^6*x^6*zb^6 - 
         2964*la^7*x^6*zb^6 + 277*la^8*x^6*zb^6 - 224*la^2*x^7*zb^6 + 
         1200*la^3*x^7*zb^6 - 1552*la^4*x^7*zb^6 + 2208*la^5*x^7*zb^6 - 
         2808*la^6*x^7*zb^6 + 2588*la^7*x^7*zb^6 - 1412*la^8*x^7*zb^6 - 
         85*la^2*x^3*zb^7 - 105*la^3*x^3*zb^7 + 511*la^4*x^3*zb^7 - 
         205*la^5*x^3*zb^7 - 35*la^6*x^3*zb^7 - 49*la^7*x^3*zb^7 - 
         25*la^8*x^3*zb^7 - 7*la^9*x^3*zb^7 - 2*la*x^4*zb^7 + 
         217*la^2*x^4*zb^7 + 815*la^3*x^4*zb^7 - 3051*la^4*x^4*zb^7 + 
         2499*la^5*x^4*zb^7 + 906*la^6*x^4*zb^7 - 584*la^7*x^4*zb^7 - 
         72*la^8*x^4*zb^7 + 14*la^9*x^4*zb^7 - 6*la*x^5*zb^7 + 
         94*la^2*x^5*zb^7 - 1542*la^3*x^5*zb^7 + 7632*la^4*x^5*zb^7 - 
         11908*la^5*x^5*zb^7 + 7169*la^6*x^5*zb^7 + 419*la^7*x^5*zb^7 - 
         1325*la^8*x^5*zb^7 + 237*la^9*x^5*zb^7 - 150*la^2*x^6*zb^7 + 
         1098*la^3*x^6*zb^7 - 8396*la^4*x^6*zb^7 + 18302*la^5*x^6*zb^7 - 
         20658*la^6*x^6*zb^7 + 6426*la^7*x^6*zb^7 + 93*la^8*x^6*zb^7 - 
         943*la^9*x^6*zb^7 + 112*la^2*x^7*zb^7 - 856*la^3*x^7*zb^7 + 
         2388*la^4*x^7*zb^7 - 5600*la^5*x^7*zb^7 + 15708*la^6*x^7*zb^7 - 
         10614*la^7*x^7*zb^7 - 533*la^8*x^7*zb^7 + 123*la^9*x^7*zb^7 + 
         112*la^3*x^8*zb^7 - 624*la^4*x^8*zb^7 + 1168*la^5*x^8*zb^7 - 
         1712*la^6*x^8*zb^7 + 1268*la^7*x^8*zb^7 - 492*la^8*x^8*zb^7 + 
         280*la^9*x^8*zb^7 - 5*la^2*x^4*zb^8 + 51*la^3*x^4*zb^8 + 
         79*la^4*x^4*zb^8 - 137*la^5*x^4*zb^8 - 417*la^6*x^4*zb^8 + 
         327*la^7*x^4*zb^8 + 35*la^8*x^4*zb^8 + 51*la^9*x^4*zb^8 + 
         16*la^10*x^4*zb^8 + 20*la^2*x^5*zb^8 - 219*la^3*x^5*zb^8 - 
         768*la^4*x^5*zb^8 + 1237*la^5*x^5*zb^8 + 1446*la^6*x^5*zb^8 - 
         3828*la^7*x^5*zb^8 + 1160*la^8*x^5*zb^8 + 62*la^9*x^5*zb^8 - 
         20*la^10*x^5*zb^8 - 56*la^3*x^6*zb^8 + 1746*la^4*x^6*zb^8 - 
         4528*la^5*x^6*zb^8 + 1458*la^6*x^6*zb^8 + 3649*la^7*x^6*zb^8 - 
         3212*la^8*x^6*zb^8 + 459*la^9*x^6*zb^8 - 90*la^10*x^6*zb^8 - 
         24*la^3*x^7*zb^8 + 40*la^4*x^7*zb^8 + 2948*la^5*x^7*zb^8 - 
         4746*la^6*x^7*zb^8 + 3608*la^7*x^7*zb^8 + 2531*la^8*x^7*zb^8 - 
         653*la^9*x^7*zb^8 + 236*la^10*x^7*zb^8 - 24*la^4*x^8*zb^8 + 
         172*la^5*x^8*zb^8 - 1222*la^6*x^8*zb^8 - 3588*la^7*x^8*zb^8 + 
         3116*la^8*x^8*zb^8 + 1361*la^9*x^8*zb^8 - 86*la^10*x^8*zb^8 + 
         168*la^7*x^9*zb^8 - 120*la^8*x^9*zb^8 - 48*la^9*x^9*zb^8 - 
         6*la^3*x^5*zb^9 + 48*la^4*x^5*zb^9 - 126*la^5*x^5*zb^9 + 
         45*la^6*x^5*zb^9 + 273*la^7*x^5*zb^9 + 13*la^8*x^5*zb^9 - 
         207*la^9*x^5*zb^9 - 24*la^10*x^5*zb^9 - 16*la^11*x^5*zb^9 - 
         2*la^4*x^6*zb^9 + 714*la^5*x^6*zb^9 - 467*la^6*x^6*zb^9 - 
         1229*la^7*x^6*zb^9 + 1805*la^8*x^6*zb^9 + 65*la^9*x^6*zb^9 - 
         232*la^10*x^6*zb^9 + 60*la^11*x^6*zb^9 + 80*la^4*x^7*zb^9 - 
         1424*la^5*x^7*zb^9 + 2492*la^6*x^7*zb^9 + 788*la^7*x^7*zb^9 - 
         3234*la^8*x^7*zb^9 + 1040*la^9*x^7*zb^9 + 524*la^10*x^7*zb^9 - 
         48*la^11*x^7*zb^9 + 80*la^5*x^8*zb^9 - 1198*la^6*x^8*zb^9 + 
         994*la^7*x^8*zb^9 - 744*la^8*x^8*zb^9 - 1478*la^9*x^8*zb^9 - 
         172*la^10*x^8*zb^9 + 4*la^11*x^8*zb^9 + 1240*la^7*x^9*zb^9 + 
         468*la^8*x^9*zb^9 - 1324*la^9*x^9*zb^9 - 324*la^10*x^9*zb^9 - 
         24*la^8*x^10*zb^9 + 24*la^9*x^10*zb^9 + 2*la^4*x^6*zb^10 - 
         10*la^5*x^6*zb^10 - 43*la^6*x^6*zb^10 + 145*la^7*x^6*zb^10 - 
         223*la^8*x^6*zb^10 + la^9*x^6*zb^10 + 84*la^10*x^6*zb^10 + 
         44*la^11*x^6*zb^10 - 42*la^5*x^7*zb^10 + 20*la^6*x^7*zb^10 - 
         555*la^7*x^7*zb^10 + 1126*la^8*x^7*zb^10 - 947*la^9*x^7*zb^10 + 
         160*la^10*x^7*zb^10 - 112*la^11*x^7*zb^10 + 432*la^6*x^8*zb^10 - 
         666*la^7*x^8*zb^10 - 752*la^8*x^8*zb^10 + 1744*la^9*x^8*zb^10 - 
         758*la^10*x^8*zb^10 - 16*la^11*x^8*zb^10 + 172*la^7*x^9*zb^10 + 
         88*la^8*x^9*zb^10 + 170*la^9*x^9*zb^10 + 532*la^10*x^9*zb^10 + 
         84*la^11*x^9*zb^10 - 576*la^8*x^10*zb^10 + 240*la^9*x^10*zb^10 + 
         330*la^10*x^10*zb^10 + 2*la^6*x^7*zb^11 - 4*la^7*x^7*zb^11 + 
         40*la^8*x^7*zb^11 - 62*la^9*x^7*zb^11 + 96*la^10*x^7*zb^11 - 
         72*la^11*x^7*zb^11 + 82*la^7*x^8*zb^11 - 146*la^8*x^8*zb^11 + 
         238*la^9*x^8*zb^11 - 280*la^10*x^8*zb^11 + 204*la^11*x^8*zb^11 - 
         160*la^7*x^9*zb^11 + 520*la^8*x^9*zb^11 - 568*la^9*x^9*zb^11 + 
         240*la^10*x^9*zb^11 - 48*la^11*x^9*zb^11 - 48*la^8*x^10*zb^11 + 
         56*la^9*x^10*zb^11 - 180*la^10*x^10*zb^11 - 84*la^11*x^10*zb^11 + 
         112*la^9*x^11*zb^11 - 112*la^10*x^11*zb^11 - 12*la^10*x^8*zb^12 + 
         12*la^11*x^8*zb^12 - 40*la^9*x^9*zb^12 + 84*la^10*x^9*zb^12 - 
         56*la^11*x^9*zb^12 - 12*la^10*x^10*zb^12 + 16*la^11*x^10*zb^12 + 
         28*la^11*x^11*zb^12))/(la*x*(-1 + zb)*(-1 + x*zb)^3*(-1 + la*x*zb)^3*
        (-1 + zb - la*zb + la*x*zb)*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)))/ep^2
 
MasterCoefficient[RR, 1, q, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, q, zb, x, la] = 
   ALARM*ep^2 + ((32*(-1 + la)*la*Pi^3*zb^3)/(nc^3*(-1 + zb)*
        (-1 + la*x*zb)^2) - (64*(-1 + la)*la*Pi^3*zb^3)/
       (nc*(-1 + zb)*(-1 + la*x*zb)^2) + (32*(-1 + la)*la*nc*Pi^3*zb^3)/
       ((-1 + zb)*(-1 + la*x*zb)^2) - 
      (16*Pi^3*zb^3*(1 + 2*la - 2*la^2 + x - 2*la*x + 2*la^2*x - 
         4*la^2*x*zb + 2*la^3*x*zb - 2*la^3*x^2*zb + la^4*x^2*zb^2 + 
         la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb^3*(1 + 2*la - 2*la^2 + x - 2*la*x + 2*la^2*x - 4*la^2*x*zb + 
         2*la^3*x*zb - 2*la^3*x^2*zb + la^4*x^2*zb^2 + la^4*x^3*zb^2))/
       (nc^2*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*zb^3*(1 + 2*la - 2*la^2 + x - 2*la*x + 2*la^2*x - 
         4*la^2*x*zb + 2*la^3*x*zb - 2*la^3*x^2*zb + la^4*x^2*zb^2 + 
         la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3))/ep^4 + 
    ((-8*Pi^3*(-1 + 2*x)*zb^3*(1 - 2*la + 2*la^2 - 2*la^3*x*zb + 
         la^4*x^2*zb^2))/(nc^3*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (16*Pi^3*(-1 + 2*x)*zb^3*(1 - 2*la + 2*la^2 - 2*la^3*x*zb + 
         la^4*x^2*zb^2))/(nc*(-1 + zb)*(-1 + la*x*zb)^3) - 
      (8*nc*Pi^3*(-1 + 2*x)*zb^3*(1 - 2*la + 2*la^2 - 2*la^3*x*zb + 
         la^4*x^2*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3) - 
      (16*Pi^3*zb^3*(-1 + 20*la - 20*la^2 + 2*x - 4*la*x + 4*la^2*x - 
         18*la^2*x*zb + 20*la^3*x*zb - 4*la^3*x^2*zb - la^4*x^2*zb^2 + 
         2*la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb^3*(-1 + 20*la - 20*la^2 + 2*x - 4*la*x + 4*la^2*x - 
         18*la^2*x*zb + 20*la^3*x*zb - 4*la^3*x^2*zb - la^4*x^2*zb^2 + 
         2*la^4*x^3*zb^2))/(nc^2*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*zb^3*(-1 + 20*la - 20*la^2 + 2*x - 4*la*x + 4*la^2*x - 
         18*la^2*x*zb + 20*la^3*x*zb - 4*la^3*x^2*zb - la^4*x^2*zb^2 + 
         2*la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3))/ep^2 + 
    ((-16*(-1 + la)*la*Pi^3*zb^3)/(nc^3*(-1 + zb)*(-1 + la*x*zb)^2) + 
      (32*(-1 + la)*la*Pi^3*zb^3)/(nc*(-1 + zb)*(-1 + la*x*zb)^2) - 
      (16*(-1 + la)*la*nc*Pi^3*zb^3)/((-1 + zb)*(-1 + la*x*zb)^2) - 
      (16*Pi^3*zb^2*(2 - 2*zb - 6*la*zb + 6*la^2*zb + x*zb - 4*la*x*zb + 
         2*la*x*zb^2 + 8*la^2*x*zb^2 - 6*la^3*x*zb^2 - 2*la^3*x^2*zb^3 + 
         la^4*x^3*zb^3))/((-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb^2*(2 - 2*zb - 6*la*zb + 6*la^2*zb + x*zb - 4*la*x*zb + 
         2*la*x*zb^2 + 8*la^2*x*zb^2 - 6*la^3*x*zb^2 - 2*la^3*x^2*zb^3 + 
         la^4*x^3*zb^3))/(nc^2*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*zb^2*(2 - 2*zb - 6*la*zb + 6*la^2*zb + x*zb - 4*la*x*zb + 
         2*la*x*zb^2 + 8*la^2*x*zb^2 - 6*la^3*x*zb^2 - 2*la^3*x^2*zb^3 + 
         la^4*x^3*zb^3))/((-1 + zb)*(-1 + la*x*zb)^3))/ep^3
 
MasterCoefficient[RR, 1, q, Q2, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, Q2, zb, x, la] = 
   ALARM*ep^2 + ((-16*Pi^3*zb^3*(1 + 2*la - 2*la^2 + x - 2*la*x + 2*la^2*x - 
         4*la^2*x*zb + 2*la^3*x*zb - 2*la^3*x^2*zb + la^4*x^2*zb^2 + 
         la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb^3*(1 + 2*la - 2*la^2 + x - 2*la*x + 2*la^2*x - 4*la^2*x*zb + 
         2*la^3*x*zb - 2*la^3*x^2*zb + la^4*x^2*zb^2 + la^4*x^3*zb^2))/
       (nc^2*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*zb^3*(1 + 2*la - 2*la^2 + x - 2*la*x + 2*la^2*x - 
         4*la^2*x*zb + 2*la^3*x*zb - 2*la^3*x^2*zb + la^4*x^2*zb^2 + 
         la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3))/ep^4 + 
    ((-16*Pi^3*zb^3*(-1 + 20*la - 20*la^2 + 2*x - 4*la*x + 4*la^2*x - 
         18*la^2*x*zb + 20*la^3*x*zb - 4*la^3*x^2*zb - la^4*x^2*zb^2 + 
         2*la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb^3*(-1 + 20*la - 20*la^2 + 2*x - 4*la*x + 4*la^2*x - 
         18*la^2*x*zb + 20*la^3*x*zb - 4*la^3*x^2*zb - la^4*x^2*zb^2 + 
         2*la^4*x^3*zb^2))/(nc^2*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*zb^3*(-1 + 20*la - 20*la^2 + 2*x - 4*la*x + 4*la^2*x - 
         18*la^2*x*zb + 20*la^3*x*zb - 4*la^3*x^2*zb - la^4*x^2*zb^2 + 
         2*la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3))/ep^2 + 
    ((-16*Pi^3*zb^2*(2 - 2*zb - 6*la*zb + 6*la^2*zb + x*zb - 4*la*x*zb + 
         2*la*x*zb^2 + 8*la^2*x*zb^2 - 6*la^3*x*zb^2 - 2*la^3*x^2*zb^3 + 
         la^4*x^3*zb^3))/((-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb^2*(2 - 2*zb - 6*la*zb + 6*la^2*zb + x*zb - 4*la*x*zb + 
         2*la*x*zb^2 + 8*la^2*x*zb^2 - 6*la^3*x*zb^2 - 2*la^3*x^2*zb^3 + 
         la^4*x^3*zb^3))/(nc^2*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*zb^2*(2 - 2*zb - 6*la*zb + 6*la^2*zb + x*zb - 4*la*x*zb + 
         2*la*x*zb^2 + 8*la^2*x*zb^2 - 6*la^3*x*zb^2 - 2*la^3*x^2*zb^3 + 
         la^4*x^3*zb^3))/((-1 + zb)*(-1 + la*x*zb)^3))/ep^3
 
MasterCoefficient[RR, 1, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, zb, 0, la] = 
   ALARM*ep^2 + ((16*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc^3*x*(-1 + zb)) - 
      (16*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc*x*(-1 + zb)) - 
      (16*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(x*(-1 + zb)) + 
      (16*(1 - 2*la + 2*la^2)*nc^3*Pi^3*zb^3)/(x*(-1 + zb)))/ep^4 + 
    ((8*(203 - 808*la + 808*la^2)*Pi^3*zb^3)/(27*nc*x*(-1 + zb)) - 
      (16*(203 - 808*la + 808*la^2)*nc*Pi^3*zb^3)/(27*x*(-1 + zb)) + 
      (8*(203 - 808*la + 808*la^2)*nc^3*Pi^3*zb^3)/(27*x*(-1 + zb)) + 
      (32*(13 - 56*la + 56*la^2)*nf*Pi^3*zb^3)/(27*x*(-1 + zb)) - 
      (16*(13 - 56*la + 56*la^2)*nf*Pi^3*zb^3)/(27*nc^2*x*(-1 + zb)) - 
      (16*(13 - 56*la + 56*la^2)*nc^2*nf*Pi^3*zb^3)/(27*x*(-1 + zb)))/ep + 
    ((-16*Pi^3*zb^2)/(nc^3*x) + (16*(17 - 67*la + 67*la^2)*nc^3*Pi^3*zb^3)/
       (9*x*(-1 + zb)) + (64*(1 - 5*la + 5*la^2)*nf*Pi^3*zb^3)/
       (9*x*(-1 + zb)) - (32*(1 - 5*la + 5*la^2)*nf*Pi^3*zb^3)/
       (9*nc^2*x*(-1 + zb)) - (32*(1 - 5*la + 5*la^2)*nc^2*nf*Pi^3*zb^3)/
       (9*x*(-1 + zb)) + (16*Pi^3*zb^2*(-18 + 35*zb - 67*la*zb + 67*la^2*zb))/
       (9*nc*x*(-1 + zb)) - (16*nc*Pi^3*zb^2*(-9 + 43*zb - 134*la*zb + 
         134*la^2*zb))/(9*x*(-1 + zb)))/ep^2 + 
    ((-16*Pi^3*zb^3)/(nc^3*x*(-1 + zb)) + (32*(1 - 2*la + 2*la^2)*nf*Pi^3*
        zb^3)/(3*x*(-1 + zb)) - (16*(1 - 2*la + 2*la^2)*nf*Pi^3*zb^3)/
       (3*nc^2*x*(-1 + zb)) - (16*(1 - 2*la + 2*la^2)*nc^2*nf*Pi^3*zb^3)/
       (3*x*(-1 + zb)) - (32*nc*Pi^3*zb*(-3 + 3*zb + 4*zb^2 - 11*la*zb^2 + 
         11*la^2*zb^2))/(3*x*(-1 + zb)) + 
      (8*nc^3*Pi^3*zb*(-6 + 6*zb + 5*zb^2 - 22*la*zb^2 + 22*la^2*zb^2))/
       (3*x*(-1 + zb)) + (8*Pi^3*zb*(-6 + 6*zb + 17*zb^2 - 22*la*zb^2 + 
         22*la^2*zb^2))/(3*nc*x*(-1 + zb)))/ep^3
 
MasterCoefficient[RR, 1, q, qbar, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 1, q, qbar, zb, x, la] = 
   ALARM*ep^2 + ((-16*Pi^3*zb^3*(1 + 2*la - 2*la^2 + x - 2*la*x + 2*la^2*x - 
         4*la^2*x*zb + 2*la^3*x*zb - 2*la^3*x^2*zb + la^4*x^2*zb^2 + 
         la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb^3*(1 + 2*la - 2*la^2 + x - 2*la*x + 2*la^2*x - 4*la^2*x*zb + 
         2*la^3*x*zb - 2*la^3*x^2*zb + la^4*x^2*zb^2 + la^4*x^3*zb^2))/
       (nc^2*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*zb^3*(1 + 2*la - 2*la^2 + x - 2*la*x + 2*la^2*x - 
         4*la^2*x*zb + 2*la^3*x*zb - 2*la^3*x^2*zb + la^4*x^2*zb^2 + 
         la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb^3*(-2 + 4*la - 4*la^2 - 2*x + 2*la*x - 2*la^2*x + x^2 - 
         2*la*x^2 + 2*la^2*x^2 + 4*la^3*x*zb + 2*la^2*x^2*zb + 
         2*la^3*x^2*zb - 2*la^3*x^3*zb - 2*la^4*x^2*zb^2 - 2*la^4*x^3*zb^2 + 
         la^4*x^4*zb^2))/(nc^3*x*(-1 + zb)*(-1 + la*x*zb)^3) - 
      (8*nc^3*Pi^3*zb^3*(2 - 4*la + 4*la^2 - 2*x + 6*la*x - 6*la^2*x + x^2 - 
         2*la*x^2 + 2*la^2*x^2 - 4*la^3*x*zb - 2*la^2*x^2*zb + 
         6*la^3*x^2*zb - 2*la^3*x^3*zb + 2*la^4*x^2*zb^2 - 2*la^4*x^3*zb^2 + 
         la^4*x^4*zb^2))/(x*(-1 + zb)*(-1 + la*x*zb)^3) - 
      (8*Pi^3*zb^3*(-2 + 4*la - 4*la^2 - 6*x + 10*la*x - 10*la^2*x + 3*x^2 - 
         6*la*x^2 + 6*la^2*x^2 + 4*la^3*x*zb + 2*la^2*x^2*zb + 
         10*la^3*x^2*zb - 6*la^3*x^3*zb - 2*la^4*x^2*zb^2 - 6*la^4*x^3*zb^2 + 
         3*la^4*x^4*zb^2))/(nc*x*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc*Pi^3*zb^3*(2 - 4*la + 4*la^2 - 6*x + 14*la*x - 14*la^2*x + 
         3*x^2 - 6*la*x^2 + 6*la^2*x^2 - 4*la^3*x*zb - 2*la^2*x^2*zb + 
         14*la^3*x^2*zb - 6*la^3*x^3*zb + 2*la^4*x^2*zb^2 - 6*la^4*x^3*zb^2 + 
         3*la^4*x^4*zb^2))/(x*(-1 + zb)*(-1 + la*x*zb)^3))/ep^4 + 
    ((-64*nf*Pi^3*zb^3*(1 - 5*la + 5*la^2 + 5*la*x - 5*la^2*x + 3*la^2*x*zb - 
         5*la^3*x*zb - 5*la^2*x^2*zb + 5*la^3*x^2*zb + la^4*x^2*zb^2))/
       (9*x*(-1 + zb)*(-1 + la*x*zb)^3) - 
      (16*Pi^3*zb^3*(-1 + 20*la - 20*la^2 + 2*x - 4*la*x + 4*la^2*x - 
         18*la^2*x*zb + 20*la^3*x*zb - 4*la^3*x^2*zb - la^4*x^2*zb^2 + 
         2*la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb^2*(2 - 4*x - 2*zb + 8*x*zb - 2*la*x*zb - 2*la^2*x*zb - 
         x^2*zb + 14*la*x^2*zb - 6*la^2*x^2*zb + 4*la^2*x*zb^2 - 4*x^2*zb^2 - 
         14*la*x^2*zb^2 - 2*la^2*x^2*zb^2 + 2*la^3*x^2*zb^2 + x^3*zb^2 - 
         2*la*x^3*zb^2 - 6*la^2*x^3*zb^2 + 6*la^3*x^3*zb^2 + 4*la*x^2*zb^3 - 
         2*la^2*x^2*zb^3 - 4*la^3*x^2*zb^3 + 16*la^2*x^3*zb^3 - 
         2*la^3*x^3*zb^3 + 2*la^4*x^3*zb^3 - 2*la^3*x^4*zb^3 - 
         la^4*x^4*zb^3 - 2*la^2*x^3*zb^4 + 2*la^4*x^3*zb^4 - 
         4*la^4*x^4*zb^4 + la^4*x^5*zb^4))/(nc^3*x*(-1 + zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^3) - (8*nc^3*Pi^3*zb^2*(-36*x + 72*la*x - 504*la^2*x + 
         864*la^3*x - 432*la^4*x + 288*la*x^2 - 144*la^2*x^2 - 288*la^3*x^2 + 
         144*la^4*x^2 - 576*la^2*x^3 + 1152*la^3*x^3 - 576*la^4*x^3 - 34*zb + 
         134*la*zb - 134*la^2*zb + 99*x*zb + 30*la*x*zb - 634*la^2*x*zb + 
         1208*la^3*x*zb - 604*la^4*x*zb - 27*x^2*zb - 702*la*x^2*zb + 
         1734*la^2*x^2*zb + 2024*la^3*x^2*zb - 9144*la^4*x^2*zb + 
         8592*la^5*x^2*zb - 2288*la^6*x^2*zb + 216*la*x^3*zb - 
         360*la^2*x^3*zb - 4448*la^3*x^3*zb + 10608*la^4*x^3*zb - 
         8736*la^5*x^3*zb + 2720*la^6*x^3*zb - 432*la^2*x^4*zb + 
         4608*la^3*x^4*zb - 9360*la^4*x^4*zb + 6624*la^5*x^4*zb - 
         1440*la^6*x^4*zb + 16*x*zb^2 - 152*la*x*zb^2 + 186*la^2*x*zb^2 - 
         330*la^3*x*zb^2 + 500*la^4*x*zb^2 - 45*x^2*zb^2 - 30*la*x^2*zb^2 + 
         334*la^2*x^2*zb^2 - 1602*la^3*x^2*zb^2 + 2432*la^4*x^2*zb^2 - 
         3800*la^5*x^2*zb^2 + 2072*la^6*x^2*zb^2 + 27*x^3*zb^2 + 
         306*la*x^3*zb^2 + 1002*la^2*x^3*zb^2 - 3782*la^3*x^3*zb^2 - 
         624*la^4*x^3*zb^2 + 18024*la^5*x^3*zb^2 - 22168*la^6*x^3*zb^2 + 
         6864*la^7*x^3*zb^2 - 216*la*x^4*zb^2 - 288*la^2*x^4*zb^2 + 
         56*la^3*x^4*zb^2 + 9792*la^4*x^4*zb^2 - 24096*la^5*x^4*zb^2 + 
         22912*la^6*x^4*zb^2 - 8160*la^7*x^4*zb^2 + 432*la^2*x^5*zb^2 - 
         864*la^3*x^5*zb^2 - 5616*la^4*x^5*zb^2 + 16416*la^5*x^5*zb^2 - 
         14688*la^6*x^5*zb^2 + 4320*la^7*x^5*zb^2 + 54*la*x^2*zb^3 + 
         74*la^2*x^2*zb^3 + 240*la^3*x^2*zb^3 - 150*la^4*x^2*zb^3 - 
         236*la^5*x^2*zb^3 - 588*la^6*x^2*zb^3 - 384*la^2*x^3*zb^3 + 
         538*la^3*x^3*zb^3 + 1405*la^4*x^3*zb^3 - 2532*la^5*x^3*zb^3 + 
         5836*la^6*x^3*zb^3 - 2072*la^7*x^3*zb^3 - 1036*la^8*x^3*zb^3 - 
         468*la^2*x^4*zb^3 - 510*la^3*x^4*zb^3 + 5139*la^4*x^4*zb^3 - 
         13548*la^5*x^4*zb^3 - 636*la^6*x^4*zb^3 + 16296*la^7*x^4*zb^3 - 
         6120*la^8*x^4*zb^3 + 216*la^2*x^5*zb^3 + 1224*la^3*x^5*zb^3 - 
         3264*la^4*x^5*zb^3 + 1488*la^5*x^5*zb^3 + 9072*la^6*x^5*zb^3 - 
         16608*la^7*x^5*zb^3 + 7872*la^8*x^5*zb^3 - 864*la^3*x^6*zb^3 + 
         3024*la^4*x^6*zb^3 - 1152*la^5*x^6*zb^3 - 8064*la^6*x^6*zb^3 + 
         11808*la^7*x^6*zb^3 - 4752*la^8*x^6*zb^3 - 54*la^2*x^3*zb^4 - 
         162*la^3*x^3*zb^4 - 44*la^4*x^3*zb^4 - 1096*la^5*x^3*zb^4 + 
         2012*la^6*x^3*zb^4 - 236*la^7*x^3*zb^4 + 500*la^8*x^3*zb^4 + 
         864*la^3*x^4*zb^4 - 1955*la^4*x^4*zb^4 + 3308*la^5*x^4*zb^4 - 
         5116*la^6*x^4*zb^4 - 1380*la^7*x^4*zb^4 - 448*la^8*x^4*zb^4 + 
         2072*la^9*x^4*zb^4 + 93*la^4*x^5*zb^4 - 3348*la^5*x^5*zb^4 + 
         21460*la^6*x^5*zb^4 - 19308*la^7*x^5*zb^4 + 708*la^8*x^5*zb^4 + 
         800*la^9*x^5*zb^4 - 1152*la^4*x^6*zb^4 + 3120*la^5*x^6*zb^4 - 
         10672*la^6*x^6*zb^4 + 11568*la^7*x^6*zb^4 - 720*la^8*x^6*zb^4 - 
         2144*la^9*x^6*zb^4 + 432*la^4*x^7*zb^4 - 1728*la^5*x^7*zb^4 + 
         4032*la^6*x^7*zb^4 - 2304*la^7*x^7*zb^4 - 2736*la^8*x^7*zb^4 + 
         2304*la^9*x^7*zb^4 + 72*la^3*x^4*zb^5 - 360*la^4*x^4*zb^5 + 
         1332*la^5*x^4*zb^5 - 164*la^6*x^4*zb^5 - 1096*la^7*x^4*zb^5 - 
         150*la^8*x^4*zb^5 - 330*la^9*x^4*zb^5 - 134*la^10*x^4*zb^5 - 
         252*la^4*x^5*zb^5 + 144*la^5*x^5*zb^5 - 2360*la^6*x^5*zb^5 + 
         4604*la^7*x^5*zb^5 + 2053*la^8*x^5*zb^5 - 666*la^9*x^5*zb^5 - 
         1138*la^10*x^5*zb^5 + 864*la^5*x^6*zb^5 - 760*la^6*x^6*zb^5 - 
         10116*la^7*x^6*zb^5 + 11043*la^8*x^6*zb^5 - 2630*la^9*x^6*zb^5 + 
         870*la^10*x^6*zb^5 + 160*la^6*x^7*zb^5 + 5136*la^7*x^7*zb^5 - 
         8304*la^8*x^7*zb^5 + 3512*la^9*x^7*zb^5 - 504*la^10*x^7*zb^5 - 
         1728*la^7*x^8*zb^5 + 3024*la^8*x^8*zb^5 - 864*la^9*x^8*zb^5 - 
         432*la^10*x^8*zb^5 - 36*la^4*x^5*zb^6 + 360*la^5*x^5*zb^6 - 
         1188*la^6*x^5*zb^6 + 612*la^7*x^5*zb^6 + 136*la^8*x^5*zb^6 + 
         240*la^9*x^5*zb^6 + 186*la^10*x^5*zb^6 + 134*la^11*x^5*zb^6 + 
         72*la^6*x^6*zb^6 + 1440*la^7*x^6*zb^6 - 1955*la^8*x^6*zb^6 - 
         2126*la^9*x^6*zb^6 + 1198*la^10*x^6*zb^6 + 102*la^11*x^6*zb^6 - 
         144*la^6*x^7*zb^6 + 2253*la^8*x^7*zb^6 - 942*la^9*x^7*zb^6 - 
         510*la^10*x^7*zb^6 - 126*la^11*x^7*zb^6 - 1152*la^8*x^8*zb^6 + 
         1224*la^9*x^8*zb^6 - 288*la^10*x^8*zb^6 + 216*la^11*x^8*zb^6 + 
         432*la^8*x^9*zb^6 - 864*la^9*x^9*zb^6 + 432*la^10*x^9*zb^6 - 
         72*la^6*x^6*zb^7 + 360*la^7*x^6*zb^7 - 360*la^8*x^6*zb^7 + 
         198*la^9*x^6*zb^7 - 70*la^10*x^6*zb^7 - 152*la^11*x^6*zb^7 - 
         34*la^12*x^6*zb^7 - 252*la^8*x^7*zb^7 + 144*la^9*x^7*zb^7 + 
         696*la^10*x^7*zb^7 - 246*la^11*x^7*zb^7 + 27*la^12*x^7*zb^7 - 
         468*la^10*x^8*zb^7 + 306*la^11*x^8*zb^7 - 27*la^12*x^8*zb^7 + 
         216*la^10*x^9*zb^7 - 216*la^11*x^9*zb^7 - 36*la^8*x^7*zb^8 + 
         72*la^9*x^7*zb^8 - 54*la^10*x^7*zb^8 - 18*la^11*x^7*zb^8 + 
         52*la^12*x^7*zb^8 - 45*la^12*x^8*zb^8 + 27*la^12*x^9*zb^8))/
       (9*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2)^2) - 
      (8*Pi^3*zb^2*(36 - 108*x - 216*la*x - 216*la^2*x + 864*la^3*x - 
         432*la^4*x + 864*la*x^2 - 144*la^2*x^2 - 1440*la^3*x^2 + 
         720*la^4*x^2 - 1728*la^2*x^3 + 3456*la^3*x^3 - 1728*la^4*x^3 - 
         70*zb + 134*la*zb - 134*la^2*zb + 243*x*zb + 282*la*x*zb - 
         1102*la^2*x*zb + 1208*la^3*x*zb - 604*la^4*x*zb - 45*x^2*zb - 
         1602*la*x^2*zb + 3066*la^2*x^2*zb + 3464*la^3*x^2*zb - 
         10584*la^4*x^2*zb + 8592*la^5*x^2*zb - 2288*la^6*x^2*zb + 
         360*la*x^3*zb - 792*la^2*x^3*zb - 8480*la^3*x^3*zb + 
         16080*la^4*x^3*zb - 9312*la^5*x^3*zb + 2144*la^6*x^3*zb - 
         720*la^2*x^4*zb + 11520*la^3*x^4*zb - 24048*la^4*x^4*zb + 
         16416*la^5*x^4*zb - 3168*la^6*x^4*zb + 16*x*zb^2 - 152*la*x*zb^2 + 
         402*la^2*x*zb^2 - 330*la^3*x*zb^2 + 500*la^4*x*zb^2 - 117*x^2*zb^2 - 
         282*la*x^2*zb^2 - 566*la^2*x^2*zb^2 - 2286*la^3*x^2*zb^2 + 
         3944*la^4*x^2*zb^2 - 3800*la^5*x^2*zb^2 + 2072*la^6*x^2*zb^2 + 
         45*x^3*zb^2 + 846*la*x^3*zb^2 + 3558*la^2*x^3*zb^2 - 
         4394*la^3*x^3*zb^2 - 5808*la^4*x^3*zb^2 + 17736*la^5*x^3*zb^2 - 
         20152*la^6*x^3*zb^2 + 6864*la^7*x^3*zb^2 - 360*la*x^4*zb^2 - 
         1152*la^2*x^4*zb^2 - 3832*la^3*x^4*zb^2 + 27936*la^4*x^4*zb^2 - 
         37920*la^5*x^4*zb^2 + 21760*la^6*x^4*zb^2 - 6432*la^7*x^4*zb^2 + 
         720*la^2*x^5*zb^2 - 1440*la^3*x^5*zb^2 - 16272*la^4*x^5*zb^2 + 
         43488*la^5*x^5*zb^2 - 36000*la^6*x^5*zb^2 + 9504*la^7*x^5*zb^2 + 
         126*la*x^2*zb^3 + 38*la^2*x^2*zb^3 + 168*la^3*x^2*zb^3 - 
         654*la^4*x^2*zb^3 - 236*la^5*x^2*zb^3 - 588*la^6*x^2*zb^3 - 
         384*la^2*x^3*zb^3 + 2374*la^3*x^3*zb^3 + 3889*la^4*x^3*zb^3 - 
         3180*la^5*x^3*zb^3 + 4036*la^6*x^3*zb^3 - 2072*la^7*x^3*zb^3 - 
         1036*la^8*x^3*zb^3 - 1116*la^2*x^4*zb^3 - 4146*la^3*x^4*zb^3 + 
         1125*la^4*x^4*zb^3 - 7284*la^5*x^4*zb^3 + 7644*la^6*x^4*zb^3 + 
         11400*la^7*x^4*zb^3 - 6408*la^8*x^4*zb^3 + 360*la^2*x^5*zb^3 + 
         3384*la^3*x^5*zb^3 + 6240*la^4*x^5*zb^3 - 29904*la^5*x^5*zb^3 + 
         28368*la^6*x^5*zb^3 - 14304*la^7*x^5*zb^3 + 5856*la^8*x^5*zb^3 - 
         1440*la^3*x^6*zb^3 + 5040*la^4*x^6*zb^3 + 3456*la^5*x^6*zb^3 - 
         26496*la^6*x^6*zb^3 + 29664*la^7*x^6*zb^3 - 10224*la^8*x^6*zb^3 - 
         90*la^2*x^3*zb^4 - 450*la^3*x^3*zb^4 + 136*la^4*x^3*zb^4 - 
         808*la^5*x^3*zb^4 + 2588*la^6*x^3*zb^4 - 236*la^7*x^3*zb^4 + 
         500*la^8*x^3*zb^4 + 1728*la^3*x^4*zb^4 - 3611*la^4*x^4*zb^4 - 
         364*la^5*x^4*zb^4 - 7204*la^6*x^4*zb^4 + 996*la^7*x^4*zb^4 + 
         308*la^8*x^4*zb^4 + 2072*la^9*x^4*zb^4 + 795*la^4*x^5*zb^4 + 
         9540*la^5*x^5*zb^4 + 13756*la^6*x^5*zb^4 - 30036*la^7*x^5*zb^4 + 
         4524*la^8*x^5*zb^4 + 1376*la^9*x^5*zb^4 - 2592*la^4*x^6*zb^4 - 
         7536*la^5*x^6*zb^4 + 15248*la^6*x^6*zb^4 - 1392*la^7*x^6*zb^4 - 
         2736*la^8*x^6*zb^4 - 992*la^9*x^6*zb^4 + 720*la^4*x^7*zb^4 - 
         2880*la^5*x^7*zb^4 + 5184*la^6*x^7*zb^4 - 7632*la^8*x^7*zb^4 + 
         4608*la^9*x^7*zb^4 + 72*la^3*x^4*zb^5 - 216*la^4*x^4*zb^5 + 
         1764*la^5*x^4*zb^5 - 524*la^6*x^4*zb^5 - 1528*la^7*x^4*zb^5 - 
         474*la^8*x^4*zb^5 - 330*la^9*x^4*zb^5 - 134*la^10*x^4*zb^5 - 
         540*la^4*x^5*zb^5 - 1296*la^5*x^5*zb^5 + 1960*la^6*x^5*zb^5 + 
         7124*la^7*x^5*zb^5 + 1693*la^8*x^5*zb^5 - 1998*la^9*x^5*zb^5 - 
         1174*la^10*x^5*zb^5 + 3168*la^5*x^6*zb^5 - 11848*la^6*x^6*zb^5 - 
         8172*la^7*x^6*zb^5 + 19701*la^8*x^6*zb^5 - 4538*la^9*x^6*zb^5 + 
         762*la^10*x^6*zb^5 + 5056*la^6*x^7*zb^5 - 2064*la^7*x^7*zb^5 - 
         7440*la^8*x^7*zb^5 + 5384*la^9*x^7*zb^5 - 936*la^10*x^7*zb^5 - 
         2880*la^7*x^8*zb^5 + 5040*la^8*x^8*zb^5 - 1440*la^9*x^8*zb^5 - 
         720*la^10*x^8*zb^5 - 36*la^4*x^5*zb^6 + 360*la^5*x^5*zb^6 - 
         1404*la^6*x^5*zb^6 + 324*la^7*x^5*zb^6 + 496*la^8*x^5*zb^6 + 
         528*la^9*x^5*zb^6 + 258*la^10*x^5*zb^6 + 134*la^11*x^5*zb^6 + 
         648*la^6*x^6*zb^6 + 1728*la^7*x^6*zb^6 - 5339*la^8*x^6*zb^6 - 
         2234*la^9*x^6*zb^6 + 1882*la^10*x^6*zb^6 + 138*la^11*x^6*zb^6 - 
         720*la^6*x^7*zb^6 + 1152*la^7*x^7*zb^6 + 5835*la^8*x^7*zb^6 - 
         5154*la^9*x^7*zb^6 + 30*la^10*x^7*zb^6 - 306*la^11*x^7*zb^6 - 
         2592*la^8*x^8*zb^6 + 3384*la^9*x^8*zb^6 - 1152*la^10*x^8*zb^6 + 
         360*la^11*x^8*zb^6 + 720*la^8*x^9*zb^6 - 1440*la^9*x^9*zb^6 + 
         720*la^10*x^9*zb^6 - 72*la^6*x^6*zb^7 + 360*la^7*x^6*zb^7 - 
         216*la^8*x^6*zb^7 + 270*la^9*x^6*zb^7 - 250*la^10*x^6*zb^7 - 
         224*la^11*x^6*zb^7 - 34*la^12*x^6*zb^7 - 540*la^8*x^7*zb^7 + 
         432*la^9*x^7*zb^7 + 1560*la^10*x^7*zb^7 - 570*la^11*x^7*zb^7 + 
         63*la^12*x^7*zb^7 - 1116*la^10*x^8*zb^7 + 846*la^11*x^8*zb^7 - 
         45*la^12*x^8*zb^7 + 360*la^10*x^9*zb^7 - 360*la^11*x^9*zb^7 - 
         36*la^8*x^7*zb^8 + 72*la^9*x^7*zb^8 - 90*la^10*x^7*zb^8 - 
         18*la^11*x^7*zb^8 + 88*la^12*x^7*zb^8 - 117*la^12*x^8*zb^8 + 
         45*la^12*x^9*zb^8))/(9*nc*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2)^2) + 
      (8*nc*Pi^3*zb^2*(18 - 108*x - 864*la^2*x + 1728*la^3*x - 864*la^4*x + 
         864*la*x^2 - 288*la^2*x^2 - 1152*la^3*x^2 + 576*la^4*x^2 - 
         1728*la^2*x^3 + 3456*la^3*x^3 - 1728*la^4*x^3 - 86*zb + 268*la*zb - 
         268*la^2*zb + 270*x*zb + 186*la*x*zb - 1502*la^2*x*zb + 
         2416*la^3*x*zb - 1208*la^4*x*zb - 63*x^2*zb - 1854*la*x^2*zb + 
         4134*la^2*x^2*zb + 4768*la^3*x^2*zb - 19008*la^4*x^2*zb + 
         17184*la^5*x^2*zb - 4576*la^6*x^2*zb + 504*la*x^3*zb - 
         936*la^2*x^3*zb - 10912*la^3*x^3*zb + 23952*la^4*x^3*zb - 
         17760*la^5*x^3*zb + 5152*la^6*x^3*zb - 1008*la^2*x^4*zb + 
         12672*la^3*x^4*zb - 26064*la^4*x^4*zb + 18144*la^5*x^4*zb - 
         3744*la^6*x^4*zb + 32*x*zb^2 - 304*la*x*zb^2 + 480*la^2*x*zb^2 - 
         660*la^3*x*zb^2 + 1000*la^4*x*zb^2 - 126*x^2*zb^2 - 
         186*la*x^2*zb^2 + 218*la^2*x^2*zb^2 - 3546*la^3*x^2*zb^2 + 
         5620*la^4*x^2*zb^2 - 7600*la^5*x^2*zb^2 + 4144*la^6*x^2*zb^2 + 
         63*x^3*zb^2 + 882*la*x^3*zb^2 + 3282*la^2*x^3*zb^2 - 
         7870*la^3*x^3*zb^2 - 3840*la^4*x^3*zb^2 + 35904*la^5*x^3*zb^2 - 
         43328*la^6*x^3*zb^2 + 13728*la^7*x^3*zb^2 - 504*la*x^4*zb^2 - 
         1008*la^2*x^4*zb^2 - 1832*la^3*x^4*zb^2 + 28656*la^4*x^4*zb^2 - 
         55104*la^5*x^4*zb^2 + 45248*la^6*x^4*zb^2 - 15456*la^7*x^4*zb^2 + 
         1008*la^2*x^5*zb^2 - 2016*la^3*x^5*zb^2 - 16560*la^4*x^5*zb^2 + 
         46368*la^5*x^5*zb^2 - 40032*la^6*x^5*zb^2 + 11232*la^7*x^5*zb^2 + 
         144*la*x^2*zb^3 + 130*la^2*x^2*zb^3 + 444*la^3*x^2*zb^3 - 
         552*la^4*x^2*zb^3 - 472*la^5*x^2*zb^3 - 1176*la^6*x^2*zb^3 - 
         768*la^2*x^3*zb^3 + 1994*la^3*x^3*zb^3 + 4052*la^4*x^3*zb^3 - 
         5388*la^5*x^3*zb^3 + 10772*la^6*x^3*zb^3 - 4144*la^7*x^3*zb^3 - 
         2072*la^8*x^3*zb^3 - 1260*la^2*x^4*zb^3 - 2838*la^3*x^4*zb^3 + 
         8271*la^4*x^4*zb^3 - 23964*la^5*x^4*zb^3 + 2868*la^6*x^4*zb^3 + 
         30144*la^7*x^4*zb^3 - 12384*la^8*x^4*zb^3 + 504*la^2*x^5*zb^3 + 
         3528*la^3*x^5*zb^3 - 1776*la^4*x^5*zb^3 - 12720*la^5*x^5*zb^3 + 
         27792*la^6*x^5*zb^3 - 32064*la^7*x^5*zb^3 + 14736*la^8*x^5*zb^3 - 
         2016*la^3*x^6*zb^3 + 7056*la^4*x^6*zb^3 - 25344*la^6*x^6*zb^3 + 
         32544*la^7*x^6*zb^3 - 12240*la^8*x^6*zb^3 - 126*la^2*x^3*zb^4 - 
         468*la^3*x^3*zb^4 + 2*la^4*x^3*zb^4 - 2048*la^5*x^3*zb^4 + 
         4312*la^6*x^3*zb^4 - 472*la^7*x^3*zb^4 + 1000*la^8*x^3*zb^4 + 
         2160*la^3*x^4*zb^4 - 4738*la^4*x^4*zb^4 + 4780*la^5*x^4*zb^4 - 
         11276*la^6*x^4*zb^4 - 1572*la^7*x^4*zb^4 - 518*la^8*x^4*zb^4 + 
         4144*la^9*x^4*zb^4 + 537*la^4*x^5*zb^4 - 252*la^5*x^5*zb^4 + 
         39068*la^6*x^5*zb^4 - 43980*la^7*x^5*zb^4 + 3324*la^8*x^5*zb^4 + 
         1888*la^9*x^5*zb^4 - 3024*la^4*x^6*zb^4 + 912*la^5*x^6*zb^4 - 
         8384*la^6*x^6*zb^4 + 16656*la^7*x^6*zb^4 - 2448*la^8*x^6*zb^4 - 
         3712*la^9*x^6*zb^4 + 1008*la^4*x^7*zb^4 - 4032*la^5*x^7*zb^4 + 
         8640*la^6*x^7*zb^4 - 3456*la^7*x^7*zb^4 - 7920*la^8*x^7*zb^4 + 
         5760*la^9*x^7*zb^4 + 144*la^3*x^4*zb^5 - 648*la^4*x^4*zb^5 + 
         2880*la^5*x^4*zb^5 - 508*la^6*x^4*zb^5 - 2408*la^7*x^4*zb^5 - 
         462*la^8*x^4*zb^5 - 660*la^9*x^4*zb^5 - 268*la^10*x^4*zb^5 - 
         648*la^4*x^5*zb^5 - 432*la^5*x^5*zb^5 - 2560*la^6*x^5*zb^5 + 
         10468*la^7*x^5*zb^5 + 3926*la^8*x^5*zb^5 - 1998*la^9*x^5*zb^5 - 
         2294*la^10*x^5*zb^5 + 2880*la^5*x^6*zb^5 - 7064*la^6*x^6*zb^5 - 
         19260*la^7*x^6*zb^5 + 26415*la^8*x^6*zb^5 - 6214*la^9*x^6*zb^5 + 
         1686*la^10*x^6*zb^5 + 2768*la^6*x^7*zb^5 + 6672*la^7*x^7*zb^5 - 
         16176*la^8*x^7*zb^5 + 7960*la^9*x^7*zb^5 - 1224*la^10*x^7*zb^5 - 
         4032*la^7*x^8*zb^5 + 7056*la^8*x^8*zb^5 - 2016*la^9*x^8*zb^5 - 
         1008*la^10*x^8*zb^5 - 72*la^4*x^5*zb^6 + 720*la^5*x^5*zb^6 - 
         2484*la^6*x^5*zb^6 + 1080*la^7*x^5*zb^6 + 452*la^8*x^5*zb^6 + 
         624*la^9*x^5*zb^6 + 408*la^10*x^5*zb^6 + 268*la^11*x^5*zb^6 + 
         432*la^6*x^6*zb^6 + 3024*la^7*x^6*zb^6 - 5602*la^8*x^6*zb^6 - 
         4306*la^9*x^6*zb^6 + 2738*la^10*x^6*zb^6 + 222*la^11*x^6*zb^6 - 
         576*la^6*x^7*zb^6 + 576*la^7*x^7*zb^6 + 6297*la^8*x^7*zb^6 - 
         3990*la^9*x^7*zb^6 - 750*la^10*x^7*zb^6 - 342*la^11*x^7*zb^6 - 
         3024*la^8*x^8*zb^6 + 3528*la^9*x^8*zb^6 - 1008*la^10*x^8*zb^6 + 
         504*la^11*x^8*zb^6 + 1008*la^8*x^9*zb^6 - 2016*la^9*x^9*zb^6 + 
         1008*la^10*x^9*zb^6 - 144*la^6*x^6*zb^7 + 720*la^7*x^6*zb^7 - 
         648*la^8*x^6*zb^7 + 432*la^9*x^6*zb^7 - 230*la^10*x^6*zb^7 - 
         340*la^11*x^6*zb^7 - 68*la^12*x^6*zb^7 - 648*la^8*x^7*zb^7 + 
         432*la^9*x^7*zb^7 + 1824*la^10*x^7*zb^7 - 654*la^11*x^7*zb^7 + 
         72*la^12*x^7*zb^7 - 1260*la^10*x^8*zb^7 + 882*la^11*x^8*zb^7 - 
         63*la^12*x^8*zb^7 + 504*la^10*x^9*zb^7 - 504*la^11*x^9*zb^7 - 
         72*la^8*x^7*zb^8 + 144*la^9*x^7*zb^8 - 126*la^10*x^7*zb^8 - 
         36*la^11*x^7*zb^8 + 122*la^12*x^7*zb^8 - 126*la^12*x^8*zb^8 + 
         63*la^12*x^9*zb^8))/(9*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2)^2) + 
      ((32*nf*Pi^3*zb^3*(1 - 5*la + 5*la^2 + 5*la*x - 5*la^2*x + 
           3*la^2*x*zb - 5*la^3*x*zb - 5*la^2*x^2*zb + 5*la^3*x^2*zb + 
           la^4*x^2*zb^2))/(9*x*(-1 + zb)*(-1 + la*x*zb)^3) + 
        (8*Pi^3*zb^3*(-1 + 20*la - 20*la^2 + 2*x - 4*la*x + 4*la^2*x - 
           18*la^2*x*zb + 20*la^3*x*zb - 4*la^3*x^2*zb - la^4*x^2*zb^2 + 
           2*la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3))/nc^2 + 
      nc^2*((32*nf*Pi^3*zb^3*(1 - 5*la + 5*la^2 + 5*la*x - 5*la^2*x + 
           3*la^2*x*zb - 5*la^3*x*zb - 5*la^2*x^2*zb + 5*la^3*x^2*zb + 
           la^4*x^2*zb^2))/(9*x*(-1 + zb)*(-1 + la*x*zb)^3) + 
        (8*Pi^3*zb^3*(-1 + 20*la - 20*la^2 + 2*x - 4*la*x + 4*la^2*x - 
           18*la^2*x*zb + 20*la^3*x*zb - 4*la^3*x^2*zb - la^4*x^2*zb^2 + 
           2*la^4*x^3*zb^2))/((-1 + zb)*(-1 + la*x*zb)^3)))/ep^2 + 
    ((-32*nf*Pi^3*zb^3*(1 - 2*la + 2*la^2 + 2*la*x - 2*la^2*x - 2*la^3*x*zb - 
         2*la^2*x^2*zb + 2*la^3*x^2*zb + la^4*x^2*zb^2))/
       (3*x*(-1 + zb)*(-1 + la*x*zb)^3) - 
      (16*Pi^3*zb^2*(2 - 2*zb - 6*la*zb + 6*la^2*zb + x*zb - 4*la*x*zb + 
         2*la*x*zb^2 + 8*la^2*x*zb^2 - 6*la^3*x*zb^2 - 2*la^3*x^2*zb^3 + 
         la^4*x^3*zb^3))/((-1 + zb)*(-1 + la*x*zb)^3) - 
      (8*Pi^3*zb^2*(-4*x + 2*zb + 4*x*zb + x^2*zb + 10*la*x^2*zb - 
         2*la^2*x^2*zb - 3*x*zb^2 - 2*la*x*zb^2 - 2*la^2*x*zb^2 - x^2*zb^2 - 
         10*la*x^2*zb^2 + 2*la^2*x^2*zb^2 + x^3*zb^2 - 4*la*x^3*zb^2 - 
         4*la^2*x^3*zb^2 + 2*la^3*x^3*zb^2 + 4*la*x^2*zb^3 + 
         4*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 + 2*la^4*x^2*zb^3 + 
         2*la*x^3*zb^3 + 4*la^2*x^3*zb^3 + 2*la^3*x^3*zb^3 - 
         2*la^4*x^3*zb^3 - la^4*x^4*zb^3 - 2*la^2*x^3*zb^4 - la^4*x^3*zb^4 - 
         2*la^3*x^4*zb^4 + la^4*x^4*zb^4 + la^4*x^5*zb^4))/
       (nc^3*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3) + 
      (8*nc*Pi^3*zb*(12 - 96*la*x + 96*la^2*x + 192*la^2*x^2 - 384*la^3*x^2 + 
         192*la^4*x^2 - 12*zb + 24*x*zb + 72*la*x*zb - 144*la^2*x*zb - 
         192*la*x^2*zb + 288*la^2*x^2*zb + 288*la^3*x^2*zb - 
         384*la^4*x^2*zb + 384*la^2*x^3*zb - 1536*la^3*x^3*zb + 
         1920*la^4*x^3*zb - 768*la^5*x^3*zb - 16*zb^2 + 44*la*zb^2 - 
         44*la^2*zb^2 - 12*x*zb^2 + 60*la*x*zb^2 - 316*la^2*x*zb^2 + 
         656*la^3*x*zb^2 - 328*la^4*x*zb^2 - 21*x^2*zb^2 + 54*la*x^2*zb^2 - 
         42*la^2*x^2*zb^2 + 80*la^3*x^2*zb^2 - 1560*la^4*x^2*zb^2 + 
         2256*la^5*x^2*zb^2 - 752*la^6*x^2*zb^2 + 168*la*x^3*zb^2 + 
         168*la^2*x^3*zb^2 - 656*la^3*x^3*zb^2 + 1824*la^4*x^3*zb^2 - 
         3024*la^5*x^3*zb^2 + 1520*la^6*x^3*zb^2 - 336*la^2*x^4*zb^2 - 
         768*la^3*x^4*zb^2 + 3600*la^4*x^4*zb^2 - 3552*la^5*x^4*zb^2 + 
         1056*la^6*x^4*zb^2 + 25*x*zb^3 - 2*la*x*zb^3 + 30*la^2*x*zb^3 - 
         84*la^3*x*zb^3 + 152*la^4*x*zb^3 - 3*x^2*zb^3 - 42*la*x^2*zb^3 + 
         130*la^2*x^2*zb^3 + 132*la^3*x^2*zb^3 + 56*la^4*x^2*zb^3 - 
         1232*la^5*x^2*zb^3 + 848*la^6*x^2*zb^3 + 3*x^3*zb^3 + 
         36*la*x^3*zb^3 - 804*la^2*x^3*zb^3 + 862*la^3*x^3*zb^3 - 
         1176*la^4*x^3*zb^3 + 6768*la^5*x^3*zb^3 - 7696*la^6*x^3*zb^3 + 
         2256*la^7*x^3*zb^3 - 24*la*x^4*zb^3 - 288*la^2*x^4*zb^3 + 
         2168*la^3*x^4*zb^3 - 4752*la^4*x^4*zb^3 - 2112*la^5*x^4*zb^3 + 
         9568*la^6*x^4*zb^3 - 4560*la^7*x^4*zb^3 + 48*la^2*x^5*zb^3 + 
         768*la^3*x^5*zb^3 + 816*la^4*x^5*zb^3 - 4608*la^5*x^5*zb^3 + 
         3456*la^6*x^5*zb^3 - 480*la^7*x^5*zb^3 - 60*la*x^2*zb^4 - 
         88*la^2*x^2*zb^4 + 198*la^3*x^2*zb^4 - 552*la^4*x^2*zb^4 + 
         472*la^5*x^2*zb^4 - 360*la^6*x^2*zb^4 - 18*la*x^3*zb^4 + 
         528*la^2*x^3*zb^4 - 758*la^3*x^3*zb^4 + 238*la^4*x^3*zb^4 - 
         1608*la^5*x^3*zb^4 + 3256*la^6*x^3*zb^4 - 1232*la^7*x^3*zb^4 - 
         328*la^8*x^3*zb^4 + 108*la^2*x^4*zb^4 - 96*la^3*x^4*zb^4 + 
         3135*la^4*x^4*zb^4 - 3684*la^5*x^4*zb^4 - 6060*la^6*x^4*zb^4 + 
         7776*la^7*x^4*zb^4 - 1812*la^8*x^4*zb^4 + 24*la^2*x^5*zb^4 - 
         72*la^3*x^5*zb^4 - 5232*la^4*x^5*zb^4 + 15360*la^5*x^5*zb^4 - 
         6624*la^6*x^5*zb^4 - 8448*la^7*x^5*zb^4 + 4992*la^8*x^5*zb^4 - 
         96*la^3*x^6*zb^4 - 528*la^4*x^6*zb^4 - 1248*la^5*x^6*zb^4 + 
         4320*la^6*x^6*zb^4 - 2304*la^7*x^6*zb^4 - 144*la^8*x^6*zb^4 + 
         66*la^2*x^3*zb^5 + 24*la^3*x^3*zb^5 + 109*la^4*x^3*zb^5 + 
         812*la^5*x^3*zb^5 - 940*la^6*x^3*zb^5 + 472*la^7*x^3*zb^5 + 
         152*la^8*x^3*zb^5 - 534*la^3*x^4*zb^5 - 599*la^4*x^4*zb^5 + 
         2492*la^5*x^4*zb^5 - 268*la^6*x^4*zb^5 - 1848*la^7*x^4*zb^5 + 
         116*la^8*x^4*zb^5 + 656*la^9*x^4*zb^5 - 144*la^3*x^5*zb^5 + 
         2085*la^4*x^5*zb^5 - 8760*la^5*x^5*zb^5 + 9328*la^6*x^5*zb^5 + 
         1212*la^7*x^5*zb^5 - 2832*la^8*x^5*zb^5 - 136*la^9*x^5*zb^5 + 
         480*la^4*x^6*zb^5 + 4176*la^5*x^6*zb^5 - 15184*la^6*x^6*zb^5 + 
         10752*la^7*x^6*zb^5 + 2160*la^8*x^6*zb^5 - 2384*la^9*x^6*zb^5 + 
         48*la^4*x^7*zb^5 + 96*la^5*x^7*zb^5 + 1248*la^6*x^7*zb^5 - 
         2784*la^7*x^7*zb^5 + 1200*la^8*x^7*zb^5 + 192*la^9*x^7*zb^5 - 
         48*la^3*x^4*zb^6 + 312*la^4*x^4*zb^6 - 1080*la^5*x^4*zb^6 - 
         56*la^6*x^4*zb^6 + 812*la^7*x^4*zb^6 - 552*la^8*x^4*zb^6 - 
         84*la^9*x^4*zb^6 - 44*la^10*x^4*zb^6 + 120*la^4*x^5*zb^6 + 
         1644*la^5*x^5*zb^6 - 2936*la^6*x^5*zb^6 + 500*la^7*x^5*zb^6 + 
         736*la^8*x^5*zb^6 + 252*la^9*x^5*zb^6 - 364*la^10*x^5*zb^6 - 
         1872*la^5*x^6*zb^6 + 6776*la^6*x^6*zb^6 - 5952*la^7*x^6*zb^6 - 
         807*la^8*x^6*zb^6 + 670*la^9*x^6*zb^6 + 678*la^10*x^6*zb^6 - 
         288*la^5*x^7*zb^6 - 1376*la^6*x^7*zb^6 + 6000*la^7*x^7*zb^6 - 
         5040*la^8*x^7*zb^6 + 296*la^9*x^7*zb^6 + 408*la^10*x^7*zb^6 - 
         480*la^7*x^8*zb^6 + 912*la^8*x^8*zb^6 - 384*la^9*x^8*zb^6 - 
         48*la^10*x^8*zb^6 + 24*la^4*x^5*zb^7 - 384*la^5*x^5*zb^7 + 
         1260*la^6*x^5*zb^7 - 720*la^7*x^5*zb^7 + 19*la^8*x^5*zb^7 + 
         198*la^9*x^5*zb^7 + 30*la^10*x^5*zb^7 + 44*la^11*x^5*zb^7 + 
         144*la^5*x^6*zb^7 - 1104*la^6*x^6*zb^7 + 1140*la^7*x^6*zb^7 + 
         175*la^8*x^6*zb^7 - 194*la^9*x^6*zb^7 - 182*la^10*x^6*zb^7 + 
         36*la^11*x^6*zb^7 + 672*la^6*x^7*zb^7 - 2160*la^7*x^7*zb^7 + 
         1509*la^8*x^7*zb^7 + 708*la^9*x^7*zb^7 - 300*la^10*x^7*zb^7 - 
         234*la^11*x^7*zb^7 + 288*la^7*x^8*zb^7 - 960*la^8*x^8*zb^7 + 
         792*la^9*x^8*zb^7 - 144*la^10*x^8*zb^7 + 24*la^11*x^8*zb^7 + 
         48*la^8*x^9*zb^7 - 96*la^9*x^9*zb^7 + 48*la^10*x^9*zb^7 + 
         96*la^6*x^6*zb^8 - 384*la^7*x^6*zb^8 + 312*la^8*x^6*zb^8 - 
         156*la^9*x^6*zb^8 - 16*la^10*x^6*zb^8 - 2*la^11*x^6*zb^8 - 
         16*la^12*x^6*zb^8 - 48*la^6*x^7*zb^8 + 144*la^7*x^7*zb^8 + 
         120*la^8*x^7*zb^8 - 426*la^9*x^7*zb^8 + 168*la^10*x^7*zb^8 + 
         18*la^11*x^7*zb^8 + 30*la^12*x^7*zb^8 + 144*la^9*x^8*zb^8 - 
         324*la^10*x^8*zb^8 + 144*la^11*x^8*zb^8 - 3*la^12*x^8*zb^8 + 
         24*la^10*x^9*zb^8 - 24*la^11*x^9*zb^8 + 24*la^8*x^7*zb^9 - 
         48*la^9*x^7*zb^9 + 66*la^10*x^7*zb^9 - 24*la^11*x^7*zb^9 + 
         7*la^12*x^7*zb^9 + 18*la^11*x^8*zb^9 - 21*la^12*x^8*zb^9 + 
         3*la^12*x^9*zb^9))/(3*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2)^2) - 
      (8*nc^3*Pi^3*zb*(6 - 48*la*x + 48*la^2*x + 96*la^2*x^2 - 192*la^3*x^2 + 
         96*la^4*x^2 - 6*zb + 6*x*zb + 36*la*x*zb - 72*la^2*x*zb - 
         48*la*x^2*zb + 96*la^2*x^2*zb + 144*la^3*x^2*zb - 192*la^4*x^2*zb + 
         96*la^2*x^3*zb - 576*la^3*x^3*zb + 864*la^4*x^3*zb - 
         384*la^5*x^3*zb - 5*zb^2 + 22*la*zb^2 - 22*la^2*zb^2 + 6*la*x*zb^2 - 
         134*la^2*x*zb^2 + 328*la^3*x*zb^2 - 164*la^4*x*zb^2 - 9*x^2*zb^2 - 
         6*la*x^2*zb^2 + 96*la^2*x^2*zb^2 - 56*la^3*x^2*zb^2 - 
         732*la^4*x^2*zb^2 + 1128*la^5*x^2*zb^2 - 376*la^6*x^2*zb^2 + 
         72*la*x^3*zb^2 + 24*la^2*x^3*zb^2 - 424*la^3*x^3*zb^2 + 
         1080*la^4*x^3*zb^2 - 1512*la^5*x^3*zb^2 + 760*la^6*x^3*zb^2 - 
         144*la^2*x^4*zb^2 + 912*la^4*x^4*zb^2 - 1248*la^5*x^4*zb^2 + 
         480*la^6*x^4*zb^2 + 8*x*zb^3 - 4*la*x*zb^3 - 42*la^3*x*zb^3 + 
         76*la^4*x*zb^3 - 3*x^2*zb^3 + 56*la^2*x^2*zb^3 + 90*la^3*x^2*zb^3 - 
         44*la^4*x^2*zb^3 - 616*la^5*x^2*zb^3 + 424*la^6*x^2*zb^3 + 
         3*x^3*zb^3 + 24*la*x^3*zb^3 - 330*la^2*x^3*zb^3 + 
         278*la^3*x^3*zb^3 - 516*la^4*x^3*zb^3 + 3336*la^5*x^3*zb^3 - 
         3896*la^6*x^3*zb^3 + 1128*la^7*x^3*zb^3 - 24*la*x^4*zb^3 - 
         96*la^2*x^4*zb^3 + 832*la^3*x^4*zb^3 - 1392*la^4*x^4*zb^3 - 
         1872*la^5*x^4*zb^3 + 4832*la^6*x^4*zb^3 - 2280*la^7*x^4*zb^3 + 
         48*la^2*x^5*zb^3 + 192*la^3*x^5*zb^3 + 48*la^4*x^5*zb^3 - 
         960*la^5*x^5*zb^3 + 768*la^6*x^5*zb^3 - 96*la^7*x^5*zb^3 - 
         24*la*x^2*zb^4 - 20*la^2*x^2*zb^4 + 108*la^3*x^2*zb^4 - 
         243*la^4*x^2*zb^4 + 236*la^5*x^2*zb^4 - 180*la^6*x^2*zb^4 - 
         6*la*x^3*zb^4 + 192*la^2*x^3*zb^4 - 376*la^3*x^3*zb^4 + 
         188*la^4*x^3*zb^4 - 804*la^5*x^3*zb^4 + 1724*la^6*x^3*zb^4 - 
         616*la^7*x^3*zb^4 - 164*la^8*x^3*zb^4 + 12*la^2*x^4*zb^4 + 
         60*la^3*x^4*zb^4 + 1215*la^4*x^4*zb^4 - 1596*la^5*x^4*zb^4 - 
         2856*la^6*x^4*zb^4 + 3840*la^7*x^4*zb^4 - 858*la^8*x^4*zb^4 + 
         24*la^2*x^5*zb^4 + 24*la^3*x^5*zb^4 - 2280*la^4*x^5*zb^4 + 
         6240*la^5*x^5*zb^4 - 2352*la^6*x^5*zb^4 - 4080*la^7*x^5*zb^4 + 
         2424*la^8*x^5*zb^4 - 96*la^3*x^6*zb^4 + 48*la^4*x^6*zb^4 - 
         672*la^5*x^6*zb^4 + 1344*la^6*x^6*zb^4 - 384*la^7*x^6*zb^4 - 
         240*la^8*x^6*zb^4 + 30*la^2*x^3*zb^5 - 12*la^3*x^3*zb^5 + 
         2*la^4*x^3*zb^5 + 400*la^5*x^3*zb^5 - 512*la^6*x^3*zb^5 + 
         236*la^7*x^3*zb^5 + 76*la^8*x^3*zb^5 - 210*la^3*x^4*zb^5 - 
         187*la^4*x^4*zb^5 + 1096*la^5*x^4*zb^5 - 224*la^6*x^4*zb^5 - 
         924*la^7*x^4*zb^5 - 14*la^8*x^4*zb^5 + 328*la^9*x^4*zb^5 - 
         48*la^3*x^5*zb^5 + 861*la^4*x^5*zb^5 - 3816*la^5*x^5*zb^5 + 
         4604*la^6*x^5*zb^5 - 36*la^7*x^5*zb^5 - 1122*la^8*x^5*zb^5 - 
         164*la^9*x^5*zb^5 + 96*la^4*x^6*zb^5 + 1944*la^5*x^6*zb^5 - 
         6704*la^6*x^6*zb^5 + 4992*la^7*x^6*zb^5 + 720*la^8*x^6*zb^5 - 
         1048*la^9*x^6*zb^5 + 48*la^4*x^7*zb^5 - 96*la^5*x^7*zb^5 + 
         768*la^6*x^7*zb^5 - 1248*la^7*x^7*zb^5 + 336*la^8*x^7*zb^5 + 
         192*la^9*x^7*zb^5 - 24*la^3*x^4*zb^6 + 168*la^4*x^4*zb^6 - 
         504*la^5*x^4*zb^6 + 32*la^6*x^4*zb^6 + 400*la^7*x^4*zb^6 - 
         243*la^8*x^4*zb^6 - 42*la^9*x^4*zb^6 - 22*la^10*x^4*zb^6 + 
         36*la^4*x^5*zb^6 + 732*la^5*x^5*zb^6 - 1480*la^6*x^5*zb^6 + 
         472*la^7*x^5*zb^6 + 344*la^8*x^5*zb^6 + 150*la^9*x^5*zb^6 - 
         158*la^10*x^5*zb^6 - 816*la^5*x^6*zb^6 + 2992*la^6*x^6*zb^6 - 
         2976*la^7*x^6*zb^6 - 3*la^8*x^6*zb^6 + 218*la^9*x^6*zb^6 + 
         360*la^10*x^6*zb^6 - 96*la^5*x^7*zb^6 - 568*la^6*x^7*zb^6 + 
         2616*la^7*x^7*zb^6 - 2376*la^8*x^7*zb^6 + 304*la^9*x^7*zb^6 + 
         120*la^10*x^7*zb^6 - 288*la^7*x^8*zb^6 + 528*la^8*x^8*zb^6 - 
         192*la^9*x^8*zb^6 - 48*la^10*x^8*zb^6 + 12*la^4*x^5*zb^7 - 
         192*la^5*x^5*zb^7 + 612*la^6*x^5*zb^7 - 384*la^7*x^5*zb^7 - 
         28*la^8*x^5*zb^7 + 108*la^9*x^5*zb^7 + 22*la^11*x^5*zb^7 + 
         72*la^5*x^6*zb^7 - 504*la^6*x^6*zb^7 + 564*la^7*x^6*zb^7 + 
         71*la^8*x^6*zb^7 - 208*la^9*x^6*zb^7 - 40*la^10*x^6*zb^7 - 
         6*la^11*x^6*zb^7 + 288*la^6*x^7*zb^7 - 912*la^7*x^7*zb^7 + 
         669*la^8*x^7*zb^7 + 360*la^9*x^7*zb^7 - 210*la^10*x^7*zb^7 - 
         90*la^11*x^7*zb^7 + 96*la^7*x^8*zb^7 - 384*la^8*x^8*zb^7 + 
         312*la^9*x^8*zb^7 - 48*la^10*x^8*zb^7 + 24*la^11*x^8*zb^7 + 
         48*la^8*x^9*zb^7 - 96*la^9*x^9*zb^7 + 48*la^10*x^9*zb^7 + 
         48*la^6*x^6*zb^8 - 192*la^7*x^6*zb^8 + 168*la^8*x^6*zb^8 - 
         72*la^9*x^6*zb^8 + 4*la^10*x^6*zb^8 - 4*la^11*x^6*zb^8 - 
         5*la^12*x^6*zb^8 - 24*la^6*x^7*zb^8 + 72*la^7*x^7*zb^8 + 
         36*la^8*x^7*zb^8 - 174*la^9*x^7*zb^8 + 72*la^10*x^7*zb^8 + 
         24*la^11*x^7*zb^8 + 12*la^12*x^7*zb^8 + 48*la^9*x^8*zb^8 - 
         132*la^10*x^8*zb^8 + 60*la^11*x^8*zb^8 - 3*la^12*x^8*zb^8 + 
         24*la^10*x^9*zb^8 - 24*la^11*x^9*zb^8 + 12*la^8*x^7*zb^9 - 
         24*la^9*x^7*zb^9 + 30*la^10*x^7*zb^9 - 12*la^11*x^7*zb^9 + 
         2*la^12*x^7*zb^9 + 6*la^11*x^8*zb^9 - 9*la^12*x^8*zb^9 + 
         3*la^12*x^9*zb^9))/(3*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2)^2) + 
      (8*Pi^3*zb*(-6 + 48*la*x - 48*la^2*x - 96*la^2*x^2 + 192*la^3*x^2 - 
         96*la^4*x^2 + 6*zb - 30*x*zb - 36*la*x*zb + 72*la^2*x*zb + 
         240*la*x^2*zb - 288*la^2*x^2*zb - 144*la^3*x^2*zb + 
         192*la^4*x^2*zb - 480*la^2*x^3*zb + 1344*la^3*x^3*zb - 
         1248*la^4*x^3*zb + 384*la^5*x^3*zb + 17*zb^2 - 22*la*zb^2 + 
         22*la^2*zb^2 + 24*x*zb^2 - 102*la*x*zb^2 + 230*la^2*x*zb^2 - 
         328*la^3*x*zb^2 + 164*la^4*x*zb^2 + 15*x^2*zb^2 - 126*la*x^2*zb^2 + 
         372*la^2*x^2*zb^2 - 328*la^3*x^2*zb^2 + 924*la^4*x^2*zb^2 - 
         1128*la^5*x^2*zb^2 + 376*la^6*x^2*zb^2 - 120*la*x^3*zb^2 - 
         264*la^2*x^3*zb^2 + 40*la^3*x^3*zb^2 - 408*la^4*x^3*zb^2 + 
         1512*la^5*x^3*zb^2 - 760*la^6*x^3*zb^2 + 240*la^2*x^4*zb^2 + 
         1536*la^3*x^4*zb^2 - 4464*la^4*x^4*zb^2 + 3360*la^5*x^4*zb^2 - 
         672*la^6*x^4*zb^2 - 26*x*zb^3 - 8*la*x*zb^3 - 60*la^2*x*zb^3 + 
         42*la^3*x*zb^3 - 76*la^4*x*zb^3 - 3*x^2*zb^3 + 84*la*x^2*zb^3 - 
         92*la^2*x^2*zb^3 + 6*la^3*x^2*zb^3 - 244*la^4*x^2*zb^3 + 
         616*la^5*x^2*zb^3 - 424*la^6*x^2*zb^3 + 3*x^3*zb^3 + 
         618*la^2*x^3*zb^3 - 890*la^3*x^3*zb^3 + 804*la^4*x^3*zb^3 - 
         3528*la^5*x^3*zb^3 + 3704*la^6*x^3*zb^3 - 1128*la^7*x^3*zb^3 - 
         24*la*x^4*zb^3 + 288*la^2*x^4*zb^3 - 1840*la^3*x^4*zb^3 + 
         5328*la^4*x^4*zb^3 - 1392*la^5*x^4*zb^3 - 4640*la^6*x^4*zb^3 + 
         2280*la^7*x^4*zb^3 + 48*la^2*x^5*zb^3 - 960*la^3*x^5*zb^3 - 
         1488*la^4*x^5*zb^3 + 6336*la^5*x^5*zb^3 - 4608*la^6*x^5*zb^3 + 
         672*la^7*x^5*zb^3 + 48*la*x^2*zb^4 + 116*la^2*x^2*zb^4 - 
         72*la^3*x^2*zb^4 + 375*la^4*x^2*zb^4 - 236*la^5*x^2*zb^4 + 
         180*la^6*x^2*zb^4 + 18*la*x^3*zb^4 - 480*la^2*x^3*zb^4 + 
         388*la^3*x^3*zb^4 + 88*la^4*x^3*zb^4 + 804*la^5*x^3*zb^4 - 
         1340*la^6*x^3*zb^4 + 616*la^7*x^3*zb^4 + 164*la^8*x^3*zb^4 - 
         180*la^2*x^4*zb^4 + 372*la^3*x^4*zb^4 - 2625*la^4*x^4*zb^4 + 
         2580*la^5*x^4*zb^4 + 3552*la^6*x^4*zb^4 - 4032*la^7*x^4*zb^4 + 
         1050*la^8*x^4*zb^4 + 24*la^2*x^5*zb^4 + 216*la^3*x^5*zb^4 + 
         3624*la^4*x^5*zb^4 - 12000*la^5*x^5*zb^4 + 6192*la^6*x^5*zb^4 + 
         4656*la^7*x^5*zb^4 - 2712*la^8*x^5*zb^4 - 96*la^3*x^6*zb^4 + 
         1200*la^4*x^6*zb^4 + 480*la^5*x^6*zb^4 - 4608*la^6*x^6*zb^4 + 
         3456*la^7*x^6*zb^4 - 432*la^8*x^6*zb^4 - 42*la^2*x^3*zb^5 - 
         84*la^3*x^3*zb^5 - 212*la^4*x^3*zb^5 - 424*la^5*x^3*zb^5 + 
         344*la^6*x^3*zb^5 - 236*la^7*x^3*zb^5 - 76*la^8*x^3*zb^5 + 
         438*la^3*x^4*zb^5 + 637*la^4*x^4*zb^5 - 1696*la^5*x^4*zb^5 - 
         136*la^6*x^4*zb^5 + 924*la^7*x^4*zb^5 - 274*la^8*x^4*zb^5 - 
         328*la^9*x^4*zb^5 + 144*la^3*x^5*zb^5 - 1587*la^4*x^5*zb^5 + 
         6072*la^5*x^5*zb^5 - 4844*la^6*x^5*zb^5 - 2532*la^7*x^5*zb^5 + 
         2298*la^8*x^5*zb^5 - 220*la^9*x^5*zb^5 - 672*la^4*x^6*zb^5 - 
         2520*la^5*x^6*zb^5 + 10256*la^6*x^6*zb^5 - 6528*la^7*x^6*zb^5 - 
         2160*la^8*x^6*zb^5 + 1624*la^9*x^6*zb^5 + 48*la^4*x^7*zb^5 - 
         480*la^5*x^7*zb^5 - 192*la^6*x^7*zb^5 + 1824*la^7*x^7*zb^5 - 
         1392*la^8*x^7*zb^5 + 192*la^9*x^7*zb^5 + 24*la^3*x^4*zb^6 - 
         120*la^4*x^4*zb^6 + 648*la^5*x^4*zb^6 + 208*la^6*x^4*zb^6 - 
         424*la^7*x^4*zb^6 + 375*la^8*x^4*zb^6 + 42*la^9*x^4*zb^6 + 
         22*la^10*x^4*zb^6 - 132*la^4*x^5*zb^6 - 1092*la^5*x^5*zb^6 + 
         1432*la^6*x^5*zb^6 + 416*la^7*x^5*zb^6 - 440*la^8*x^5*zb^6 - 
         54*la^9*x^5*zb^6 + 254*la^10*x^5*zb^6 + 1296*la^5*x^6*zb^6 - 
         4576*la^6*x^6*zb^6 + 2976*la^7*x^6*zb^6 + 1605*la^8*x^6*zb^6 - 
         686*la^9*x^6*zb^6 - 276*la^10*x^6*zb^6 + 288*la^5*x^7*zb^6 + 
         1048*la^6*x^7*zb^6 - 4152*la^7*x^7*zb^6 + 2952*la^8*x^7*zb^6 + 
         320*la^9*x^7*zb^6 - 456*la^10*x^7*zb^6 + 96*la^7*x^8*zb^6 - 
         240*la^8*x^8*zb^6 + 192*la^9*x^8*zb^6 - 48*la^10*x^8*zb^6 - 
         12*la^4*x^5*zb^7 + 192*la^5*x^5*zb^7 - 684*la^6*x^5*zb^7 + 
         288*la^7*x^5*zb^7 - 122*la^8*x^5*zb^7 - 72*la^9*x^5*zb^7 - 
         60*la^10*x^5*zb^7 - 22*la^11*x^5*zb^7 - 72*la^5*x^6*zb^7 + 
         696*la^6*x^6*zb^7 - 588*la^7*x^6*zb^7 - 137*la^8*x^6*zb^7 - 
         236*la^9*x^6*zb^7 + 244*la^10*x^6*zb^7 - 90*la^11*x^6*zb^7 - 
         480*la^6*x^7*zb^7 + 1584*la^7*x^7*zb^7 - 1011*la^8*x^7*zb^7 - 
         336*la^9*x^7*zb^7 - 30*la^10*x^7*zb^7 + 198*la^11*x^7*zb^7 - 
         288*la^7*x^8*zb^7 + 768*la^8*x^8*zb^7 - 648*la^9*x^8*zb^7 + 
         144*la^10*x^8*zb^7 + 24*la^11*x^8*zb^7 + 48*la^8*x^9*zb^7 - 
         96*la^9*x^9*zb^7 + 48*la^10*x^9*zb^7 - 48*la^6*x^6*zb^8 + 
         192*la^7*x^6*zb^8 - 120*la^8*x^6*zb^8 + 96*la^9*x^6*zb^8 + 
         44*la^10*x^6*zb^8 - 8*la^11*x^6*zb^8 + 17*la^12*x^6*zb^8 + 
         24*la^6*x^7*zb^8 - 72*la^7*x^7*zb^8 - 132*la^8*x^7*zb^8 + 
         330*la^9*x^7*zb^8 - 120*la^10*x^7*zb^8 + 36*la^11*x^7*zb^8 - 
         24*la^12*x^7*zb^8 - 144*la^9*x^8*zb^8 + 252*la^10*x^8*zb^8 - 
         108*la^11*x^8*zb^8 - 3*la^12*x^8*zb^8 + 24*la^10*x^9*zb^8 - 
         24*la^11*x^9*zb^8 - 12*la^8*x^7*zb^9 + 24*la^9*x^7*zb^9 - 
         42*la^10*x^7*zb^9 + 12*la^11*x^7*zb^9 - 8*la^12*x^7*zb^9 - 
         18*la^11*x^8*zb^9 + 15*la^12*x^8*zb^9 + 3*la^12*x^9*zb^9))/
       (3*nc*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2)^2) + 
      ((16*nf*Pi^3*zb^3*(1 - 2*la + 2*la^2 + 2*la*x - 2*la^2*x - 
           2*la^3*x*zb - 2*la^2*x^2*zb + 2*la^3*x^2*zb + la^4*x^2*zb^2))/
         (3*x*(-1 + zb)*(-1 + la*x*zb)^3) + 
        (8*Pi^3*zb^2*(2 - 2*zb - 6*la*zb + 6*la^2*zb + x*zb - 4*la*x*zb + 
           2*la*x*zb^2 + 8*la^2*x*zb^2 - 6*la^3*x*zb^2 - 2*la^3*x^2*zb^3 + 
           la^4*x^3*zb^3))/((-1 + zb)*(-1 + la*x*zb)^3))/nc^2 + 
      nc^2*((16*nf*Pi^3*zb^3*(1 - 2*la + 2*la^2 + 2*la*x - 2*la^2*x - 
           2*la^3*x*zb - 2*la^2*x^2*zb + 2*la^3*x^2*zb + la^4*x^2*zb^2))/
         (3*x*(-1 + zb)*(-1 + la*x*zb)^3) + 
        (8*Pi^3*zb^2*(2 - 2*zb - 6*la*zb + 6*la^2*zb + x*zb - 4*la*x*zb + 
           2*la*x*zb^2 + 8*la^2*x*zb^2 - 6*la^3*x*zb^2 - 2*la^3*x^2*zb^3 + 
           la^4*x^3*zb^3))/((-1 + zb)*(-1 + la*x*zb)^3)))/ep^3
 
MasterCoefficient[RR, 2, g, g, 0, 0, 0] = 
   ALARM*ep^2 + (64*nc^2*Pi^3)/(la*x*zb) + (64*nc^2*Pi^3)/(ep^4*la*x*zb) + 
    (64*nc^2*Pi^3)/(ep^3*la*x*zb) + (64*nc^2*Pi^3)/(ep^2*la*x*zb) + 
    (64*nc^2*Pi^3)/(ep*la*x*zb) + (64*ep*nc^2*Pi^3)/(la*x*zb)
 
MasterCoefficient[RR, 2, g, g, 0, 0, 1] = 
   ALARM*ep^2 - (64*nc^2*Pi^3)/((-1 + la)*x*zb) - 
    (64*nc^2*Pi^3)/(ep^4*(-1 + la)*x*zb) - (64*nc^2*Pi^3)/
     (ep^3*(-1 + la)*x*zb) - (64*nc^2*Pi^3)/(ep^2*(-1 + la)*x*zb) - 
    (64*nc^2*Pi^3)/(ep*(-1 + la)*x*zb) - (64*ep*nc^2*Pi^3)/((-1 + la)*x*zb)
 
MasterCoefficient[RR, 2, g, g, 0, 0, la] = 
   ALARM*ep^2 - (64*nc^2*Pi^3)/((-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep^4*(-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep^3*(-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep^2*(-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep*(-1 + la)*la*x*zb)
 
MasterCoefficient[RR, 2, g, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, g, 0, x, 0] = 
   ALARM*ep^2 + (64*nc^2*Pi^3)/(la*x*zb) + (64*nc^2*Pi^3)/(ep^4*la*x*zb) + 
    (64*nc^2*Pi^3)/(ep^3*la*x*zb) + (64*nc^2*Pi^3)/(ep^2*la*x*zb) + 
    (64*nc^2*Pi^3)/(ep*la*x*zb)
 
MasterCoefficient[RR, 2, g, g, 0, x, 1] = 
   ALARM*ep^2 - (64*nc^2*Pi^3)/((-1 + la)*x*zb) - 
    (64*nc^2*Pi^3)/(ep^4*(-1 + la)*x*zb) - (64*nc^2*Pi^3)/
     (ep^3*(-1 + la)*x*zb) - (64*nc^2*Pi^3)/(ep^2*(-1 + la)*x*zb) - 
    (64*nc^2*Pi^3)/(ep*(-1 + la)*x*zb)
 
MasterCoefficient[RR, 2, g, g, 0, x, la] = 
   ALARM*ep^2 - (64*nc^2*Pi^3)/(ep^4*(-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep^3*(-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3*(1 - 6*la*x - 6*la^2*x + 24*la^3*x - 12*la^4*x + 
       20*la^2*x^2 - 40*la^3*x^2 + 20*la^4*x^2))/(ep^2*(-1 + la)*la*x*
      (1 - 4*la*x + 4*la^2*x)^2*zb) - 
    (64*nc^2*Pi^3*(1 - 4*la*x - 24*la^2*x + 56*la^3*x - 28*la^4*x + 
       28*la^2*x^2 - 56*la^3*x^2 + 28*la^4*x^2))/(ep*(-1 + la)*la*x*
      (1 - 4*la*x + 4*la^2*x)^2*zb)
 
MasterCoefficient[RR, 2, g, g, zb, 0, 0] = 
   ALARM*ep^2 - (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*x*(-1 + zb)*zb) - 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*x*(-1 + zb)*zb) - 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*x*(-1 + zb)*zb) - 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*x*(-1 + zb)*zb) - 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 2, g, g, zb, 0, 1] = 
   ALARM*ep^2 + (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 2, g, g, zb, 0, la] = 
   ALARM*ep^2 + (64*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 
       2*la*zb^4 + 3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/
     (ep^4*(-1 + la)*la*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 9*la*zb^2 + 9*la^2*zb^2 - 2*zb^3 + 
       9*la*zb^3 - 9*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep*(-1 + la)*la*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 6*la*zb^2 + 6*la^2*zb^2 - 2*zb^3 + 
       6*la*zb^3 - 6*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^2*(-1 + la)*la*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 3*la*zb^2 + 3*la^2*zb^2 - 2*zb^3 + 
       3*la*zb^3 - 3*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^3*(-1 + la)*la*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 2, g, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, g, zb, x, 0] = 
   ALARM*ep^2 + (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*x*(-1 + zb)*zb*
      (-1 + x*zb)) + (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/
     (ep*la*x*(-1 + zb)*zb*(-1 + x*zb)) + 
    (64*nc^2*Pi^3*(1 - 2*zb - 2*x*zb + 3*zb^2 + 4*x*zb^2 + x^2*zb^2 - 
       2*zb^3 - 2*x*zb^3 - 2*x^2*zb^3 + zb^4 - 4*x*zb^4 + 3*x^2*zb^4 + 
       2*x*zb^5 - 2*x^2*zb^5 + x^2*zb^6))/(ep^2*la*x*(-1 + zb)*zb*
      (-1 + x*zb)^3) + (64*nc^2*Pi^3*(1 - 2*zb - 2*x*zb + 3*zb^2 + 4*x*zb^2 + 
       x^2*zb^2 - 2*zb^3 - 6*x*zb^3 - 2*x^2*zb^3 + zb^4 + 3*x*zb^4 + 
       5*x^2*zb^4 - x*zb^5 - 5*x^2*zb^5 + 2*x^2*zb^6))/
     (ep^3*la*x*(-1 + zb)*zb*(-1 + x*zb)^3)
 
MasterCoefficient[RR, 2, g, g, zb, x, 1] = 
   ALARM*ep^2 + (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*x*(-1 + zb)*
      zb) + (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - 2*zb - 2*x*zb + 3*zb^2 + 4*x*zb^2 + x^2*zb^2 - 
       2*zb^3 - 2*x*zb^3 - 2*x^2*zb^3 + zb^4 - 4*x*zb^4 + 3*x^2*zb^4 + 
       2*x*zb^5 - 2*x^2*zb^5 + x^2*zb^6))/(ep^2*(-1 + la)*x*(-1 + zb)*zb*
      (-1 + x*zb)^2) + (64*nc^2*Pi^3*(1 - 2*zb - 2*x*zb + 3*zb^2 + 4*x*zb^2 + 
       x^2*zb^2 - 2*zb^3 - 6*x*zb^3 - 2*x^2*zb^3 + zb^4 + 3*x*zb^4 + 
       5*x^2*zb^4 - x*zb^5 - 5*x^2*zb^5 + 2*x^2*zb^6))/
     (ep^3*(-1 + la)*x*(-1 + zb)*zb*(-1 + x*zb)^2)
 
MasterCoefficient[RR, 2, g, g, zb, x, la] = 
   ALARM*ep^2 - (64*nc^2*Pi^3*(2 - 16*la*x + 16*la^2*x + 32*la^2*x^2 - 
       64*la^3*x^2 + 32*la^4*x^2 - 5*zb + 26*la*x*zb - 46*la^2*x*zb + 
       48*la^2*x^2*zb + 48*la^3*x^2*zb - 96*la^4*x^2*zb - 288*la^3*x^3*zb + 
       608*la^4*x^3*zb - 352*la^5*x^3*zb + 32*la^6*x^3*zb + 8*zb^2 - 
       46*la*x*zb^2 + 96*la^2*x*zb^2 - 16*la^2*x^2*zb^2 - 202*la^3*x^2*zb^2 + 
       308*la^4*x^2*zb^2 + 16*la^3*x^3*zb^2 - 432*la^4*x^3*zb^2 + 
       240*la^5*x^3*zb^2 + 176*la^6*x^3*zb^2 + 1120*la^4*x^4*zb^2 - 
       2464*la^5*x^4*zb^2 + 1568*la^6*x^4*zb^2 - 224*la^7*x^4*zb^2 - 7*zb^3 + 
       34*la*x*zb^3 - 111*la^2*x*zb^3 - 8*la^3*x*zb^3 + 9*la^4*x*zb^3 - 
       6*la^5*x*zb^3 + 2*la^6*x*zb^3 + 130*la^2*x^2*zb^3 + 
       134*la^3*x^2*zb^3 - 453*la^4*x^2*zb^3 - 44*la^5*x^2*zb^3 - 
       4*la^6*x^2*zb^3 + 16*la^7*x^2*zb^3 - 4*la^8*x^2*zb^3 - 
       540*la^3*x^3*zb^3 + 1792*la^4*x^3*zb^3 - 1116*la^5*x^3*zb^3 - 
       244*la^6*x^3*zb^3 - 176*la^7*x^3*zb^3 + 44*la^8*x^3*zb^3 + 
       176*la^4*x^4*zb^3 - 816*la^5*x^4*zb^3 + 2736*la^6*x^4*zb^3 - 
       2384*la^7*x^4*zb^3 + 288*la^8*x^4*zb^3 - 2464*la^5*x^5*zb^3 + 
       5600*la^6*x^5*zb^3 - 3808*la^7*x^5*zb^3 + 672*la^8*x^5*zb^3 + 4*zb^4 - 
       4*la*zb^4 + 6*la^2*zb^4 - 4*la^3*zb^4 + 2*la^4*zb^4 - 18*la*x*zb^4 + 
       124*la^2*x*zb^4 - 84*la^3*x*zb^4 + 72*la^4*x*zb^4 - 36*la^5*x*zb^4 + 
       12*la^6*x*zb^4 - 121*la^2*x^2*zb^4 - 180*la^3*x^2*zb^4 + 
       931*la^4*x^2*zb^4 - 534*la^5*x^2*zb^4 + 422*la^6*x^2*zb^4 - 
       206*la^7*x^2*zb^4 + 48*la^8*x^2*zb^4 + 316*la^3*x^3*zb^4 - 
       1816*la^4*x^3*zb^4 + 848*la^5*x^3*zb^4 + 1416*la^6*x^3*zb^4 - 
       124*la^7*x^3*zb^4 - 64*la^8*x^3*zb^4 + 24*la^9*x^3*zb^4 + 
       1334*la^4*x^4*zb^4 - 1820*la^5*x^4*zb^4 - 2728*la^6*x^4*zb^4 + 
       3132*la^7*x^4*zb^4 + 766*la^8*x^4*zb^4 - 264*la^9*x^4*zb^4 - 
       2064*la^5*x^5*zb^4 + 9264*la^6*x^5*zb^4 - 16080*la^7*x^5*zb^4 + 
       10608*la^8*x^5*zb^4 - 1728*la^9*x^5*zb^4 + 3360*la^6*x^6*zb^4 - 
       7840*la^7*x^6*zb^4 + 5600*la^8*x^6*zb^4 - 1120*la^9*x^6*zb^4 - zb^5 + 
       2*la*zb^5 - 3*la^2*zb^5 + 2*la^3*zb^5 - la^4*zb^5 - 37*la^2*x*zb^5 + 
       22*la^3*x*zb^5 - 25*la^4*x*zb^5 + 8*la^5*x*zb^5 - 8*la^6*x*zb^5 + 
       107*la^2*x^2*zb^5 - 230*la^3*x^2*zb^5 - 62*la^4*x^2*zb^5 - 
       122*la^5*x^2*zb^5 + 10*la^6*x^2*zb^5 + 4*la^7*x^2*zb^5 - 
       22*la^8*x^2*zb^5 - 252*la^3*x^3*zb^5 + 2472*la^4*x^3*zb^5 - 
       4068*la^5*x^3*zb^5 + 2900*la^6*x^3*zb^5 - 3478*la^7*x^3*zb^5 + 
       2114*la^8*x^3*zb^5 - 738*la^9*x^3*zb^5 + 90*la^10*x^3*zb^5 - 
       885*la^4*x^4*zb^5 + 464*la^5*x^4*zb^5 + 8194*la^6*x^4*zb^5 - 
       11204*la^7*x^4*zb^5 + 3401*la^8*x^4*zb^5 - 1212*la^9*x^4*zb^5 + 
       192*la^10*x^4*zb^5 - 166*la^5*x^5*zb^5 - 6514*la^6*x^5*zb^5 + 
       16376*la^7*x^5*zb^5 - 7488*la^8*x^5*zb^5 - 3990*la^9*x^5*zb^5 + 
       1278*la^10*x^5*zb^5 + 5776*la^6*x^6*zb^5 - 24336*la^7*x^6*zb^5 + 
       37680*la^8*x^6*zb^5 - 23440*la^9*x^6*zb^5 + 4320*la^10*x^6*zb^5 - 
       2912*la^7*x^7*zb^5 + 6944*la^8*x^7*zb^5 - 5152*la^9*x^7*zb^5 + 
       1120*la^10*x^7*zb^5 + 2*la*x*zb^6 - 2*la^2*x*zb^6 + 10*la^3*x*zb^6 - 
       8*la^4*x*zb^6 + 8*la^5*x*zb^6 - 37*la^2*x^2*zb^6 + 146*la^3*x^2*zb^6 - 
       113*la^4*x^2*zb^6 + 240*la^5*x^2*zb^6 - 160*la^6*x^2*zb^6 + 
       120*la^7*x^2*zb^6 - 16*la^8*x^2*zb^6 + 18*la^3*x^3*zb^6 - 
       722*la^4*x^3*zb^6 + 1620*la^5*x^3*zb^6 - 1400*la^6*x^3*zb^6 + 
       2286*la^7*x^3*zb^6 - 1606*la^8*x^3*zb^6 + 772*la^9*x^3*zb^6 - 
       128*la^10*x^3*zb^6 + 804*la^4*x^4*zb^6 - 3272*la^5*x^4*zb^6 + 
       1996*la^6*x^4*zb^6 - 2028*la^7*x^4*zb^6 + 7630*la^8*x^4*zb^6 - 
       5570*la^9*x^4*zb^6 + 2570*la^10*x^4*zb^6 - 450*la^11*x^4*zb^6 - 
       474*la^5*x^5*zb^6 + 10120*la^6*x^5*zb^6 - 29584*la^7*x^5*zb^6 + 
       26672*la^8*x^5*zb^6 - 9678*la^9*x^5*zb^6 + 5384*la^10*x^5*zb^6 - 
       1180*la^11*x^5*zb^6 - 2856*la^6*x^6*zb^6 + 17086*la^7*x^6*zb^6 - 
       23460*la^8*x^6*zb^6 - 1000*la^9*x^6*zb^6 + 14620*la^10*x^6*zb^6 - 
       3970*la^11*x^6*zb^6 - 7888*la^7*x^7*zb^6 + 32112*la^8*x^7*zb^6 - 
       47664*la^9*x^7*zb^6 + 29200*la^10*x^7*zb^6 - 5760*la^11*x^7*zb^6 + 
       1568*la^8*x^8*zb^6 - 3808*la^9*x^8*zb^6 + 2912*la^10*x^8*zb^6 - 
       672*la^11*x^8*zb^6 + 4*la^2*x^2*zb^7 - 12*la^3*x^2*zb^7 - 
       4*la^4*x^2*zb^7 - 26*la^5*x^2*zb^7 + 20*la^6*x^2*zb^7 - 
       36*la^7*x^2*zb^7 + 9*la^8*x^2*zb^7 + 26*la^3*x^3*zb^7 + 
       22*la^4*x^3*zb^7 - 160*la^5*x^3*zb^7 - 64*la^6*x^3*zb^7 - 
       372*la^7*x^3*zb^7 + 284*la^8*x^3*zb^7 - 294*la^9*x^3*zb^7 + 
       78*la^10*x^3*zb^7 - 332*la^4*x^4*zb^7 + 1360*la^5*x^4*zb^7 - 
       1024*la^6*x^4*zb^7 + 1712*la^7*x^4*zb^7 - 5532*la^8*x^4*zb^7 + 
       4180*la^9*x^4*zb^7 - 2164*la^10*x^4*zb^7 + 268*la^11*x^4*zb^7 + 
       62*la^12*x^4*zb^7 - 40*la^5*x^5*zb^7 - 2585*la^6*x^5*zb^7 + 
       8540*la^7*x^5*zb^7 - 1037*la^8*x^5*zb^7 - 11618*la^9*x^5*zb^7 + 
       8829*la^10*x^5*zb^7 - 5314*la^11*x^5*zb^7 + 1209*la^12*x^5*zb^7 + 
       2956*la^6*x^6*zb^7 - 19226*la^7*x^6*zb^7 + 36415*la^8*x^6*zb^7 - 
       24280*la^9*x^6*zb^7 + 11370*la^10*x^6*zb^7 - 11370*la^11*x^6*zb^7 + 
       3085*la^12*x^6*zb^7 + 3776*la^7*x^7*zb^7 - 14348*la^8*x^7*zb^7 + 
       6452*la^9*x^7*zb^7 + 24780*la^10*x^7*zb^7 - 27740*la^11*x^7*zb^7 + 
       6840*la^12*x^7*zb^7 + 5904*la^8*x^8*zb^7 - 23568*la^9*x^8*zb^7 + 
       34320*la^10*x^8*zb^7 - 20976*la^11*x^8*zb^7 + 4320*la^12*x^8*zb^7 - 
       480*la^9*x^9*zb^7 + 1184*la^10*x^9*zb^7 - 928*la^11*x^9*zb^7 + 
       224*la^12*x^9*zb^7 - 14*la^3*x^3*zb^8 + 4*la^4*x^3*zb^8 + 
       42*la^5*x^3*zb^8 + 12*la^6*x^3*zb^8 + 54*la^7*x^3*zb^8 - 
       4*la^8*x^3*zb^8 + 46*la^9*x^3*zb^8 - 20*la^10*x^3*zb^8 + 
       88*la^4*x^4*zb^8 - 290*la^5*x^4*zb^8 - 62*la^6*x^4*zb^8 + 
       388*la^7*x^4*zb^8 + 756*la^8*x^4*zb^8 - 456*la^9*x^4*zb^8 + 
       476*la^10*x^4*zb^8 + 6*la^11*x^4*zb^8 - 66*la^12*x^4*zb^8 + 
       218*la^5*x^5*zb^8 + 564*la^6*x^5*zb^8 - 3120*la^7*x^5*zb^8 - 
       1066*la^8*x^5*zb^8 + 8242*la^9*x^5*zb^8 - 6164*la^10*x^5*zb^8 + 
       3568*la^11*x^5*zb^8 - 230*la^12*x^5*zb^8 - 248*la^13*x^5*zb^8 - 
       1623*la^6*x^6*zb^8 + 8914*la^7*x^6*zb^8 - 12611*la^8*x^6*zb^8 - 
       3234*la^9*x^6*zb^8 + 14071*la^10*x^6*zb^8 - 9248*la^11*x^6*zb^8 + 
       7547*la^12*x^6*zb^8 - 2136*la^13*x^6*zb^8 - 3260*la^7*x^7*zb^8 + 
       14416*la^8*x^7*zb^8 - 18012*la^9*x^7*zb^8 + 7384*la^10*x^7*zb^8 - 
       12156*la^11*x^7*zb^8 + 17224*la^12*x^7*zb^8 - 4996*la^13*x^7*zb^8 - 
       1780*la^8*x^8*zb^8 + 2648*la^9*x^8*zb^8 + 13376*la^10*x^8*zb^8 - 
       35316*la^11*x^8*zb^8 + 27606*la^12*x^8*zb^8 - 6444*la^13*x^8*zb^8 - 
       2336*la^9*x^9*zb^8 + 9216*la^10*x^9*zb^8 - 13296*la^11*x^9*zb^8 + 
       8144*la^12*x^9*zb^8 - 1728*la^13*x^9*zb^8 + 64*la^10*x^10*zb^8 - 
       160*la^11*x^10*zb^8 + 128*la^12*x^10*zb^8 - 32*la^13*x^10*zb^8 + 
       20*la^4*x^4*zb^9 + 12*la^5*x^4*zb^9 - 12*la^6*x^4*zb^9 - 
       102*la^7*x^4*zb^9 - 29*la^8*x^4*zb^9 - 80*la^9*x^4*zb^9 - 
       24*la^10*x^4*zb^9 - 14*la^11*x^4*zb^9 + 19*la^12*x^4*zb^9 - 
       216*la^5*x^5*zb^9 + 323*la^6*x^5*zb^9 + 610*la^7*x^5*zb^9 - 
       331*la^8*x^5*zb^9 - 1340*la^9*x^5*zb^9 + 551*la^10*x^5*zb^9 - 
       552*la^11*x^5*zb^9 - 233*la^12*x^5*zb^9 + 166*la^13*x^5*zb^9 + 
       14*la^14*x^5*zb^9 + 386*la^6*x^6*zb^9 - 3322*la^7*x^6*zb^9 + 
       6038*la^8*x^6*zb^9 + 634*la^9*x^6*zb^9 - 6574*la^10*x^6*zb^9 + 
       4490*la^11*x^6*zb^9 - 3442*la^12*x^6*zb^9 - 194*la^13*x^6*zb^9 + 
       514*la^14*x^6*zb^9 + 2250*la^7*x^7*zb^9 - 9088*la^8*x^7*zb^9 + 
       8858*la^9*x^7*zb^9 + 3484*la^10*x^7*zb^9 - 6072*la^11*x^7*zb^9 + 
       4662*la^12*x^7*zb^9 - 7700*la^13*x^7*zb^9 + 2646*la^14*x^7*zb^9 + 
       1664*la^8*x^8*zb^9 - 5124*la^9*x^8*zb^9 + 3352*la^10*x^8*zb^9 - 
       3636*la^11*x^8*zb^9 + 16729*la^12*x^8*zb^9 - 18216*la^13*x^8*zb^9 + 
       5006*la^14*x^8*zb^9 + 136*la^9*x^9*zb^9 + 2380*la^10*x^9*zb^9 - 
       12432*la^11*x^9*zb^9 + 20648*la^12*x^9*zb^9 - 13886*la^13*x^9*zb^9 + 
       3134*la^14*x^9*zb^9 + 384*la^10*x^10*zb^9 - 1504*la^11*x^10*zb^9 + 
       2160*la^12*x^10*zb^9 - 1328*la^13*x^10*zb^9 + 288*la^14*x^10*zb^9 - 
       14*la^5*x^5*zb^10 - 38*la^6*x^5*zb^10 + 12*la^7*x^5*zb^10 + 
       26*la^8*x^5*zb^10 + 162*la^9*x^5*zb^10 + 34*la^10*x^5*zb^10 + 
       76*la^11*x^5*zb^10 + 22*la^12*x^5*zb^10 - 20*la^13*x^5*zb^10 - 
       8*la^14*x^5*zb^10 + 233*la^6*x^6*zb^10 - 134*la^7*x^6*zb^10 - 
       883*la^8*x^6*zb^10 + 292*la^9*x^6*zb^10 + 629*la^10*x^6*zb^10 + 
       310*la^11*x^6*zb^10 + 91*la^12*x^6*zb^10 + 586*la^13*x^6*zb^10 - 
       242*la^14*x^6*zb^10 - 42*la^15*x^6*zb^10 - 864*la^7*x^7*zb^10 + 
       4610*la^8*x^7*zb^10 - 7360*la^9*x^7*zb^10 + 3536*la^10*x^7*zb^10 - 
       910*la^11*x^7*zb^10 - 202*la^12*x^7*zb^10 + 1992*la^13*x^7*zb^10 + 
       712*la^14*x^7*zb^10 - 674*la^15*x^7*zb^10 - 1576*la^8*x^8*zb^10 + 
       5834*la^9*x^8*zb^10 - 6600*la^10*x^8*zb^10 + 3470*la^11*x^8*zb^10 - 
       3042*la^12*x^8*zb^10 - 1936*la^13*x^8*zb^10 + 6562*la^14*x^8*zb^10 - 
       2352*la^15*x^8*zb^10 - 480*la^9*x^9*zb^10 + 1296*la^10*x^9*zb^10 - 
       1884*la^11*x^9*zb^10 + 6544*la^12*x^9*zb^10 - 13586*la^13*x^9*zb^10 + 
       10912*la^14*x^9*zb^10 - 2752*la^15*x^9*zb^10 + 84*la^10*x^10*zb^10 - 
       976*la^11*x^10*zb^10 + 3224*la^12*x^10*zb^10 - 4512*la^13*x^10*zb^10 + 
       2800*la^14*x^10*zb^10 - 618*la^15*x^10*zb^10 + 4*la^6*x^6*zb^11 + 
       38*la^7*x^6*zb^11 + 16*la^8*x^6*zb^11 - 38*la^9*x^6*zb^11 - 
       34*la^10*x^6*zb^11 - 162*la^11*x^6*zb^11 - la^12*x^6*zb^11 - 
       66*la^13*x^6*zb^11 + 16*la^14*x^6*zb^11 + 16*la^15*x^6*zb^11 + 
       la^16*x^6*zb^11 - 126*la^7*x^7*zb^11 - 152*la^8*x^7*zb^11 + 
       1018*la^9*x^7*zb^11 - 756*la^10*x^7*zb^11 + 410*la^11*x^7*zb^11 - 
       472*la^12*x^7*zb^11 - 108*la^13*x^7*zb^11 - 530*la^14*x^7*zb^11 + 
       166*la^15*x^7*zb^11 + 70*la^16*x^7*zb^11 + 768*la^8*x^8*zb^11 - 
       3624*la^9*x^8*zb^11 + 6036*la^10*x^8*zb^11 - 4976*la^11*x^8*zb^11 + 
       2954*la^12*x^8*zb^11 + 20*la^13*x^8*zb^11 - 1256*la^14*x^8*zb^11 - 
       828*la^15*x^8*zb^11 + 591*la^16*x^8*zb^11 + 616*la^9*x^9*zb^11 - 
       2368*la^10*x^9*zb^11 + 3494*la^11*x^9*zb^11 - 3212*la^12*x^9*zb^11 + 
       1350*la^13*x^9*zb^11 + 2985*la^14*x^9*zb^11 - 4280*la^15*x^9*zb^11 + 
       1335*la^16*x^9*zb^11 + 84*la^10*x^10*zb^11 - 360*la^11*x^10*zb^11 + 
       1124*la^12*x^10*zb^11 - 2852*la^13*x^10*zb^11 + 
       4048*la^14*x^10*zb^11 - 2674*la^15*x^10*zb^11 + 625*la^16*x^10*zb^11 - 
       14*la^8*x^7*zb^12 - 36*la^9*x^7*zb^12 + 24*la^10*x^7*zb^12 + 
       42*la^11*x^7*zb^12 + 4*la^12*x^7*zb^12 + 102*la^13*x^7*zb^12 + 
       22*la^15*x^7*zb^12 - 22*la^16*x^7*zb^12 - 2*la^17*x^7*zb^12 + 
       28*la^8*x^8*zb^12 + 186*la^9*x^8*zb^12 - 544*la^10*x^8*zb^12 + 
       206*la^11*x^8*zb^12 + 262*la^12*x^8*zb^12 - 478*la^13*x^8*zb^12 + 
       356*la^14*x^8*zb^12 + 276*la^15*x^8*zb^12 - 42*la^16*x^8*zb^12 - 
       70*la^17*x^8*zb^12 - 336*la^9*x^9*zb^12 + 1504*la^10*x^9*zb^12 - 
       2488*la^11*x^9*zb^12 + 1994*la^12*x^9*zb^12 - 658*la^13*x^9*zb^12 - 
       552*la^14*x^9*zb^12 + 220*la^15*x^9*zb^12 + 734*la^16*x^9*zb^12 - 
       348*la^17*x^9*zb^12 - 100*la^10*x^10*zb^12 + 384*la^11*x^10*zb^12 - 
       532*la^12*x^10*zb^12 + 182*la^13*x^10*zb^12 + 743*la^14*x^10*zb^12 - 
       1632*la^15*x^10*zb^12 + 1305*la^16*x^10*zb^12 - 342*la^17*x^10*zb^12 + 
       20*la^10*x^8*zb^13 + 4*la^11*x^8*zb^13 - 34*la^12*x^8*zb^13 - 
       42*la^15*x^8*zb^13 - 6*la^16*x^8*zb^13 + 10*la^17*x^8*zb^13 + 
       3*la^18*x^8*zb^13 - 60*la^10*x^9*zb^13 + 78*la^11*x^9*zb^13 + 
       152*la^12*x^9*zb^13 - 330*la^13*x^9*zb^13 + 253*la^14*x^9*zb^13 - 
       6*la^15*x^9*zb^13 - 147*la^16*x^9*zb^13 - 24*la^17*x^9*zb^13 + 
       44*la^18*x^9*zb^13 + 60*la^10*x^10*zb^13 - 264*la^11*x^10*zb^13 + 
       444*la^12*x^10*zb^13 - 384*la^13*x^10*zb^13 + 218*la^14*x^10*zb^13 - 
       182*la^15*x^10*zb^13 + 332*la^16*x^10*zb^13 - 334*la^17*x^10*zb^13 + 
       103*la^18*x^10*zb^13 - 14*la^12*x^9*zb^14 + 18*la^13*x^9*zb^14 + 
       2*la^14*x^9*zb^14 - 8*la^15*x^9*zb^14 + 6*la^16*x^9*zb^14 + 
       12*la^17*x^9*zb^14 - 4*la^18*x^9*zb^14 - 2*la^19*x^9*zb^14 + 
       28*la^12*x^10*zb^14 - 98*la^13*x^10*zb^14 + 135*la^14*x^10*zb^14 - 
       104*la^15*x^10*zb^14 + 53*la^16*x^10*zb^14 - 36*la^17*x^10*zb^14 + 
       42*la^18*x^10*zb^14 - 16*la^19*x^10*zb^14 + 4*la^14*x^10*zb^15 - 
       10*la^15*x^10*zb^15 + 10*la^16*x^10*zb^15 - 6*la^17*x^10*zb^15 + 
       2*la^18*x^10*zb^15 - 2*la^19*x^10*zb^15 + la^20*x^10*zb^15))/
     (ep^4*(-1 + la)*la*x*(-1 + zb)*zb*(-1 + x*zb)*(-1 + la*x*zb)^4*
      (2 - zb - 2*la*x*zb + la^2*x*zb^2)*(1 - 4*la*x + 4*la^2*x - 
        2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)^2) - 
    (64*nc^2*Pi^3*(2 - 16*la*x + 16*la^2*x + 32*la^2*x^2 - 64*la^3*x^2 + 
       32*la^4*x^2 - 5*zb - 4*x*zb + 26*la*x*zb - 46*la^2*x*zb + 
       32*la*x^2*zb + 16*la^2*x^2*zb + 48*la^3*x^2*zb - 96*la^4*x^2*zb - 
       64*la^2*x^3*zb - 160*la^3*x^3*zb + 544*la^4*x^3*zb - 352*la^5*x^3*zb + 
       32*la^6*x^3*zb + 8*zb^2 - 6*la*zb^2 + 6*la^2*zb^2 + 10*x*zb^2 - 
       50*la*x*zb^2 + 144*la^2*x*zb^2 - 64*la^3*x*zb^2 - 28*la^4*x*zb^2 + 
       72*la^5*x*zb^2 - 24*la^6*x*zb^2 + 2*x^2*zb^2 - 52*la*x^2*zb^2 + 
       108*la^2*x^2*zb^2 - 370*la^3*x^2*zb^2 + 652*la^4*x^2*zb^2 - 
       312*la^5*x^2*zb^2 + 104*la^6*x^2*zb^2 - 16*la*x^3*zb^2 - 
       80*la^2*x^3*zb^2 - 144*la^3*x^3*zb^2 - 48*la^4*x^3*zb^2 + 
       48*la^5*x^3*zb^2 + 240*la^6*x^3*zb^2 + 32*la^2*x^4*zb^2 + 
       512*la^3*x^4*zb^2 - 64*la^4*x^4*zb^2 - 1760*la^5*x^4*zb^2 + 
       1504*la^6*x^4*zb^2 - 224*la^7*x^4*zb^2 - 7*zb^3 + 9*la*zb^3 - 
       9*la^2*zb^3 - 16*x*zb^3 + 62*la*x*zb^3 - 188*la^2*x*zb^3 + 
       98*la^3*x*zb^3 + 44*la^4*x*zb^3 - 144*la^5*x*zb^3 + 48*la^6*x*zb^3 - 
       5*x^2*zb^3 + 100*la*x^2*zb^3 - 258*la^2*x^2*zb^3 + 486*la^3*x^2*zb^3 - 
       1017*la^4*x^2*zb^3 + 984*la^5*x^2*zb^3 - 800*la^6*x^2*zb^3 + 
       184*la^7*x^2*zb^3 - 4*la^8*x^2*zb^3 + 26*la*x^3*zb^3 - 
       78*la^2*x^3*zb^3 + 240*la^3*x^3*zb^3 + 608*la^4*x^3*zb^3 - 
       1116*la^5*x^3*zb^3 + 44*la^6*x^3*zb^3 + 24*la^7*x^3*zb^3 - 
       188*la^8*x^3*zb^3 + 48*la^2*x^4*zb^3 + 144*la^3*x^4*zb^3 + 
       1072*la^4*x^4*zb^3 - 2512*la^5*x^4*zb^3 + 3984*la^6*x^4*zb^3 - 
       3088*la^7*x^4*zb^3 + 352*la^8*x^4*zb^3 - 288*la^3*x^5*zb^3 - 
       1632*la^4*x^5*zb^3 + 2112*la^5*x^5*zb^3 + 2496*la^6*x^5*zb^3 - 
       3360*la^7*x^5*zb^3 + 672*la^8*x^5*zb^3 + 4*zb^4 - 7*la*zb^4 + 
       9*la^2*zb^4 - 4*la^3*zb^4 + 2*la^4*zb^4 + 12*x*zb^4 - 47*la*x*zb^4 + 
       152*la^2*x*zb^4 - 139*la^3*x*zb^4 + 80*la^4*x*zb^4 + 36*la^5*x*zb^4 - 
       12*la^6*x*zb^4 + 12*x^2*zb^4 - 94*la*x^2*zb^4 + 208*la^2*x^2*zb^4 - 
       294*la^3*x^2*zb^4 + 1064*la^4*x^2*zb^4 - 1460*la^5*x^2*zb^4 + 
       1444*la^6*x^2*zb^4 - 352*la^7*x^2*zb^4 + 4*la^8*x^2*zb^4 - 
       98*la*x^3*zb^4 + 180*la^2*x^3*zb^4 + 76*la^3*x^3*zb^4 - 
       1238*la^4*x^3*zb^4 + 1336*la^5*x^3*zb^4 - 16*la^6*x^3*zb^4 + 
       728*la^7*x^3*zb^4 + 108*la^8*x^3*zb^4 + 24*la^9*x^3*zb^4 + 
       208*la^2*x^4*zb^4 - 202*la^3*x^4*zb^4 - 1790*la^4*x^4*zb^4 + 
       4884*la^5*x^4*zb^4 - 8888*la^6*x^4*zb^4 + 8204*la^7*x^4*zb^4 - 
       2554*la^8*x^4*zb^4 + 1128*la^9*x^4*zb^4 - 304*la^3*x^5*zb^4 - 
       80*la^4*x^5*zb^4 - 2752*la^5*x^5*zb^4 + 11008*la^6*x^5*zb^4 - 
       19312*la^7*x^5*zb^4 + 13552*la^8*x^5*zb^4 - 2112*la^9*x^5*zb^4 + 
       1120*la^4*x^6*zb^4 + 2464*la^5*x^6*zb^4 - 6272*la^6*x^6*zb^4 - 
       448*la^7*x^6*zb^4 + 4256*la^8*x^6*zb^4 - 1120*la^9*x^6*zb^4 - zb^5 + 
       2*la*zb^5 - 3*la^2*zb^5 + 2*la^3*zb^5 - la^4*zb^5 - 5*x*zb^5 + 
       10*la*x*zb^5 - 45*la^2*x*zb^5 + 44*la^3*x*zb^5 - 47*la^4*x*zb^5 + 
       5*la^5*x*zb^5 - 7*la^6*x*zb^5 - 15*x^2*zb^5 + 75*la*x^2*zb^5 - 
       45*la^2*x^2*zb^5 - 162*la^3*x^2*zb^5 - 45*la^4*x^2*zb^5 + 
       73*la^5*x^2*zb^5 - 259*la^6*x^2*zb^5 - 124*la^7*x^2*zb^5 + 
       52*la^8*x^2*zb^5 + 130*la*x^3*zb^5 - 380*la^2*x^3*zb^5 + 
       182*la^3*x^3*zb^5 + 1320*la^4*x^3*zb^5 - 3096*la^5*x^3*zb^5 + 
       3200*la^6*x^3*zb^5 - 4004*la^7*x^3*zb^5 + 1192*la^8*x^3*zb^5 - 
       424*la^9*x^3*zb^5 + 80*la^10*x^3*zb^5 - 114*la^2*x^4*zb^5 + 
       566*la^3*x^4*zb^5 - 1270*la^4*x^4*zb^5 - 116*la^5*x^4*zb^5 + 
       11118*la^6*x^4*zb^5 - 16908*la^7*x^4*zb^5 + 7541*la^8*x^4*zb^5 - 
       3248*la^9*x^4*zb^5 - 44*la^10*x^4*zb^5 - 1140*la^3*x^5*zb^5 + 
       2860*la^4*x^5*zb^5 + 1854*la^5*x^5*zb^5 - 21150*la^6*x^5*zb^5 + 
       42568*la^7*x^5*zb^5 - 31560*la^8*x^5*zb^5 + 7506*la^9*x^5*zb^5 - 
       2522*la^10*x^5*zb^5 + 2480*la^4*x^6*zb^5 - 5584*la^5*x^6*zb^5 + 
       11424*la^6*x^6*zb^5 - 30272*la^7*x^6*zb^5 + 49648*la^8*x^6*zb^5 - 
       33744*la^9*x^6*zb^5 + 6048*la^10*x^6*zb^5 - 2464*la^5*x^7*zb^5 - 
       1120*la^6*x^7*zb^5 + 8960*la^7*x^7*zb^5 - 3584*la^8*x^7*zb^5 - 
       2912*la^9*x^7*zb^5 + 1120*la^10*x^7*zb^5 + x*zb^6 + la*x*zb^6 + 
       la^2*x*zb^6 + 5*la^3*x*zb^6 - 3*la^4*x*zb^6 + 5*la^5*x*zb^6 + 
       la^6*x*zb^6 + 9*x^2*zb^6 - 31*la*x^2*zb^6 + 9*la^2*x^2*zb^6 + 
       151*la^3*x^2*zb^6 - 174*la^4*x^2*zb^6 + 346*la^5*x^2*zb^6 - 
       264*la^6*x^2*zb^6 + 241*la^7*x^2*zb^6 - 48*la^8*x^2*zb^6 - 
       65*la*x^3*zb^6 + 176*la^2*x^3*zb^6 - 312*la^3*x^3*zb^6 - 
       436*la^4*x^3*zb^6 + 1858*la^5*x^3*zb^6 - 1468*la^6*x^3*zb^6 + 
       1701*la^7*x^3*zb^6 - 140*la^8*x^3*zb^6 + 348*la^9*x^3*zb^6 - 
       132*la^10*x^3*zb^6 - 258*la^2*x^4*zb^6 + 802*la^3*x^4*zb^6 + 
       400*la^4*x^4*zb^6 - 3210*la^5*x^4*zb^6 - 1874*la^6*x^4*zb^6 + 
       6244*la^7*x^4*zb^6 + 1792*la^8*x^4*zb^6 - 1358*la^9*x^4*zb^6 + 
       2002*la^10*x^4*zb^6 - 400*la^11*x^4*zb^6 + 2072*la^3*x^5*zb^6 - 
       8706*la^4*x^5*zb^6 + 16170*la^5*x^5*zb^6 - 4612*la^6*x^5*zb^6 - 
       38180*la^7*x^5*zb^6 + 50514*la^8*x^5*zb^6 - 22786*la^9*x^5*zb^6 + 
       9488*la^10*x^5*zb^6 - 346*la^4*x^6*zb^6 + 5776*la^5*x^6*zb^6 - 
       27772*la^6*x^6*zb^6 + 82202*la^7*x^6*zb^6 - 122214*la^8*x^6*zb^6 + 
       72364*la^9*x^6*zb^6 - 10432*la^10*x^6*zb^6 + 2270*la^11*x^6*zb^6 - 
       9168*la^5*x^7*zb^6 + 28368*la^6*x^7*zb^6 - 45440*la^7*x^7*zb^6 + 
       70016*la^8*x^7*zb^6 - 89616*la^9*x^7*zb^6 + 56720*la^10*x^7*zb^6 - 
       10880*la^11*x^7*zb^6 + 3360*la^6*x^8*zb^6 - 2016*la^7*x^8*zb^6 - 
       6720*la^8*x^8*zb^6 + 5376*la^9*x^8*zb^6 + 672*la^10*x^8*zb^6 - 
       672*la^11*x^8*zb^6 - 2*x^2*zb^7 + 4*la*x^2*zb^7 - 37*la^3*x^2*zb^7 + 
       32*la^4*x^2*zb^7 - 65*la^5*x^2*zb^7 + 51*la^6*x^2*zb^7 - 
       51*la^7*x^2*zb^7 + 11*la^8*x^2*zb^7 + 7*la^2*x^3*zb^7 + 
       64*la^3*x^3*zb^7 + 109*la^4*x^3*zb^7 - 817*la^5*x^3*zb^7 + 
       317*la^6*x^3*zb^7 - 160*la^7*x^3*zb^7 - 211*la^8*x^3*zb^7 - 
       202*la^9*x^3*zb^7 + 98*la^10*x^3*zb^7 + 310*la^2*x^4*zb^7 - 
       1066*la^3*x^4*zb^7 + 1200*la^4*x^4*zb^7 + 1864*la^5*x^4*zb^7 - 
       2324*la^6*x^4*zb^7 - 1106*la^7*x^4*zb^7 - 1331*la^8*x^4*zb^7 - 
       209*la^9*x^4*zb^7 - 1303*la^10*x^4*zb^7 + 324*la^11*x^4*zb^7 + 
       56*la^12*x^4*zb^7 - 1040*la^3*x^5*zb^7 + 5548*la^4*x^5*zb^7 - 
       15818*la^5*x^5*zb^7 + 17900*la^6*x^5*zb^7 + 12522*la^7*x^5*zb^7 - 
       27288*la^8*x^5*zb^7 + 4022*la^9*x^5*zb^7 + 1508*la^10*x^5*zb^7 - 
       5206*la^11*x^5*zb^7 + 1036*la^12*x^5*zb^7 - 3421*la^4*x^6*zb^7 + 
       10624*la^5*x^6*zb^7 - 9914*la^6*x^6*zb^7 - 33158*la^7*x^6*zb^7 + 
       104740*la^8*x^6*zb^7 - 88628*la^9*x^6*zb^7 + 28218*la^10*x^6*zb^7 - 
       13346*la^11*x^6*zb^7 + 265*la^12*x^6*zb^7 + 9714*la^5*x^7*zb^7 - 
       50330*la^6*x^7*zb^7 + 127396*la^7*x^7*zb^7 - 231052*la^8*x^7*zb^7 + 
       258486*la^9*x^7*zb^7 - 125974*la^10*x^7*zb^7 + 9184*la^11*x^7*zb^7 + 
       992*la^12*x^7*zb^7 + 18192*la^6*x^8*zb^7 - 63536*la^7*x^8*zb^7 + 
       101024*la^8*x^8*zb^7 - 119872*la^9*x^8*zb^7 + 118352*la^10*x^8*zb^7 - 
       67376*la^11*x^8*zb^7 + 13216*la^12*x^8*zb^7 - 2912*la^7*x^9*zb^7 + 
       3808*la^8*x^9*zb^7 + 1984*la^9*x^9*zb^7 - 3520*la^10*x^9*zb^7 + 
       416*la^11*x^9*zb^7 + 224*la^12*x^9*zb^7 + 5*la*x^3*zb^8 - 
       15*la^2*x^3*zb^8 - 4*la^3*x^3*zb^8 + 31*la^4*x^3*zb^8 + 
       139*la^5*x^3*zb^8 - 91*la^6*x^3*zb^8 + 105*la^7*x^3*zb^8 - 
       23*la^8*x^3*zb^8 + 64*la^9*x^3*zb^8 - 26*la^10*x^3*zb^8 - 
       80*la^2*x^4*zb^8 + 319*la^3*x^4*zb^8 - 619*la^4*x^4*zb^8 - 
       478*la^5*x^4*zb^8 + 2029*la^6*x^4*zb^8 - 281*la^7*x^4*zb^8 - 
       62*la^8*x^4*zb^8 + 792*la^9*x^4*zb^8 + 405*la^10*x^4*zb^8 - 
       118*la^11*x^4*zb^8 - 62*la^12*x^4*zb^8 - 101*la^3*x^5*zb^8 - 
       404*la^4*x^5*zb^8 + 3758*la^5*x^5*zb^8 - 9364*la^6*x^5*zb^8 + 
       484*la^7*x^5*zb^8 + 9088*la^8*x^5*zb^8 + 148*la^9*x^5*zb^8 + 
       180*la^10*x^5*zb^8 + 2931*la^11*x^5*zb^8 - 412*la^12*x^5*zb^8 - 
       224*la^13*x^5*zb^8 + 3032*la^4*x^6*zb^8 - 12634*la^5*x^6*zb^8 + 
       25260*la^6*x^6*zb^8 - 9062*la^7*x^6*zb^8 - 52608*la^8*x^6*zb^8 + 
       55446*la^9*x^6*zb^8 - 4604*la^10*x^6*zb^8 - 3446*la^11*x^6*zb^8 + 
       8592*la^12*x^6*zb^8 - 1744*la^13*x^6*zb^8 - 1550*la^5*x^7*zb^8 + 
       20832*la^6*x^7*zb^8 - 73800*la^7*x^7*zb^8 + 165878*la^8*x^7*zb^8 - 
       213902*la^9*x^7*zb^8 + 105172*la^10*x^7*zb^8 - 5916*la^11*x^7*zb^8 + 
       8042*la^12*x^7*zb^8 - 796*la^13*x^7*zb^8 - 22632*la^6*x^8*zb^8 + 
       107326*la^7*x^8*zb^8 - 240912*la^8*x^8*zb^8 + 367272*la^9*x^8*zb^8 - 
       353324*la^10*x^8*zb^8 + 152562*la^11*x^8*zb^8 - 4122*la^12*x^8*zb^8 - 
       5180*la^13*x^8*zb^8 - 21392*la^7*x^9*zb^8 + 79760*la^8*x^9*zb^8 - 
       129072*la^9*x^9*zb^8 + 135792*la^10*x^9*zb^8 - 109904*la^11*x^9*zb^8 + 
       55632*la^12*x^9*zb^8 - 10816*la^13*x^9*zb^8 + 1568*la^8*x^10*zb^8 - 
       2848*la^9*x^10*zb^8 + 608*la^10*x^10*zb^8 + 1024*la^11*x^10*zb^8 - 
       320*la^12*x^10*zb^8 - 32*la^13*x^10*zb^8 + la^2*x^4*zb^9 + 
       la^3*x^4*zb^9 + 83*la^4*x^4*zb^9 - 92*la^5*x^4*zb^9 - 
       249*la^6*x^4*zb^9 - 33*la^7*x^4*zb^9 + 21*la^8*x^4*zb^9 - 
       127*la^9*x^4*zb^9 - 50*la^10*x^4*zb^9 + 4*la^11*x^4*zb^9 + 
       21*la^12*x^4*zb^9 + 94*la^3*x^5*zb^9 - 287*la^4*x^5*zb^9 + 
       203*la^5*x^5*zb^9 + 1985*la^6*x^5*zb^9 - 2562*la^7*x^5*zb^9 - 
       952*la^8*x^5*zb^9 - 86*la^9*x^5*zb^9 - 938*la^10*x^5*zb^9 - 
       896*la^11*x^5*zb^9 + 131*la^12*x^5*zb^9 + 157*la^13*x^5*zb^9 + 
       13*la^14*x^5*zb^9 - 609*la^4*x^6*zb^9 + 3007*la^5*x^6*zb^9 - 
       7119*la^6*x^6*zb^9 + 5598*la^7*x^6*zb^9 + 18844*la^8*x^6*zb^9 - 
       24390*la^9*x^6*zb^9 + 8*la^10*x^6*zb^9 + 310*la^11*x^6*zb^9 - 
       3867*la^12*x^6*zb^9 + 103*la^13*x^6*zb^9 + 471*la^14*x^6*zb^9 - 
       2310*la^5*x^7*zb^9 + 4452*la^6*x^7*zb^9 + 1770*la^7*x^7*zb^9 - 
       41216*la^8*x^7*zb^9 + 95934*la^9*x^7*zb^9 - 51468*la^10*x^7*zb^9 - 
       14614*la^11*x^7*zb^9 + 6792*la^12*x^7*zb^9 - 8628*la^13*x^7*zb^9 + 
       1944*la^14*x^7*zb^9 + 10040*la^6*x^8*zb^9 - 61738*la^7*x^8*zb^9 + 
       158187*la^8*x^8*zb^9 - 255424*la^9*x^8*zb^9 + 233634*la^10*x^8*zb^9 - 
       52086*la^11*x^8*zb^9 - 41110*la^12*x^8*zb^9 + 4684*la^13*x^8*zb^9 + 
       1338*la^14*x^8*zb^9 + 25816*la^7*x^9*zb^9 - 114620*la^8*x^9*zb^9 + 
       235908*la^9*x^9*zb^9 - 323744*la^10*x^9*zb^9 + 284868*la^11*x^9*zb^9 - 
       112148*la^12*x^9*zb^9 - 3134*la^13*x^9*zb^9 + 6614*la^14*x^9*zb^9 + 
       15120*la^8*x^10*zb^9 - 58896*la^9*x^10*zb^9 + 97232*la^10*x^10*zb^9 - 
       96368*la^11*x^10*zb^9 + 67632*la^12*x^10*zb^9 - 
       30448*la^13*x^10*zb^9 + 5728*la^14*x^10*zb^9 - 480*la^9*x^11*zb^9 + 
       1056*la^10*x^11*zb^9 - 608*la^11*x^11*zb^9 - 32*la^12*x^11*zb^9 + 
       64*la^13*x^11*zb^9 - 11*la^3*x^5*zb^10 - 21*la^4*x^5*zb^10 - 
       41*la^5*x^5*zb^10 - 37*la^6*x^5*zb^10 + 396*la^7*x^5*zb^10 + 
       238*la^8*x^5*zb^10 - 28*la^9*x^5*zb^10 + 116*la^10*x^5*zb^10 + 
       149*la^11*x^5*zb^10 - 17*la^12*x^5*zb^10 - 35*la^13*x^5*zb^10 - 
       7*la^14*x^5*zb^10 + 52*la^4*x^6*zb^10 - 88*la^5*x^6*zb^10 - 
       218*la^6*x^6*zb^10 - 149*la^7*x^6*zb^10 - 2760*la^8*x^6*zb^10 + 
       5120*la^9*x^6*zb^10 + 306*la^10*x^6*zb^10 + 1096*la^11*x^6*zb^10 + 
       846*la^12*x^6*zb^10 + 82*la^13*x^6*zb^10 - 258*la^14*x^6*zb^10 - 
       39*la^15*x^6*zb^10 + 812*la^5*x^7*zb^10 - 2268*la^6*x^7*zb^10 + 
       2219*la^7*x^7*zb^10 + 5992*la^8*x^7*zb^10 - 29300*la^9*x^7*zb^10 + 
       17964*la^10*x^7*zb^10 + 10516*la^11*x^7*zb^10 - 1232*la^12*x^7*zb^10 + 
       2530*la^13*x^7*zb^10 + 536*la^14*x^7*zb^10 - 629*la^15*x^7*zb^10 - 
       846*la^6*x^8*zb^10 + 10250*la^7*x^8*zb^10 - 25768*la^8*x^8*zb^10 + 
       46664*la^9*x^8*zb^10 - 49046*la^10*x^8*zb^10 - 19934*la^11*x^8*zb^10 + 
       47624*la^12*x^8*zb^10 - 6606*la^13*x^8*zb^10 + 3870*la^14*x^8*zb^10 - 
       1408*la^15*x^8*zb^10 - 12584*la^7*x^9*zb^10 + 63404*la^8*x^9*zb^10 - 
       135308*la^9*x^9*zb^10 + 176592*la^10*x^9*zb^10 - 
       113128*la^11*x^9*zb^10 - 33754*la^12*x^9*zb^10 + 
       69854*la^13*x^9*zb^10 - 12484*la^14*x^9*zb^10 - 1492*la^15*x^9*zb^10 - 
       16516*la^8*x^10*zb^10 + 67528*la^9*x^10*zb^10 - 
       123508*la^10*x^10*zb^10 + 149780*la^11*x^10*zb^10 - 
       120538*la^12*x^10*zb^10 + 40856*la^13*x^10*zb^10 + 
       7116*la^14*x^10*zb^10 - 4586*la^15*x^10*zb^10 - 5984*la^9*x^11*zb^10 + 
       24128*la^10*x^11*zb^10 - 40688*la^11*x^11*zb^10 + 
       39216*la^12*x^11*zb^10 - 24928*la^13*x^11*zb^10 + 
       10048*la^14*x^11*zb^10 - 1792*la^15*x^11*zb^10 + 64*la^10*x^12*zb^10 - 
       160*la^11*x^12*zb^10 + 128*la^12*x^12*zb^10 - 32*la^13*x^12*zb^10 + 
       17*la^4*x^6*zb^11 + 49*la^5*x^6*zb^11 + 47*la^6*x^6*zb^11 - 
       133*la^7*x^6*zb^11 + 57*la^8*x^6*zb^11 - 736*la^9*x^6*zb^11 + 
       84*la^10*x^6*zb^11 - 220*la^11*x^6*zb^11 - 77*la^12*x^6*zb^11 - 
       47*la^13*x^6*zb^11 + 63*la^14*x^6*zb^11 + 13*la^15*x^6*zb^11 + 
       la^16*x^6*zb^11 - 243*la^5*x^7*zb^11 + 405*la^6*x^7*zb^11 + 
       458*la^7*x^7*zb^11 - 1119*la^8*x^7*zb^11 + 3602*la^9*x^7*zb^11 - 
       1570*la^10*x^7*zb^11 - 4714*la^11*x^7*zb^11 - 236*la^12*x^7*zb^11 - 
       473*la^13*x^7*zb^11 - 203*la^14*x^7*zb^11 + 228*la^15*x^7*zb^11 + 
       67*la^16*x^7*zb^11 - 162*la^6*x^8*zb^11 - 752*la^7*x^8*zb^11 + 
       823*la^8*x^8*zb^11 + 571*la^9*x^8*zb^11 + 3051*la^10*x^8*zb^11 + 
       13338*la^11*x^8*zb^11 - 20550*la^12*x^8*zb^11 - 1396*la^13*x^8*zb^11 + 
       332*la^14*x^8*zb^11 - 682*la^15*x^8*zb^11 + 522*la^16*x^8*zb^11 + 
       2808*la^7*x^9*zb^11 - 14128*la^8*x^9*zb^11 + 17948*la^9*x^9*zb^11 - 
       1720*la^10*x^9*zb^11 - 31068*la^11*x^9*zb^11 + 72316*la^12*x^9*zb^11 - 
       49366*la^13*x^9*zb^11 - 1580*la^14*x^9*zb^11 + 1918*la^15*x^9*zb^11 + 
       632*la^16*x^9*zb^11 + 7904*la^8*x^10*zb^11 - 33168*la^9*x^10*zb^11 + 
       55488*la^10*x^10*zb^11 - 51828*la^11*x^10*zb^11 + 
       7245*la^12*x^10*zb^11 + 53880*la^13*x^10*zb^11 - 
       49790*la^14*x^10*zb^11 + 8814*la^15*x^10*zb^11 + 
       1125*la^16*x^10*zb^11 + 5680*la^9*x^11*zb^11 - 
       20644*la^10*x^11*zb^11 + 30384*la^11*x^11*zb^11 - 
       27656*la^12*x^11*zb^11 + 17274*la^13*x^11*zb^11 - 
       1818*la^14*x^11*zb^11 - 5036*la^15*x^11*zb^11 + 
       1792*la^16*x^11*zb^11 + 1024*la^10*x^12*zb^11 - 
       4256*la^11*x^12*zb^11 + 7344*la^12*x^12*zb^11 - 
       7024*la^13*x^12*zb^11 + 4192*la^14*x^12*zb^11 - 
       1536*la^15*x^12*zb^11 + 256*la^16*x^12*zb^11 - 11*la^5*x^7*zb^12 - 
       77*la^6*x^7*zb^12 - la^7*x^7*zb^12 + 31*la^8*x^7*zb^12 + 
       234*la^9*x^7*zb^12 - 84*la^10*x^7*zb^12 + 736*la^11*x^7*zb^12 - 
       94*la^12*x^7*zb^12 + 175*la^13*x^7*zb^12 - 19*la^14*x^7*zb^12 - 
       33*la^15*x^7*zb^12 - 21*la^16*x^7*zb^12 - 2*la^17*x^7*zb^12 + 
       281*la^6*x^8*zb^12 - 359*la^7*x^8*zb^12 - 268*la^8*x^8*zb^12 - 
       356*la^9*x^8*zb^12 + 507*la^10*x^8*zb^12 - 3320*la^11*x^8*zb^12 + 
       5106*la^12*x^8*zb^12 + 1450*la^13*x^8*zb^12 - 291*la^14*x^8*zb^12 + 
       87*la^15*x^8*zb^12 - 98*la^16*x^8*zb^12 - 69*la^17*x^8*zb^12 - 
       612*la^7*x^9*zb^12 + 3140*la^8*x^9*zb^12 - 1716*la^9*x^9*zb^12 - 
       7692*la^10*x^9*zb^12 + 13485*la^11*x^9*zb^12 - 18256*la^12*x^9*zb^12 + 
       8222*la^13*x^9*zb^12 + 8160*la^14*x^9*zb^12 - 2224*la^15*x^9*zb^12 + 
       160*la^16*x^9*zb^12 - 257*la^17*x^9*zb^12 - 2244*la^8*x^10*zb^12 + 
       8592*la^9*x^10*zb^12 - 4884*la^10*x^10*zb^12 - 
       15812*la^11*x^10*zb^12 + 38688*la^12*x^10*zb^12 - 
       47058*la^13*x^10*zb^12 + 19248*la^14*x^10*zb^12 + 
       8006*la^15*x^10*zb^12 - 3676*la^16*x^10*zb^12 - 152*la^17*x^10*zb^12 - 
       2600*la^9*x^11*zb^12 + 8856*la^10*x^11*zb^12 - 9840*la^11*x^11*zb^12 + 
       3044*la^12*x^11*zb^12 + 8594*la^13*x^11*zb^12 - 
       19968*la^14*x^11*zb^12 + 14560*la^15*x^11*zb^12 - 
       2026*la^16*x^11*zb^12 - 560*la^17*x^11*zb^12 - 812*la^10*x^12*zb^12 + 
       2440*la^11*x^12*zb^12 - 1936*la^12*x^12*zb^12 - 728*la^13*x^12*zb^12 + 
       2232*la^14*x^12*zb^12 - 2218*la^15*x^12*zb^12 + 
       1344*la^16*x^12*zb^12 - 320*la^17*x^12*zb^12 + 3*la^6*x^8*zb^13 + 
       53*la^7*x^8*zb^13 + 45*la^8*x^8*zb^13 - 81*la^9*x^8*zb^13 - 
       116*la^10*x^8*zb^13 + 14*la^11*x^8*zb^13 - 201*la^12*x^8*zb^13 - 
       396*la^13*x^8*zb^13 + 51*la^14*x^8*zb^13 + 3*la^15*x^8*zb^13 + 
       24*la^16*x^8*zb^13 + 13*la^17*x^8*zb^13 + 3*la^18*x^8*zb^13 - 
       148*la^7*x^9*zb^13 - 20*la^8*x^9*zb^13 + 446*la^9*x^9*zb^13 + 
       422*la^10*x^9*zb^13 - 578*la^11*x^9*zb^13 + 907*la^12*x^9*zb^13 - 
       173*la^13*x^9*zb^13 - 2719*la^14*x^9*zb^13 + 286*la^15*x^9*zb^13 + 
       177*la^16*x^9*zb^13 + 14*la^17*x^9*zb^13 + 41*la^18*x^9*zb^13 + 
       712*la^8*x^10*zb^13 - 3052*la^9*x^10*zb^13 + 2496*la^10*x^10*zb^13 + 
       3524*la^11*x^10*zb^13 - 6247*la^12*x^10*zb^13 + 
       3897*la^13*x^10*zb^13 + 3883*la^14*x^10*zb^13 - 
       7562*la^15*x^10*zb^13 + 1095*la^16*x^10*zb^13 + 399*la^17*x^10*zb^13 + 
       53*la^18*x^10*zb^13 + 832*la^9*x^11*zb^13 - 2720*la^10*x^11*zb^13 + 
       608*la^11*x^11*zb^13 + 6512*la^12*x^11*zb^13 - 
       12126*la^13*x^11*zb^13 + 11476*la^14*x^11*zb^13 - 
       1862*la^15*x^11*zb^13 - 4552*la^16*x^11*zb^13 + 
       1656*la^17*x^11*zb^13 + 40*la^18*x^11*zb^13 + 356*la^10*x^12*zb^13 - 
       960*la^11*x^12*zb^13 + 524*la^12*x^12*zb^13 + 232*la^13*x^12*zb^13 - 
       376*la^14*x^12*zb^13 + 838*la^15*x^12*zb^13 - 571*la^16*x^12*zb^13 - 
       192*la^17*x^12*zb^13 + 144*la^18*x^12*zb^13 - 16*la^8*x^9*zb^14 - 
       54*la^9*x^9*zb^14 + 50*la^10*x^9*zb^14 + 59*la^11*x^9*zb^14 + 
       25*la^12*x^9*zb^14 - 9*la^13*x^9*zb^14 + 235*la^14*x^9*zb^14 + 
       92*la^15*x^9*zb^14 - 79*la^16*x^9*zb^14 + la^17*x^9*zb^14 - 
       7*la^18*x^9*zb^14 - 2*la^19*x^9*zb^14 + 32*la^8*x^10*zb^14 + 
       148*la^9*x^10*zb^14 - 314*la^10*x^10*zb^14 - 170*la^11*x^10*zb^14 - 
       44*la^12*x^10*zb^14 + 524*la^13*x^10*zb^14 - 812*la^14*x^10*zb^14 + 
       915*la^15*x^10*zb^14 + 503*la^16*x^10*zb^14 - 309*la^17*x^10*zb^14 - 
       la^18*x^10*zb^14 - 13*la^19*x^10*zb^14 - 328*la^9*x^11*zb^14 + 
       1384*la^10*x^11*zb^14 - 1620*la^11*x^11*zb^14 + 180*la^12*x^11*zb^14 + 
       224*la^13*x^11*zb^14 + 928*la^14*x^11*zb^14 - 2667*la^15*x^11*zb^14 + 
       2228*la^16*x^11*zb^14 + 177*la^17*x^11*zb^14 - 352*la^18*x^11*zb^14 + 
       8*la^19*x^11*zb^14 - 116*la^10*x^12*zb^14 + 328*la^11*x^12*zb^14 + 
       24*la^12*x^12*zb^14 - 888*la^13*x^12*zb^14 + 1506*la^14*x^12*zb^14 - 
       1518*la^15*x^12*zb^14 + 464*la^16*x^12*zb^14 + 348*la^17*x^12*zb^14 - 
       108*la^18*x^12*zb^14 - 28*la^19*x^12*zb^14 + 26*la^10*x^10*zb^15 - 
       14*la^11*x^10*zb^15 - 5*la^12*x^10*zb^15 - 57*la^13*x^10*zb^15 + 
       63*la^14*x^10*zb^15 - 101*la^15*x^10*zb^15 - 35*la^16*x^10*zb^15 + 
       4*la^17*x^10*zb^15 + 18*la^18*x^10*zb^15 - la^19*x^10*zb^15 + 
       la^20*x^10*zb^15 - 60*la^10*x^11*zb^15 + 68*la^11*x^11*zb^15 + 
       80*la^12*x^11*zb^15 + 93*la^13*x^11*zb^15 - 367*la^14*x^11*zb^15 + 
       362*la^15*x^11*zb^15 - 129*la^16*x^11*zb^15 - 232*la^17*x^11*zb^15 + 
       61*la^18*x^11*zb^15 + 30*la^19*x^11*zb^15 - la^20*x^11*zb^15 + 
       60*la^10*x^12*zb^15 - 272*la^11*x^12*zb^15 + 460*la^12*x^12*zb^15 - 
       476*la^13*x^12*zb^15 + 538*la^14*x^12*zb^15 - 652*la^15*x^12*zb^15 + 
       713*la^16*x^12*zb^15 - 443*la^17*x^12*zb^15 + 19*la^18*x^12*zb^15 + 
       36*la^19*x^12*zb^15 + 2*la^20*x^12*zb^15 - 16*la^12*x^11*zb^16 + 
       33*la^13*x^11*zb^16 - 37*la^14*x^11*zb^16 + 49*la^15*x^11*zb^16 - 
       35*la^16*x^11*zb^16 + 35*la^17*x^11*zb^16 - 3*la^18*x^11*zb^16 - 
       4*la^19*x^11*zb^16 - la^20*x^11*zb^16 + 32*la^12*x^12*zb^16 - 
       108*la^13*x^12*zb^16 + 141*la^14*x^12*zb^16 - 127*la^15*x^12*zb^16 + 
       112*la^16*x^12*zb^16 - 104*la^17*x^12*zb^16 + 87*la^18*x^12*zb^16 - 
       21*la^19*x^12*zb^16 - 3*la^20*x^12*zb^16 + 3*la^14*x^12*zb^17 - 
       7*la^15*x^12*zb^17 + 7*la^16*x^12*zb^17 - 7*la^17*x^12*zb^17 + 
       5*la^18*x^12*zb^17 - 5*la^19*x^12*zb^17 + 2*la^20*x^12*zb^17))/
     (ep^3*(-1 + la)*la*x*(-1 + zb)*zb*(-1 + x*zb)^3*(-1 + la*x*zb)^4*
      (2 - zb - 2*la*x*zb + la^2*x*zb^2)*(1 - 4*la*x + 4*la^2*x - 
        2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)^2) - 
    (64*nc^2*Pi^3*(2 - 12*la*x - 12*la^2*x + 48*la^3*x - 24*la^4*x + 
       40*la^2*x^2 - 80*la^3*x^2 + 40*la^4*x^2 - 7*zb - 4*x*zb + 22*la*x*zb + 
       64*la^2*x*zb - 216*la^3*x*zb + 108*la^4*x*zb + 24*la*x^2*zb - 
       16*la^2*x^2*zb + 344*la^3*x^2*zb - 616*la^4*x^2*zb + 288*la^5*x^2*zb - 
       24*la^6*x^2*zb - 80*la^2*x^3*zb - 240*la^3*x^3*zb + 760*la^4*x^3*zb - 
       480*la^5*x^3*zb + 40*la^6*x^3*zb + 13*zb^2 - 10*la*zb^2 + 
       10*la^2*zb^2 + 14*x*zb^2 - 31*la*x*zb^2 - 8*la^2*x*zb^2 + 
       240*la^3*x*zb^2 - 140*la^4*x*zb^2 + 24*la^5*x*zb^2 - 8*la^6*x*zb^2 + 
       2*x^2*zb^2 - 44*la*x^2*zb^2 - 26*la^2*x^2*zb^2 - 1188*la^3*x^2*zb^2 + 
       2832*la^4*x^2*zb^2 - 1644*la^5*x^2*zb^2 + 224*la^6*x^2*zb^2 - 
       12*la*x^3*zb^2 + 68*la^2*x^3*zb^2 - 40*la^3*x^3*zb^2 - 
       1768*la^4*x^3*zb^2 + 2844*la^5*x^3*zb^2 - 1284*la^6*x^3*zb^2 + 
       192*la^7*x^3*zb^2 + 40*la^2*x^4*zb^2 + 720*la^3*x^4*zb^2 + 
       120*la^4*x^4*zb^2 - 2880*la^5*x^4*zb^2 + 2320*la^6*x^4*zb^2 - 
       320*la^7*x^4*zb^2 - 15*zb^3 + 25*la*zb^3 - 25*la^2*zb^3 - 18*x*zb^3 + 
       46*la*x*zb^3 - 137*la^2*x*zb^3 - 24*la^3*x*zb^3 + 12*la^4*x*zb^3 - 
       60*la^5*x*zb^3 + 20*la^6*x*zb^3 - 7*x^2*zb^3 - 34*la*x^2*zb^3 + 
       152*la^2*x^2*zb^3 + 1254*la^3*x^2*zb^3 - 3879*la^4*x^2*zb^3 + 
       2456*la^5*x^2*zb^3 - 468*la^6*x^2*zb^3 - 48*la^7*x^2*zb^3 + 
       28*la^8*x^2*zb^3 + 22*la*x^3*zb^3 + 244*la^2*x^3*zb^3 + 
       34*la^3*x^3*zb^3 + 5936*la^4*x^3*zb^3 - 14152*la^5*x^3*zb^3 + 
       9472*la^6*x^3*zb^3 - 2240*la^7*x^3*zb^3 + 112*la^8*x^3*zb^3 - 
       40*la^2*x^4*zb^3 - 1656*la^3*x^4*zb^3 + 4864*la^4*x^4*zb^3 - 
       3128*la^5*x^4*zb^3 + 1760*la^6*x^4*zb^3 - 2432*la^7*x^4*zb^3 + 
       632*la^8*x^4*zb^3 - 400*la^3*x^5*zb^3 - 2680*la^4*x^5*zb^3 + 
       2720*la^5*x^5*zb^3 + 5320*la^6*x^5*zb^3 - 6080*la^7*x^5*zb^3 + 
       1120*la^8*x^5*zb^3 + 11*zb^4 - 20*la*zb^4 + 10*la^2*zb^4 + 
       20*la^3*zb^4 - 10*la^4*zb^4 + 2*x*zb^4 - 31*la*x*zb^4 + 
       94*la^2*x*zb^4 + 42*la^3*x*zb^4 - 84*la^4*x*zb^4 + 136*la^5*x*zb^4 + 
       104*la^6*x*zb^4 - 128*la^7*x*zb^4 + 32*la^8*x*zb^4 + 13*x^2*zb^4 + 
       194*la*x^2*zb^4 - 732*la^2*x^2*zb^4 + 698*la^3*x^2*zb^4 + 
       761*la^4*x^2*zb^4 + 312*la^5*x^2*zb^4 - 1096*la^6*x^2*zb^4 + 
       1088*la^7*x^2*zb^4 - 312*la^8*x^2*zb^4 - 31*la*x^3*zb^4 - 
       376*la^2*x^3*zb^4 + 2342*la^3*x^3*zb^4 - 13676*la^4*x^3*zb^4 + 
       27015*la^5*x^3*zb^4 - 17716*la^6*x^3*zb^4 + 4424*la^7*x^3*zb^4 + 
       216*la^8*x^3*zb^4 - 196*la^9*x^3*zb^4 + 102*la^2*x^4*zb^4 + 
       8*la^3*x^4*zb^4 - 10322*la^4*x^4*zb^4 + 14476*la^5*x^4*zb^4 - 
       1508*la^6*x^4*zb^4 - 3640*la^7*x^4*zb^4 + 3098*la^8*x^4*zb^4 - 
       784*la^9*x^4*zb^4 + 792*la^3*x^5*zb^4 + 7888*la^4*x^5*zb^4 - 
       30260*la^5*x^5*zb^4 + 45956*la^6*x^5*zb^4 - 50368*la^7*x^5*zb^4 + 
       33776*la^8*x^5*zb^4 - 7784*la^9*x^5*zb^4 + 1760*la^4*x^6*zb^4 + 
       5120*la^5*x^6*zb^4 - 10480*la^6*x^6*zb^4 - 3680*la^7*x^6*zb^4 + 
       9520*la^8*x^6*zb^4 - 2240*la^9*x^6*zb^4 - 5*zb^5 + 5*la*zb^5 + 
       10*la^2*zb^5 - 30*la^3*zb^5 + 15*la^4*zb^5 + 14*x*zb^5 - 
       10*la*x*zb^5 + 17*la^2*x*zb^5 - 104*la^3*x*zb^5 + 90*la^4*x*zb^5 - 
       36*la^5*x*zb^5 - 294*la^6*x*zb^5 + 288*la^7*x*zb^5 - 72*la^8*x*zb^5 - 
       15*x^2*zb^5 - 177*la*x^2*zb^5 + 1164*la^2*x^2*zb^5 - 
       1862*la^3*x^2*zb^5 + 1034*la^4*x^2*zb^5 - 1217*la^5*x^2*zb^5 + 
       1615*la^6*x^2*zb^5 - 2536*la^7*x^2*zb^5 + 1340*la^8*x^2*zb^5 - 
       204*la^9*x^2*zb^5 - 4*la^10*x^2*zb^5 + 42*la*x^3*zb^5 - 
       421*la^2*x^3*zb^5 - 2816*la^3*x^3*zb^5 + 13322*la^4*x^3*zb^5 - 
       18762*la^5*x^3*zb^5 + 2257*la^6*x^3*zb^5 + 9496*la^7*x^3*zb^5 - 
       8916*la^8*x^3*zb^5 + 2604*la^9*x^3*zb^5 - 84*la^10*x^3*zb^5 - 
       152*la^2*x^4*zb^5 + 3074*la^3*x^4*zb^5 - 2314*la^4*x^4*zb^5 + 
       8718*la^5*x^4*zb^5 - 28690*la^6*x^4*zb^5 + 28532*la^7*x^4*zb^5 - 
       21249*la^8*x^4*zb^5 + 7984*la^9*x^4*zb^5 - 908*la^10*x^4*zb^5 - 
       1454*la^3*x^5*zb^5 - 1608*la^4*x^5*zb^5 + 59954*la^5*x^5*zb^5 - 
       157484*la^6*x^5*zb^5 + 180020*la^7*x^5*zb^5 - 96188*la^8*x^5*zb^5 + 
       9238*la^9*x^5*zb^5 + 4948*la^10*x^5*zb^5 - 3176*la^4*x^6*zb^5 - 
       22784*la^5*x^6*zb^5 + 99976*la^6*x^6*zb^5 - 174000*la^7*x^6*zb^5 + 
       192344*la^8*x^6*zb^5 - 120112*la^9*x^6*zb^5 + 27752*la^10*x^6*zb^5 - 
       4480*la^5*x^7*zb^5 - 4480*la^6*x^7*zb^5 + 19040*la^7*x^7*zb^5 - 
       3920*la^8*x^7*zb^5 - 8960*la^9*x^7*zb^5 + 2800*la^10*x^7*zb^5 + zb^6 + 
       2*la*zb^6 - 11*la^2*zb^6 + 20*la^3*zb^6 - 15*la^4*zb^6 + 6*la^5*zb^6 - 
       2*la^6*zb^6 - 10*x*zb^6 + 13*la*x*zb^6 - 20*la^2*x*zb^6 + 
       49*la^3*x*zb^6 - 36*la^4*x*zb^6 + 51*la^5*x*zb^6 + 106*la^6*x*zb^6 - 
       144*la^7*x*zb^6 + 36*la^8*x*zb^6 + 11*x^2*zb^6 + 8*la*x^2*zb^6 - 
       669*la^2*x^2*zb^6 + 760*la^3*x^2*zb^6 + 388*la^4*x^2*zb^6 - 
       702*la^5*x^2*zb^6 - 486*la^6*x^2*zb^6 + 2856*la^7*x^2*zb^6 - 
       2160*la^8*x^2*zb^6 + 444*la^9*x^2*zb^6 + 12*la^10*x^2*zb^6 - 
       37*la*x^3*zb^6 + 862*la^2*x^3*zb^6 - 445*la^3*x^3*zb^6 - 
       4212*la^4*x^3*zb^6 + 1618*la^5*x^3*zb^6 + 14408*la^6*x^3*zb^6 - 
       20560*la^7*x^3*zb^6 + 16520*la^8*x^3*zb^6 - 6016*la^9*x^3*zb^6 + 
       588*la^10*x^3*zb^6 + 24*la^11*x^3*zb^6 - 32*la^2*x^4*zb^6 - 
       862*la^3*x^4*zb^6 + 14722*la^4*x^4*zb^6 - 38658*la^5*x^4*zb^6 + 
       40858*la^6*x^4*zb^6 - 14168*la^7*x^4*zb^6 + 7023*la^8*x^4*zb^6 + 
       2218*la^9*x^4*zb^6 - 3630*la^10*x^4*zb^6 + 504*la^11*x^4*zb^6 + 
       2402*la^3*x^5*zb^6 - 17040*la^4*x^5*zb^6 - 14548*la^5*x^5*zb^6 + 
       123096*la^6*x^5*zb^6 - 153086*la^7*x^5*zb^6 + 23934*la^8*x^5*zb^6 + 
       95203*la^9*x^5*zb^6 - 58948*la^10*x^5*zb^6 + 7996*la^11*x^5*zb^6 + 
       3310*la^4*x^6*zb^6 + 18228*la^5*x^6*zb^6 - 201046*la^6*x^6*zb^6 + 
       534232*la^7*x^6*zb^6 - 648106*la^8*x^6*zb^6 + 349252*la^9*x^6*zb^6 - 
       32942*la^10*x^6*zb^6 - 19496*la^11*x^6*zb^6 + 6448*la^5*x^7*zb^6 + 
       47752*la^6*x^7*zb^6 - 218888*la^7*x^7*zb^6 + 391824*la^8*x^7*zb^6 - 
       417904*la^9*x^7*zb^6 + 247352*la^10*x^7*zb^6 - 56584*la^11*x^7*zb^6 + 
       7280*la^6*x^8*zb^6 - 1120*la^7*x^8*zb^6 - 19600*la^8*x^8*zb^6 + 
       11200*la^9*x^8*zb^6 + 4480*la^10*x^8*zb^6 - 2240*la^11*x^8*zb^6 - 
       la*zb^7 + 3*la^2*zb^7 - 5*la^3*zb^7 + 5*la^4*zb^7 - 3*la^5*zb^7 + 
       la^6*zb^7 + 2*x*zb^7 + 2*la*x*zb^7 - 15*la^2*x*zb^7 + 24*la^3*x*zb^7 - 
       39*la^4*x*zb^7 + 14*la^5*x*zb^7 - 19*la^6*x*zb^7 + 24*la^7*x*zb^7 - 
       2*la^8*x*zb^7 - 5*x^2*zb^7 + 43*la*x^2*zb^7 + 176*la^2*x^2*zb^7 + 
       157*la^3*x^2*zb^7 - 1336*la^4*x^2*zb^7 + 2008*la^5*x^2*zb^7 - 
       1602*la^6*x^2*zb^7 + 20*la^7*x^2*zb^7 + 365*la^8*x^2*zb^7 + 
       68*la^9*x^2*zb^7 - 64*la^10*x^2*zb^7 + 14*la*x^3*zb^7 - 
       285*la^2*x^3*zb^7 + 982*la^3*x^3*zb^7 + 1047*la^4*x^3*zb^7 + 
       2398*la^5*x^3*zb^7 - 13600*la^6*x^3*zb^7 + 19072*la^7*x^3*zb^7 - 
       18874*la^8*x^3*zb^7 + 10496*la^9*x^3*zb^7 - 2784*la^10*x^3*zb^7 + 
       456*la^11*x^3*zb^7 - 88*la^12*x^3*zb^7 + 265*la^2*x^4*zb^7 - 
       2592*la^3*x^4*zb^7 - 5208*la^4*x^4*zb^7 + 20420*la^5*x^4*zb^7 - 
       2662*la^6*x^4*zb^7 - 24226*la^7*x^4*zb^7 + 7106*la^8*x^4*zb^7 + 
       207*la^9*x^4*zb^7 - 659*la^10*x^4*zb^7 + 1772*la^11*x^4*zb^7 - 
       528*la^12*x^4*zb^7 - 2260*la^3*x^5*zb^7 + 16566*la^4*x^5*zb^7 - 
       41900*la^5*x^5*zb^7 + 23324*la^6*x^5*zb^7 - 4768*la^7*x^5*zb^7 + 
       103016*la^8*x^5*zb^7 - 198930*la^9*x^5*zb^7 + 97813*la^10*x^5*zb^7 - 
       3744*la^11*x^5*zb^7 - 3208*la^12*x^5*zb^7 - 4679*la^4*x^6*zb^7 + 
       28698*la^5*x^6*zb^7 + 99032*la^6*x^6*zb^7 - 495418*la^7*x^6*zb^7 + 
       621012*la^8*x^6*zb^7 - 121310*la^9*x^6*zb^7 - 300744*la^10*x^6*zb^7 + 
       183030*la^11*x^6*zb^7 - 21633*la^12*x^6*zb^7 + 194*la^5*x^7*zb^7 - 
       80000*la^6*x^7*zb^7 + 465806*la^7*x^7*zb^7 - 1091716*la^8*x^7*zb^7 + 
       1254954*la^9*x^7*zb^7 - 628448*la^10*x^7*zb^7 + 28310*la^11*x^7*zb^7 + 
       47468*la^12*x^7*zb^7 - 7768*la^6*x^8*zb^7 - 72416*la^7*x^8*zb^7 + 
       330184*la^8*x^8*zb^7 - 590480*la^9*x^8*zb^7 + 604616*la^10*x^8*zb^7 - 
       340336*la^11*x^8*zb^7 + 76200*la^12*x^8*zb^7 - 7840*la^7*x^9*zb^7 + 
       7280*la^8*x^9*zb^7 + 10880*la^9*x^9*zb^7 - 11120*la^10*x^9*zb^7 - 
       320*la^11*x^9*zb^7 + 1120*la^12*x^9*zb^7 - 2*la*x*zb^8 + 
       8*la^2*x*zb^8 - 16*la^3*x*zb^8 + 28*la^4*x*zb^8 - 30*la^5*x*zb^8 + 
       20*la^6*x*zb^8 - 8*la^7*x*zb^8 + x^2*zb^8 - 10*la*x^2*zb^8 - 
       59*la^2*x^2*zb^8 - 112*la^3*x^2*zb^8 + 679*la^4*x^2*zb^8 - 
       1106*la^5*x^2*zb^8 + 1236*la^6*x^2*zb^8 - 880*la^7*x^2*zb^8 + 
       479*la^8*x^2*zb^8 - 246*la^9*x^2*zb^8 + 52*la^10*x^2*zb^8 + 
       3*la*x^3*zb^8 - 116*la^2*x^3*zb^8 - 165*la^3*x^3*zb^8 - 
       1118*la^4*x^3*zb^8 - 365*la^5*x^3*zb^8 + 6294*la^6*x^3*zb^8 - 
       9326*la^7*x^3*zb^8 + 9458*la^8*x^3*zb^8 - 5703*la^9*x^3*zb^8 + 
       1684*la^10*x^3*zb^8 - 456*la^11*x^3*zb^8 + 140*la^12*x^3*zb^8 - 
       229*la^2*x^4*zb^8 + 1976*la^3*x^4*zb^8 - 778*la^4*x^4*zb^8 - 
       5296*la^5*x^4*zb^8 - 12588*la^6*x^4*zb^8 + 27204*la^7*x^4*zb^8 - 
       5462*la^8*x^4*zb^8 - 794*la^9*x^4*zb^8 - 3970*la^10*x^4*zb^8 + 
       2640*la^11*x^4*zb^8 - 1218*la^12*x^4*zb^8 + 440*la^13*x^4*zb^8 + 
       817*la^3*x^5*zb^8 - 3064*la^4*x^5*zb^8 + 23746*la^5*x^5*zb^8 - 
       21960*la^6*x^5*zb^8 - 17702*la^7*x^5*zb^8 - 55428*la^8*x^5*zb^8 + 
       181508*la^9*x^5*zb^8 - 116510*la^10*x^5*zb^8 + 21950*la^11*x^5*zb^8 - 
       5712*la^12*x^5*zb^8 + 2420*la^13*x^5*zb^8 + 5873*la^4*x^6*zb^8 - 
       39722*la^5*x^6*zb^8 + 43344*la^6*x^6*zb^8 + 108862*la^7*x^6*zb^8 - 
       81796*la^8*x^6*zb^8 - 427470*la^9*x^6*zb^8 + 711664*la^10*x^6*zb^8 - 
       319818*la^11*x^6*zb^8 + 6255*la^12*x^6*zb^8 + 11420*la^13*x^6*zb^8 - 
       3339*la^5*x^7*zb^8 + 16516*la^6*x^7*zb^8 - 298334*la^7*x^7*zb^8 + 
       963672*la^8*x^7*zb^8 - 1038058*la^9*x^7*zb^8 + 25596*la^10*x^7*zb^8 + 
       651834*la^11*x^7*zb^8 - 336072*la^12*x^7*zb^8 + 30197*la^13*x^7*zb^8 - 
       12282*la^6*x^8*zb^8 + 175140*la^7*x^8*zb^8 - 729604*la^8*x^8*zb^8 + 
       1472208*la^9*x^8*zb^8 - 1529458*la^10*x^8*zb^8 + 
       660004*la^11*x^8*zb^8 + 43878*la^12*x^8*zb^8 - 77312*la^13*x^8*zb^8 + 
       5400*la^7*x^9*zb^8 + 77536*la^8*x^9*zb^8 - 341804*la^9*x^9*zb^8 + 
       605948*la^10*x^9*zb^8 - 600280*la^11*x^9*zb^8 + 
       323912*la^12*x^9*zb^8 - 70712*la^13*x^9*zb^8 + 5600*la^8*x^10*zb^8 - 
       8320*la^9*x^10*zb^8 - 1720*la^10*x^10*zb^8 + 5680*la^11*x^10*zb^8 - 
       920*la^12*x^10*zb^8 - 320*la^13*x^10*zb^8 - la*x^2*zb^9 + 
       15*la^2*x^2*zb^9 + 17*la^3*x^2*zb^9 - 125*la^4*x^2*zb^9 + 
       193*la^5*x^2*zb^9 - 209*la^6*x^2*zb^9 + 178*la^7*x^2*zb^9 - 
       112*la^8*x^2*zb^9 + 55*la^9*x^2*zb^9 - 11*la^10*x^2*zb^9 - 
       2*la*x^3*zb^9 + 51*la^2*x^3*zb^9 + 142*la^3*x^3*zb^9 + 
       197*la^4*x^3*zb^9 + 128*la^5*x^3*zb^9 - 2203*la^6*x^3*zb^9 + 
       3048*la^7*x^3*zb^9 - 2492*la^8*x^3*zb^9 + 1378*la^9*x^3*zb^9 - 
       481*la^10*x^3*zb^9 + 264*la^11*x^3*zb^9 - 96*la^12*x^3*zb^9 + 
       74*la^2*x^4*zb^9 - 171*la^3*x^4*zb^9 - 727*la^4*x^4*zb^9 + 
       5136*la^5*x^4*zb^9 + 2964*la^6*x^4*zb^9 - 11802*la^7*x^4*zb^9 + 
       918*la^8*x^4*zb^9 + 3750*la^9*x^4*zb^9 - 424*la^10*x^4*zb^9 - 
       90*la^11*x^4*zb^9 + 437*la^12*x^4*zb^9 - 280*la^13*x^4*zb^9 - 
       60*la^14*x^4*zb^9 - 2*la^3*x^5*zb^9 - 2443*la^4*x^5*zb^9 + 
       550*la^5*x^5*zb^9 - 11786*la^6*x^5*zb^9 + 58660*la^7*x^5*zb^9 - 
       13208*la^8*x^5*zb^9 - 101828*la^9*x^5*zb^9 + 81504*la^10*x^5*zb^9 - 
       12028*la^11*x^5*zb^9 - 2562*la^12*x^5*zb^9 + 2232*la^13*x^5*zb^9 - 
       1366*la^14*x^5*zb^9 - 3006*la^4*x^6*zb^9 + 14869*la^5*x^6*zb^9 - 
       34105*la^6*x^6*zb^9 - 23770*la^7*x^6*zb^9 + 8066*la^8*x^6*zb^9 + 
       357894*la^9*x^6*zb^9 - 585894*la^10*x^6*zb^9 + 255094*la^11*x^6*zb^9 + 
       5194*la^12*x^6*zb^9 - 1415*la^13*x^6*zb^9 - 5731*la^14*x^6*zb^9 - 
       3226*la^5*x^7*zb^9 + 28659*la^6*x^7*zb^9 + 23908*la^7*x^7*zb^9 - 
       229574*la^8*x^7*zb^9 - 92376*la^9*x^7*zb^9 + 1143894*la^10*x^7*zb^9 - 
       1417164*la^11*x^7*zb^9 + 527922*la^12*x^7*zb^9 + 
       21938*la^13*x^7*zb^9 - 22593*la^14*x^7*zb^9 + 25070*la^6*x^8*zb^9 - 
       123522*la^7*x^8*zb^9 + 488189*la^8*x^8*zb^9 - 1059390*la^9*x^8*zb^9 + 
       811060*la^10*x^8*zb^9 + 449502*la^11*x^8*zb^9 - 
       981458*la^12*x^8*zb^9 + 402314*la^13*x^8*zb^9 - 20774*la^14*x^8*zb^9 + 
       25146*la^7*x^9*zb^9 - 228804*la^8*x^9*zb^9 + 766260*la^9*x^9*zb^9 - 
       1329396*la^10*x^9*zb^9 + 1199258*la^11*x^9*zb^9 - 
       381188*la^12*x^9*zb^9 - 139662*la^13*x^9*zb^9 + 86956*la^14*x^9*zb^9 - 
       1272*la^8*x^10*zb^9 - 58328*la^9*x^10*zb^9 + 240040*la^10*x^10*zb^9 - 
       418216*la^11*x^10*zb^9 + 403568*la^12*x^10*zb^9 - 
       210736*la^13*x^10*zb^9 + 44944*la^14*x^10*zb^9 - 2560*la^9*x^11*zb^9 + 
       4880*la^10*x^11*zb^9 - 1520*la^11*x^11*zb^9 - 1320*la^12*x^11*zb^9 + 
       480*la^13*x^11*zb^9 + 40*la^14*x^11*zb^9 + 2*la^2*x^3*zb^10 - 
       66*la^3*x^3*zb^10 + 20*la^4*x^3*zb^10 + 14*la^5*x^3*zb^10 + 
       324*la^6*x^3*zb^10 - 558*la^7*x^3*zb^10 + 490*la^8*x^3*zb^10 - 
       336*la^9*x^3*zb^10 + 164*la^10*x^3*zb^10 - 78*la^11*x^3*zb^10 + 
       24*la^12*x^3*zb^10 - 10*la^2*x^4*zb^10 - 128*la^3*x^4*zb^10 + 
       334*la^4*x^4*zb^10 - 2038*la^5*x^4*zb^10 + 380*la^6*x^4*zb^10 + 
       3396*la^7*x^4*zb^10 - 492*la^8*x^4*zb^10 - 2666*la^9*x^4*zb^10 + 
       2280*la^10*x^4*zb^10 - 1328*la^11*x^4*zb^10 + 243*la^12*x^4*zb^10 + 
       18*la^13*x^4*zb^10 + 66*la^14*x^4*zb^10 - 64*la^3*x^5*zb^10 + 
       662*la^4*x^5*zb^10 + 336*la^5*x^5*zb^10 + 594*la^6*x^5*zb^10 - 
       25014*la^7*x^5*zb^10 + 16644*la^8*x^5*zb^10 + 34410*la^9*x^5*zb^10 - 
       32484*la^10*x^5*zb^10 + 3256*la^11*x^5*zb^10 + 1840*la^12*x^5*zb^10 - 
       1295*la^13*x^5*zb^10 + 710*la^14*x^5*zb^10 + 240*la^15*x^5*zb^10 + 
       758*la^4*x^6*zb^10 + 914*la^5*x^6*zb^10 - 6644*la^6*x^6*zb^10 + 
       59256*la^7*x^6*zb^10 - 104640*la^8*x^6*zb^10 - 82224*la^9*x^6*zb^10 + 
       263504*la^10*x^6*zb^10 - 115128*la^11*x^6*zb^10 - 
       26072*la^12*x^6*zb^10 + 12242*la^13*x^6*zb^10 - 2546*la^14*x^6*zb^10 + 
       2824*la^15*x^6*zb^10 + 2880*la^5*x^7*zb^10 - 16648*la^6*x^7*zb^10 + 
       29738*la^7*x^7*zb^10 - 3316*la^8*x^7*zb^10 + 274528*la^9*x^7*zb^10 - 
       949660*la^10*x^7*zb^10 + 996512*la^11*x^7*zb^10 - 
       225988*la^12*x^7*zb^10 - 127006*la^13*x^7*zb^10 + 
       23096*la^14*x^7*zb^10 + 8668*la^15*x^7*zb^10 - 7830*la^6*x^8*zb^10 + 
       21286*la^7*x^8*zb^10 - 81771*la^8*x^8*zb^10 + 80884*la^9*x^8*zb^10 + 
       666066*la^10*x^8*zb^10 - 1875974*la^11*x^8*zb^10 + 
       1760210*la^12*x^8*zb^10 - 497614*la^13*x^8*zb^10 - 
       78562*la^14*x^8*zb^10 + 27396*la^15*x^8*zb^10 - 45812*la^7*x^9*zb^10 + 
       209974*la^8*x^9*zb^10 - 498385*la^9*x^9*zb^10 + 
       656252*la^10*x^9*zb^10 - 83810*la^11*x^9*zb^10 - 
       911808*la^12*x^9*zb^10 + 990696*la^13*x^9*zb^10 - 
       309980*la^14*x^9*zb^10 - 2122*la^15*x^9*zb^10 - 
       27608*la^8*x^10*zb^10 + 194072*la^9*x^10*zb^10 - 
       544088*la^10*x^10*zb^10 + 804444*la^11*x^10*zb^10 - 
       593790*la^12*x^10*zb^10 + 73000*la^13*x^10*zb^10 + 
       160918*la^14*x^10*zb^10 - 66376*la^15*x^10*zb^10 - 
       1124*la^9*x^11*zb^10 + 30484*la^10*x^11*zb^10 - 
       111664*la^11*x^11*zb^10 + 187672*la^12*x^11*zb^10 - 
       176172*la^13*x^11*zb^10 + 89516*la^14*x^11*zb^10 - 
       18712*la^15*x^11*zb^10 + 680*la^10*x^12*zb^10 - 
       1520*la^11*x^12*zb^10 + 920*la^12*x^12*zb^10 - 80*la^14*x^12*zb^10 + 
       14*la^3*x^4*zb^11 + 42*la^4*x^4*zb^11 + 238*la^5*x^4*zb^11 - 
       376*la^6*x^4*zb^11 - 82*la^7*x^4*zb^11 - 202*la^8*x^4*zb^11 + 
       692*la^9*x^4*zb^11 - 542*la^10*x^4*zb^11 + 324*la^11*x^4*zb^11 - 
       114*la^12*x^4*zb^11 + 27*la^13*x^4*zb^11 - 21*la^14*x^4*zb^11 + 
       22*la^3*x^5*zb^11 + 98*la^4*x^5*zb^11 - 464*la^5*x^5*zb^11 + 
       1716*la^6*x^5*zb^11 + 4624*la^7*x^5*zb^11 - 7952*la^8*x^5*zb^11 - 
       2842*la^9*x^5*zb^11 + 5094*la^10*x^5*zb^11 + 108*la^11*x^5*zb^11 - 
       322*la^12*x^5*zb^11 + 362*la^13*x^5*zb^11 - 245*la^14*x^5*zb^11 - 
       152*la^15*x^5*zb^11 - 14*la^16*x^5*zb^11 - 96*la^4*x^6*zb^11 - 
       1146*la^5*x^6*zb^11 + 3010*la^6*x^6*zb^11 - 16366*la^7*x^6*zb^11 + 
       44515*la^8*x^6*zb^11 + 9168*la^9*x^6*zb^11 - 84520*la^10*x^6*zb^11 + 
       34424*la^11*x^6*zb^11 + 20030*la^12*x^6*zb^11 - 8424*la^13*x^6*zb^11 + 
       1914*la^14*x^6*zb^11 - 1296*la^15*x^6*zb^11 - 553*la^16*x^6*zb^11 - 
       1100*la^5*x^7*zb^11 + 1440*la^6*x^7*zb^11 + 3722*la^7*x^7*zb^11 - 
       46882*la^8*x^7*zb^11 - 1718*la^9*x^7*zb^11 + 289130*la^10*x^7*zb^11 - 
       339142*la^11*x^7*zb^11 - 8726*la^12*x^7*zb^11 + 
       125210*la^13*x^7*zb^11 - 18668*la^14*x^7*zb^11 - 
       1832*la^15*x^7*zb^11 - 3678*la^16*x^7*zb^11 + 528*la^6*x^8*zb^11 + 
       4772*la^7*x^8*zb^11 - 33544*la^8*x^8*zb^11 + 154219*la^9*x^8*zb^11 - 
       674039*la^10*x^8*zb^11 + 1306510*la^11*x^8*zb^11 - 
       932460*la^12*x^8*zb^11 - 54452*la^13*x^8*zb^11 + 
       265806*la^14*x^8*zb^11 - 38182*la^15*x^8*zb^11 - 
       9223*la^16*x^8*zb^11 + 18584*la^7*x^9*zb^11 - 64782*la^8*x^9*zb^11 + 
       71042*la^9*x^9*zb^11 + 182249*la^10*x^9*zb^11 - 
       1013256*la^11*x^9*zb^11 + 1793826*la^12*x^9*zb^11 - 
       1300484*la^13*x^9*zb^11 + 208148*la^14*x^9*zb^11 + 
       116904*la^15*x^9*zb^11 - 20206*la^16*x^9*zb^11 + 
       47152*la^8*x^10*zb^11 - 203176*la^9*x^10*zb^11 + 
       349960*la^10*x^10*zb^11 - 206604*la^11*x^10*zb^11 - 
       356449*la^12*x^10*zb^11 + 848662*la^13*x^10*zb^11 - 
       638252*la^14*x^10*zb^11 + 138938*la^15*x^10*zb^11 + 
       17767*la^16*x^10*zb^11 + 18288*la^9*x^11*zb^11 - 
       107140*la^10*x^11*zb^11 + 256792*la^11*x^11*zb^11 - 
       319756*la^12*x^11*zb^11 + 175382*la^13*x^11*zb^11 + 
       41872*la^14*x^11*zb^11 - 98142*la^15*x^11*zb^11 + 
       32548*la^16*x^11*zb^11 + 992*la^10*x^12*zb^11 - 
       10216*la^11*x^12*zb^11 + 32024*la^12*x^12*zb^11 - 
       50488*la^13*x^12*zb^11 + 45560*la^14*x^12*zb^11 - 
       22480*la^15*x^12*zb^11 + 4608*la^16*x^12*zb^11 - 80*la^11*x^13*zb^11 + 
       200*la^12*x^13*zb^11 - 160*la^13*x^13*zb^11 + 40*la^14*x^13*zb^11 - 
       26*la^4*x^5*zb^12 - 74*la^5*x^5*zb^12 - 136*la^6*x^5*zb^12 - 
       266*la^7*x^5*zb^12 + 1108*la^8*x^5*zb^12 - 218*la^9*x^5*zb^12 - 
       236*la^10*x^5*zb^12 - 402*la^11*x^5*zb^12 + 310*la^12*x^5*zb^12 - 
       164*la^13*x^5*zb^12 + 76*la^14*x^5*zb^12 + 20*la^15*x^5*zb^12 + 
       8*la^16*x^5*zb^12 - 26*la^4*x^6*zb^12 + 126*la^5*x^6*zb^12 - 
       88*la^6*x^6*zb^12 - 174*la^7*x^6*zb^12 - 6223*la^8*x^6*zb^12 + 
       788*la^9*x^6*zb^12 + 14654*la^10*x^6*zb^12 - 4946*la^11*x^6*zb^12 - 
       6250*la^12*x^6*zb^12 + 1440*la^13*x^6*zb^12 - 36*la^14*x^6*zb^12 + 
       240*la^15*x^6*zb^12 + 321*la^16*x^6*zb^12 + 42*la^17*x^6*zb^12 + 
       284*la^5*x^7*zb^12 + 518*la^6*x^7*zb^12 - 1456*la^7*x^7*zb^12 + 
       11474*la^8*x^7*zb^12 - 13535*la^9*x^7*zb^12 - 66260*la^10*x^7*zb^12 + 
       94468*la^11*x^7*zb^12 + 16524*la^12*x^7*zb^12 - 
       49898*la^13*x^7*zb^12 + 3010*la^14*x^7*zb^12 + 1974*la^15*x^7*zb^12 + 
       1418*la^16*x^7*zb^12 + 819*la^17*x^7*zb^12 + 522*la^6*x^8*zb^12 - 
       1976*la^7*x^8*zb^12 + 8162*la^8*x^8*zb^12 - 14338*la^9*x^8*zb^12 + 
       123810*la^10*x^8*zb^12 - 308264*la^11*x^8*zb^12 + 
       126776*la^12*x^8*zb^12 + 244508*la^13*x^8*zb^12 - 
       191800*la^14*x^8*zb^12 + 1604*la^15*x^8*zb^12 + 
       10275*la^16*x^8*zb^12 + 2998*la^17*x^8*zb^12 - 4308*la^7*x^9*zb^12 + 
       9708*la^8*x^9*zb^12 + 32464*la^9*x^9*zb^12 - 223386*la^10*x^9*zb^12 + 
       664762*la^11*x^9*zb^12 - 922984*la^12*x^9*zb^12 + 
       362678*la^13*x^9*zb^12 + 327812*la^14*x^9*zb^12 - 
       274050*la^15*x^9*zb^12 + 26178*la^16*x^9*zb^12 + 
       7231*la^17*x^9*zb^12 - 18744*la^8*x^10*zb^12 + 61164*la^9*x^10*zb^12 - 
       17540*la^10*x^10*zb^12 - 266384*la^11*x^10*zb^12 + 
       763239*la^12*x^10*zb^12 - 975002*la^13*x^10*zb^12 + 
       493720*la^14*x^10*zb^12 + 51394*la^15*x^10*zb^12 - 
       95721*la^16*x^10*zb^12 + 7152*la^17*x^10*zb^12 - 
       28944*la^9*x^11*zb^12 + 118828*la^10*x^11*zb^12 - 
       166632*la^11*x^11*zb^12 + 11340*la^12*x^11*zb^12 + 
       292303*la^13*x^11*zb^12 - 432512*la^14*x^11*zb^12 + 
       247630*la^15*x^11*zb^12 - 26056*la^16*x^11*zb^12 - 
       15411*la^17*x^11*zb^12 - 6788*la^10*x^12*zb^12 + 
       34868*la^11*x^12*zb^12 - 72932*la^12*x^12*zb^12 + 
       75924*la^13*x^12*zb^12 - 25746*la^14*x^12*zb^12 - 
       27756*la^15*x^12*zb^12 + 31672*la^16*x^12*zb^12 - 
       9216*la^17*x^12*zb^12 - 240*la^11*x^13*zb^12 + 1648*la^12*x^13*zb^12 - 
       4404*la^13*x^13*zb^12 + 6348*la^14*x^13*zb^12 - 
       5400*la^15*x^13*zb^12 + 2560*la^16*x^13*zb^12 - 512*la^17*x^13*zb^12 + 
       26*la^5*x^6*zb^13 + 82*la^6*x^6*zb^13 + 140*la^7*x^6*zb^13 + 
       120*la^8*x^6*zb^13 - 69*la^9*x^6*zb^13 - 1525*la^10*x^6*zb^13 + 
       988*la^11*x^6*zb^13 + 366*la^12*x^6*zb^13 + 72*la^13*x^6*zb^13 - 
       126*la^14*x^6*zb^13 + 6*la^15*x^6*zb^13 - 64*la^16*x^6*zb^13 - 
       15*la^17*x^6*zb^13 - la^18*x^6*zb^13 + 14*la^5*x^7*zb^13 - 
       252*la^6*x^7*zb^13 + 204*la^7*x^7*zb^13 + 666*la^8*x^7*zb^13 + 
       1206*la^9*x^7*zb^13 + 8779*la^10*x^7*zb^13 - 14688*la^11*x^7*zb^13 - 
       6720*la^12*x^7*zb^13 + 11810*la^13*x^7*zb^13 + 1138*la^14*x^7*zb^13 - 
       1320*la^15*x^7*zb^13 - 216*la^16*x^7*zb^13 - 414*la^17*x^7*zb^13 - 
       75*la^18*x^7*zb^13 - 296*la^6*x^8*zb^13 + 332*la^7*x^8*zb^13 - 
       2098*la^8*x^8*zb^13 - 206*la^9*x^8*zb^13 - 5692*la^10*x^8*zb^13 + 
       44326*la^11*x^8*zb^13 - 6067*la^12*x^8*zb^13 - 84334*la^13*x^8*zb^13 + 
       45740*la^14*x^8*zb^13 + 17794*la^15*x^8*zb^13 - 7041*la^16*x^8*zb^13 - 
       1571*la^17*x^8*zb^13 - 722*la^18*x^8*zb^13 + 454*la^7*x^9*zb^13 - 
       220*la^8*x^9*zb^13 - 11234*la^9*x^9*zb^13 + 35410*la^10*x^9*zb^13 - 
       92274*la^11*x^9*zb^13 + 92536*la^12*x^9*zb^13 + 
       144950*la^13*x^9*zb^13 - 317654*la^14*x^9*zb^13 + 
       133936*la^15*x^9*zb^13 + 27842*la^16*x^9*zb^13 - 
       14062*la^17*x^9*zb^13 - 1609*la^18*x^9*zb^13 + 4596*la^8*x^10*zb^13 - 
       10220*la^9*x^10*zb^13 - 30252*la^10*x^10*zb^13 + 
       163000*la^11*x^10*zb^13 - 340854*la^12*x^10*zb^13 + 
       308483*la^13*x^10*zb^13 + 63301*la^14*x^10*zb^13 - 
       299494*la^15*x^10*zb^13 + 144685*la^16*x^10*zb^13 - 
       2157*la^17*x^10*zb^13 - 3838*la^18*x^10*zb^13 + 9568*la^9*x^11*zb^13 - 
       23640*la^10*x^11*zb^13 - 31012*la^11*x^11*zb^13 + 
       193780*la^12*x^11*zb^13 - 344974*la^13*x^11*zb^13 + 
       289677*la^14*x^11*zb^13 - 42604*la^15*x^11*zb^13 - 
       95750*la^16*x^11*zb^13 + 43330*la^17*x^11*zb^13 + 
       699*la^18*x^11*zb^13 + 9656*la^10*x^12*zb^13 - 
       37776*la^11*x^12*zb^13 + 45340*la^12*x^12*zb^13 + 
       14800*la^13*x^12*zb^13 - 101518*la^14*x^12*zb^13 + 
       117918*la^15*x^12*zb^13 - 51557*la^16*x^12*zb^13 - 
       2938*la^17*x^12*zb^13 + 5984*la^18*x^12*zb^13 + 
       1068*la^11*x^13*zb^13 - 4960*la^12*x^13*zb^13 + 
       9148*la^13*x^13*zb^13 - 7744*la^14*x^13*zb^13 + 530*la^15*x^13*zb^13 + 
       5156*la^16*x^13*zb^13 - 4352*la^17*x^13*zb^13 + 
       1152*la^18*x^13*zb^13 - 14*la^6*x^7*zb^14 - 80*la^7*x^7*zb^14 - 
       70*la^8*x^7*zb^14 - 138*la^9*x^7*zb^14 + 48*la^10*x^7*zb^14 + 
       492*la^11*x^7*zb^14 + 988*la^12*x^7*zb^14 - 1394*la^13*x^7*zb^14 - 
       74*la^14*x^7*zb^14 + 78*la^15*x^7*zb^14 + 86*la^16*x^7*zb^14 + 
       48*la^17*x^7*zb^14 + 28*la^18*x^7*zb^14 + 2*la^19*x^7*zb^14 - 
       4*la^6*x^8*zb^14 + 254*la^7*x^8*zb^14 - 268*la^8*x^8*zb^14 - 
       384*la^9*x^8*zb^14 - 630*la^10*x^8*zb^14 - 3474*la^11*x^8*zb^14 - 
       439*la^12*x^8*zb^14 + 14868*la^13*x^8*zb^14 - 6274*la^14*x^8*zb^14 - 
       6272*la^15*x^8*zb^14 + 1559*la^16*x^8*zb^14 + 632*la^17*x^8*zb^14 + 
       319*la^18*x^8*zb^14 + 80*la^19*x^8*zb^14 + 140*la^7*x^9*zb^14 - 
       584*la^8*x^9*zb^14 + 3996*la^9*x^9*zb^14 - 5504*la^10*x^9*zb^14 + 
       2260*la^11*x^9*zb^14 + 3660*la^12*x^9*zb^14 - 46995*la^13*x^9*zb^14 + 
       66822*la^14*x^9*zb^14 + 62*la^15*x^9*zb^14 - 32434*la^16*x^9*zb^14 + 
       6621*la^17*x^9*zb^14 + 1872*la^18*x^9*zb^14 + 359*la^19*x^9*zb^14 - 
       668*la^8*x^10*zb^14 + 436*la^9*x^10*zb^14 + 10228*la^10*x^10*zb^14 - 
       24716*la^11*x^10*zb^14 + 19990*la^12*x^10*zb^14 + 
       44058*la^13*x^10*zb^14 - 166620*la^14*x^10*zb^14 + 
       171752*la^15*x^10*zb^14 - 29415*la^16*x^10*zb^14 - 
       33448*la^17*x^10*zb^14 + 8933*la^18*x^10*zb^14 + 
       636*la^19*x^10*zb^14 - 2100*la^9*x^11*zb^14 + 2048*la^10*x^11*zb^14 + 
       23256*la^11*x^11*zb^14 - 70760*la^12*x^11*zb^14 + 
       85148*la^13*x^11*zb^14 - 10352*la^14*x^11*zb^14 - 
       107886*la^15*x^11*zb^14 + 116732*la^16*x^11*zb^14 - 
       28855*la^17*x^11*zb^14 - 7398*la^18*x^11*zb^14 + 
       1029*la^19*x^11*zb^14 - 2040*la^10*x^12*zb^14 + 108*la^11*x^12*zb^14 + 
       30668*la^12*x^12*zb^14 - 84208*la^13*x^12*zb^14 + 
       99582*la^14*x^12*zb^14 - 43618*la^15*x^12*zb^14 - 
       27681*la^16*x^12*zb^14 + 38476*la^17*x^12*zb^14 - 
       9702*la^18*x^12*zb^14 - 1424*la^19*x^12*zb^14 - 
       1316*la^11*x^13*zb^14 + 4820*la^12*x^13*zb^14 - 
       4764*la^13*x^13*zb^14 - 4036*la^14*x^13*zb^14 + 
       13860*la^15*x^13*zb^14 - 13114*la^16*x^13*zb^14 + 
       3917*la^17*x^13*zb^14 + 1568*la^18*x^13*zb^14 - 928*la^19*x^13*zb^14 + 
       4*la^7*x^8*zb^15 + 42*la^8*x^8*zb^15 + 86*la^9*x^8*zb^15 - 
       54*la^10*x^8*zb^15 + 172*la^11*x^8*zb^15 - 276*la^12*x^8*zb^15 - 
       493*la^13*x^8*zb^15 - 87*la^14*x^8*zb^15 + 954*la^15*x^8*zb^15 - 
       178*la^16*x^8*zb^15 - 91*la^17*x^8*zb^15 - 53*la^18*x^8*zb^15 - 
       23*la^19*x^8*zb^15 - 3*la^20*x^8*zb^15 - 124*la^8*x^9*zb^15 - 
       34*la^9*x^9*zb^15 + 644*la^10*x^9*zb^15 + 188*la^11*x^9*zb^15 - 
       86*la^12*x^9*zb^15 + 3190*la^13*x^9*zb^15 - 5529*la^14*x^9*zb^15 - 
       3904*la^15*x^9*zb^15 + 6510*la^16*x^9*zb^15 + 372*la^17*x^9*zb^15 - 
       1059*la^18*x^9*zb^15 - 176*la^19*x^9*zb^15 - 47*la^20*x^9*zb^15 - 
       32*la^8*x^10*zb^15 + 564*la^9*x^10*zb^15 - 3788*la^10*x^10*zb^15 + 
       5760*la^11*x^10*zb^15 + 1008*la^12*x^10*zb^15 - 
       14118*la^13*x^10*zb^15 + 29182*la^14*x^10*zb^15 - 
       16078*la^15*x^10*zb^15 - 20850*la^16*x^10*zb^15 + 
       21101*la^17*x^10*zb^15 - 1380*la^18*x^10*zb^15 - 
       1613*la^19*x^10*zb^15 - 86*la^20*x^10*zb^15 + 296*la^9*x^11*zb^15 + 
       168*la^10*x^11*zb^15 - 4648*la^11*x^11*zb^15 + 4292*la^12*x^11*zb^15 + 
       15604*la^13*x^11*zb^15 - 50156*la^14*x^11*zb^15 + 
       71694*la^15*x^11*zb^15 - 41726*la^16*x^11*zb^15 - 
       8416*la^17*x^11*zb^15 + 14675*la^18*x^11*zb^15 - 
       2048*la^19*x^11*zb^15 - 197*la^20*x^11*zb^15 + 440*la^10*x^12*zb^15 + 
       220*la^11*x^12*zb^15 - 5768*la^12*x^12*zb^15 + 7104*la^13*x^12*zb^15 + 
       10224*la^14*x^12*zb^15 - 36004*la^15*x^12*zb^15 + 
       42428*la^16*x^12*zb^15 - 19235*la^17*x^12*zb^15 - 
       3510*la^18*x^12*zb^15 + 3922*la^19*x^12*zb^15 + 12*la^20*x^12*zb^15 + 
       52*la^11*x^13*zb^15 + 1468*la^12*x^13*zb^15 - 7972*la^13*x^13*zb^15 + 
       15852*la^14*x^13*zb^15 - 14560*la^15*x^13*zb^15 + 
       3238*la^16*x^13*zb^15 + 5906*la^17*x^13*zb^15 - 
       4981*la^18*x^13*zb^15 + 640*la^19*x^13*zb^15 + 344*la^20*x^13*zb^15 - 
       16*la^9*x^9*zb^16 - 28*la^10*x^9*zb^16 - 64*la^11*x^9*zb^16 + 
       186*la^12*x^9*zb^16 - 302*la^13*x^9*zb^16 + 464*la^14*x^9*zb^16 + 
       78*la^15*x^9*zb^16 - 236*la^16*x^9*zb^16 - 300*la^17*x^9*zb^16 + 
       168*la^18*x^9*zb^16 + 34*la^19*x^9*zb^16 + 14*la^20*x^9*zb^16 + 
       2*la^21*x^9*zb^16 + 32*la^9*x^10*zb^16 + 80*la^10*x^10*zb^16 - 
       192*la^11*x^10*zb^16 - 742*la^12*x^10*zb^16 + 1366*la^13*x^10*zb^16 - 
       1456*la^14*x^10*zb^16 - 226*la^15*x^10*zb^16 + 3638*la^16*x^10*zb^16 - 
       1614*la^17*x^10*zb^16 - 1743*la^18*x^10*zb^16 + 818*la^19*x^10*zb^16 + 
       91*la^20*x^10*zb^16 + 14*la^21*x^10*zb^16 - 236*la^10*x^11*zb^16 + 
       1528*la^11*x^11*zb^16 - 2100*la^12*x^11*zb^16 - 832*la^13*x^11*zb^16 + 
       3970*la^14*x^11*zb^16 - 3224*la^15*x^11*zb^16 - 
       4726*la^16*x^11*zb^16 + 11560*la^17*x^11*zb^16 - 
       5504*la^18*x^11*zb^16 - 975*la^19*x^11*zb^16 + 706*la^20*x^11*zb^16 + 
       3*la^21*x^11*zb^16 - 60*la^10*x^12*zb^16 - 48*la^11*x^12*zb^16 + 
       412*la^12*x^12*zb^16 + 2212*la^13*x^12*zb^16 - 9422*la^14*x^12*zb^16 + 
       14224*la^15*x^12*zb^16 - 10594*la^16*x^12*zb^16 + 
       810*la^17*x^12*zb^16 + 4655*la^18*x^12*zb^16 - 1764*la^19*x^12*zb^16 - 
       358*la^20*x^12*zb^16 + 40*la^21*x^12*zb^16 - 60*la^11*x^13*zb^16 + 
       220*la^12*x^13*zb^16 - 1000*la^13*x^13*zb^16 + 4404*la^14*x^13*zb^16 - 
       10140*la^15*x^13*zb^16 + 12660*la^16*x^13*zb^16 - 
       8484*la^17*x^13*zb^16 + 1746*la^18*x^13*zb^16 + 
       1249*la^19*x^13*zb^16 - 520*la^20*x^13*zb^16 - 60*la^21*x^13*zb^16 + 
       24*la^11*x^10*zb^17 - 28*la^12*x^10*zb^17 + 86*la^13*x^10*zb^17 - 
       218*la^14*x^10*zb^17 + 316*la^15*x^10*zb^17 - 408*la^16*x^10*zb^17 + 
       182*la^17*x^10*zb^17 + 90*la^18*x^10*zb^17 + 11*la^19*x^10*zb^17 - 
       53*la^20*x^10*zb^17 - la^21*x^10*zb^17 - la^22*x^10*zb^17 - 
       60*la^11*x^11*zb^17 + 164*la^12*x^11*zb^17 - 174*la^13*x^11*zb^17 + 
       652*la^14*x^11*zb^17 - 1516*la^15*x^11*zb^17 + 2146*la^16*x^11*zb^17 - 
       1912*la^17*x^11*zb^17 + 230*la^18*x^11*zb^17 + 646*la^19*x^11*zb^17 - 
       145*la^20*x^11*zb^17 - 66*la^21*x^11*zb^17 + la^22*x^11*zb^17 + 
       60*la^11*x^12*zb^17 - 424*la^12*x^12*zb^17 + 1056*la^13*x^12*zb^17 - 
       1936*la^14*x^12*zb^17 + 3588*la^15*x^12*zb^17 - 
       5118*la^16*x^12*zb^17 + 5270*la^17*x^12*zb^17 - 
       3574*la^18*x^12*zb^17 + 889*la^19*x^12*zb^17 + 190*la^20*x^12*zb^17 - 
       42*la^21*x^12*zb^17 - 4*la^22*x^12*zb^17 + 60*la^12*x^13*zb^17 - 
       304*la^13*x^13*zb^17 + 704*la^14*x^13*zb^17 - 1434*la^15*x^13*zb^17 + 
       2740*la^16*x^13*zb^17 - 3666*la^17*x^13*zb^17 + 
       3086*la^18*x^13*zb^17 - 1384*la^19*x^13*zb^17 + 71*la^20*x^13*zb^17 + 
       112*la^21*x^13*zb^17 + 4*la^22*x^13*zb^17 - 16*la^13*x^11*zb^18 + 
       42*la^14*x^11*zb^18 - 80*la^15*x^11*zb^18 + 134*la^16*x^11*zb^18 - 
       158*la^17*x^11*zb^18 + 166*la^18*x^11*zb^18 - 110*la^19*x^11*zb^18 + 
       8*la^20*x^11*zb^18 + 12*la^21*x^11*zb^18 + 2*la^22*x^11*zb^18 + 
       32*la^13*x^12*zb^18 - 164*la^14*x^12*zb^18 + 350*la^15*x^12*zb^18 - 
       552*la^16*x^12*zb^18 + 688*la^17*x^12*zb^18 - 660*la^18*x^12*zb^18 + 
       542*la^19*x^12*zb^18 - 275*la^20*x^12*zb^18 + 42*la^21*x^12*zb^18 + 
       6*la^22*x^12*zb^18 + 32*la^14*x^13*zb^18 - 116*la^15*x^13*zb^18 + 
       212*la^16*x^13*zb^18 - 344*la^17*x^13*zb^18 + 456*la^18*x^13*zb^18 - 
       420*la^19*x^13*zb^18 + 250*la^20*x^13*zb^18 - 57*la^21*x^13*zb^18 - 
       8*la^22*x^13*zb^18 + 4*la^15*x^12*zb^19 - 14*la^16*x^12*zb^19 + 
       26*la^17*x^12*zb^19 - 34*la^18*x^12*zb^19 + 30*la^19*x^12*zb^19 - 
       22*la^20*x^12*zb^19 + 15*la^21*x^12*zb^19 - 5*la^22*x^12*zb^19 + 
       4*la^16*x^13*zb^19 - 10*la^17*x^13*zb^19 + 16*la^18*x^13*zb^19 - 
       22*la^19*x^13*zb^19 + 20*la^20*x^13*zb^19 - 14*la^21*x^13*zb^19 + 
       5*la^22*x^13*zb^19))/(ep^2*(-1 + la)*la*x*(-1 + zb)*zb*(-1 + la*zb)*
      (-1 + x*zb)^3*(-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)*
      (2 - zb - 2*la*x*zb + la^2*x*zb^2)*(1 - 4*la*x + 4*la^2*x - 
        2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)^2)
 
MasterCoefficient[RR, 2, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, zb, 0, 1] = 
   ALARM*ep^2 + (16*nc^2*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + 
    ((-32*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + (16*Pi^3*zb)/
       ((-1 + la)*nc^2*x*(-1 + zb)) + (16*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep^3 + (8*Pi^3*(1 - 6*zb + zb^2))/
     ((-1 + la)*x*(-1 + zb)) - (8*Pi^3*(1 - 4*zb + zb^2))/
     ((-1 + la)*nc^2*x*(-1 + zb)) + 
    ((-16*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)) + 
      (8*Pi^3*(1 + zb^2))/((-1 + la)*nc^2*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)))/ep^4 + 
    ((16*nc^2*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + (8*Pi^3*(1 - 6*zb + zb^2))/
       ((-1 + la)*x*(-1 + zb)) - (8*Pi^3*(1 - 4*zb + zb^2))/
       ((-1 + la)*nc^2*x*(-1 + zb)))/ep^2 + 
    ((16*nc^2*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + (8*Pi^3*(1 - 6*zb + zb^2))/
       ((-1 + la)*x*(-1 + zb)) - (8*Pi^3*(1 - 4*zb + zb^2))/
       ((-1 + la)*nc^2*x*(-1 + zb)))/ep
 
MasterCoefficient[RR, 2, g, q, zb, 0, la] = 
   ALARM*ep^2 + ((16*la*Pi^3*zb)/((-1 + la)*nc^2*x*(-1 + zb)) + 
      (8*Pi^3*zb*(1 - 5*la - zb + la*zb))/((-1 + la)*x*(-1 + zb)) - 
      (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*x*(-1 + zb)))/
     ep^3 + ((-8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/
       ((-1 + la)*x*(-1 + zb)) - (8*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/
       ((-1 + la)*nc^2*x*(-1 + zb)) + 
      (8*Pi^3*(1 - 6*la*zb - zb^2 + 2*la*zb^2))/((-1 + la)*x*(-1 + zb)))/
     ep^2 + ((-8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/
       ((-1 + la)*x*(-1 + zb)) - (8*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/
       ((-1 + la)*nc^2*x*(-1 + zb)) + 
      (8*Pi^3*(1 - 6*la*zb - zb^2 + 2*la*zb^2))/((-1 + la)*x*(-1 + zb)))/ep + 
    ((-16*Pi^3*(1 + la^2*zb^2))/((-1 + la)*x*(-1 + zb)) + 
      (8*Pi^3*(1 + la^2*zb^2))/((-1 + la)*nc^2*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*(1 + la^2*zb^2))/((-1 + la)*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 2, g, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, g, q, zb, x, 1] = 
   ALARM*ep^2 + ((-16*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)) + 
      (8*Pi^3*(1 + zb^2))/((-1 + la)*nc^2*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)))/ep^4 + 
    ((16*nc^2*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + (8*Pi^3*(1 - 6*zb + zb^2))/
       ((-1 + la)*x*(-1 + zb)) - (8*Pi^3*(1 - 4*zb + zb^2))/
       ((-1 + la)*nc^2*x*(-1 + zb)))/ep + 
    ((-8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*x*(-1 + zb)) + 
      (16*nc^2*Pi^3*zb*(1 + 6*x*zb - 16*x*zb^2 + x^2*zb^2 + 8*x*zb^3))/
       ((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^2) + 
      (8*Pi^3*(1 - 6*zb - 2*x*zb + zb^2 - 4*x*zb^2 + x^2*zb^2 + 30*x*zb^3 - 
         6*x^2*zb^3 - 16*x*zb^4 + x^2*zb^4))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)^2))/ep^2 + ((16*Pi^3*zb)/((-1 + la)*nc^2*x*(-1 + zb)) - 
      (32*Pi^3*zb*(1 - 2*x*zb - x*zb^2 + 3*x^2*zb^2 + x*zb^3 - 3*x^2*zb^3 + 
         x^2*zb^4))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^2) + 
      (16*nc^2*Pi^3*zb*(1 - 2*x*zb - 2*x*zb^2 + 5*x^2*zb^2 + 2*x*zb^3 - 
         6*x^2*zb^3 + 2*x^2*zb^4))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^2))/ep^3
 
MasterCoefficient[RR, 2, g, q, zb, x, la] = 
   ALARM*ep^2 + ((-16*Pi^3*(1 - 4*la*x + 4*la^2*x - 11*la*x*zb + 
         5*la^2*x*zb + 48*la^2*x^2*zb - 76*la^3*x^2*zb + 28*la^4*x^2*zb + 
         la^2*zb^2 + 7*la*x*zb^2 - 10*la^2*x*zb^2 - 2*la^3*x*zb^2 + 
         5*la^4*x*zb^2 - 3*la^2*x^2*zb^2 + 79*la^3*x^2*zb^2 - 
         79*la^4*x^2*zb^2 + 18*la^5*x^2*zb^2 - 152*la^3*x^3*zb^2 + 
         264*la^4*x^3*zb^2 - 112*la^5*x^3*zb^2 - 6*la*x*zb^3 + 
         10*la^2*x*zb^3 - 11*la^3*x*zb^3 + la^4*x*zb^3 + 26*la^2*x^2*zb^3 - 
         107*la^3*x^2*zb^3 + 160*la^4*x^2*zb^3 - 98*la^5*x^2*zb^3 + 
         19*la^6*x^2*zb^3 + 19*la^3*x^3*zb^3 - 117*la^4*x^3*zb^3 + 
         67*la^5*x^3*zb^3 + 11*la^6*x^3*zb^3 + 208*la^4*x^4*zb^3 - 
         376*la^5*x^4*zb^3 + 168*la^6*x^4*zb^3 + 2*la*x*zb^4 - 
         5*la^2*x*zb^4 + 5*la^3*x*zb^4 - 2*la^4*x*zb^4 - 12*la^2*x^2*zb^4 + 
         72*la^3*x^2*zb^4 - 97*la^4*x^2*zb^4 + 71*la^5*x^2*zb^4 - 
         19*la^6*x^2*zb^4 - 49*la^3*x^3*zb^4 + 109*la^4*x^3*zb^4 - 
         113*la^5*x^3*zb^4 + 85*la^6*x^3*zb^4 - 32*la^7*x^3*zb^4 + 
         56*la^4*x^4*zb^4 - 173*la^5*x^4*zb^4 + 273*la^6*x^4*zb^4 - 
         141*la^7*x^4*zb^4 - 132*la^5*x^5*zb^4 + 244*la^6*x^5*zb^4 - 
         112*la^7*x^5*zb^4 + 2*la^2*x^2*zb^5 - 12*la^3*x^2*zb^5 + 
         19*la^4*x^2*zb^5 - 15*la^5*x^2*zb^5 + 6*la^6*x^2*zb^5 + 
         18*la^3*x^3*zb^5 - 68*la^4*x^3*zb^5 + 49*la^5*x^3*zb^5 - 
         27*la^6*x^3*zb^5 - la^7*x^3*zb^5 + 9*la^8*x^3*zb^5 - 
         12*la^4*x^4*zb^5 + 147*la^5*x^4*zb^5 - 199*la^6*x^4*zb^5 + 
         15*la^7*x^4*zb^5 + 49*la^8*x^4*zb^5 - 108*la^5*x^5*zb^5 + 
         356*la^6*x^5*zb^5 - 431*la^7*x^5*zb^5 + 177*la^8*x^5*zb^5 + 
         32*la^6*x^6*zb^5 - 60*la^7*x^6*zb^5 + 28*la^8*x^6*zb^5 - 
         4*la^3*x^3*zb^6 + 8*la^4*x^3*zb^6 + 5*la^5*x^3*zb^6 - 
         13*la^6*x^3*zb^6 + 9*la^7*x^3*zb^6 - 5*la^8*x^3*zb^6 + 
         10*la^4*x^4*zb^6 - 38*la^5*x^4*zb^6 + 50*la^6*x^4*zb^6 + 
         25*la^7*x^4*zb^6 - 23*la^8*x^4*zb^6 - 9*la^9*x^4*zb^6 + 
         32*la^5*x^5*zb^6 - 143*la^6*x^5*zb^6 + 107*la^7*x^5*zb^6 + 
         82*la^8*x^5*zb^6 - 78*la^9*x^5*zb^6 + 46*la^6*x^6*zb^6 - 
         150*la^7*x^6*zb^6 + 170*la^8*x^6*zb^6 - 65*la^9*x^6*zb^6 + 
         2*la^4*x^4*zb^7 - 6*la^6*x^4*zb^7 - 3*la^7*x^4*zb^7 + 
         5*la^8*x^4*zb^7 + la^9*x^4*zb^7 + la^10*x^4*zb^7 - 
         16*la^5*x^5*zb^7 + 42*la^6*x^5*zb^7 - 10*la^7*x^5*zb^7 - 
         58*la^8*x^5*zb^7 + 25*la^9*x^5*zb^7 + 11*la^10*x^5*zb^7 - 
         4*la^6*x^6*zb^7 + 4*la^7*x^6*zb^7 + 47*la^8*x^6*zb^7 - 
         89*la^9*x^6*zb^7 + 42*la^10*x^6*zb^7 - 3*la^6*x^5*zb^8 + 
         6*la^7*x^5*zb^8 - 5*la^8*x^5*zb^8 + 9*la^9*x^5*zb^8 - 
         7*la^10*x^5*zb^8 + 6*la^6*x^6*zb^8 - 18*la^7*x^6*zb^8 + 
         18*la^8*x^6*zb^8 - 12*la^9*x^6*zb^8 + 18*la^10*x^6*zb^8 - 
         11*la^11*x^6*zb^8 + la^8*x^6*zb^9 - 2*la^9*x^6*zb^9 + 
         la^10*x^6*zb^9 - la^11*x^6*zb^9 + la^12*x^6*zb^9))/
       ((-1 + la)*x*(-1 + zb)*(-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 
         2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) + 
      (8*Pi^3*(1 - 4*la*x + 4*la^2*x - 11*la*x*zb + 5*la^2*x*zb + 
         48*la^2*x^2*zb - 76*la^3*x^2*zb + 28*la^4*x^2*zb + la^2*zb^2 + 
         7*la*x*zb^2 - 10*la^2*x*zb^2 - 2*la^3*x*zb^2 + 5*la^4*x*zb^2 - 
         3*la^2*x^2*zb^2 + 79*la^3*x^2*zb^2 - 79*la^4*x^2*zb^2 + 
         18*la^5*x^2*zb^2 - 152*la^3*x^3*zb^2 + 264*la^4*x^3*zb^2 - 
         112*la^5*x^3*zb^2 - 6*la*x*zb^3 + 10*la^2*x*zb^3 - 11*la^3*x*zb^3 + 
         la^4*x*zb^3 + 26*la^2*x^2*zb^3 - 107*la^3*x^2*zb^3 + 
         160*la^4*x^2*zb^3 - 98*la^5*x^2*zb^3 + 19*la^6*x^2*zb^3 + 
         19*la^3*x^3*zb^3 - 117*la^4*x^3*zb^3 + 67*la^5*x^3*zb^3 + 
         11*la^6*x^3*zb^3 + 208*la^4*x^4*zb^3 - 376*la^5*x^4*zb^3 + 
         168*la^6*x^4*zb^3 + 2*la*x*zb^4 - 5*la^2*x*zb^4 + 5*la^3*x*zb^4 - 
         2*la^4*x*zb^4 - 12*la^2*x^2*zb^4 + 72*la^3*x^2*zb^4 - 
         97*la^4*x^2*zb^4 + 71*la^5*x^2*zb^4 - 19*la^6*x^2*zb^4 - 
         49*la^3*x^3*zb^4 + 109*la^4*x^3*zb^4 - 113*la^5*x^3*zb^4 + 
         85*la^6*x^3*zb^4 - 32*la^7*x^3*zb^4 + 56*la^4*x^4*zb^4 - 
         173*la^5*x^4*zb^4 + 273*la^6*x^4*zb^4 - 141*la^7*x^4*zb^4 - 
         132*la^5*x^5*zb^4 + 244*la^6*x^5*zb^4 - 112*la^7*x^5*zb^4 + 
         2*la^2*x^2*zb^5 - 12*la^3*x^2*zb^5 + 19*la^4*x^2*zb^5 - 
         15*la^5*x^2*zb^5 + 6*la^6*x^2*zb^5 + 18*la^3*x^3*zb^5 - 
         68*la^4*x^3*zb^5 + 49*la^5*x^3*zb^5 - 27*la^6*x^3*zb^5 - 
         la^7*x^3*zb^5 + 9*la^8*x^3*zb^5 - 12*la^4*x^4*zb^5 + 
         147*la^5*x^4*zb^5 - 199*la^6*x^4*zb^5 + 15*la^7*x^4*zb^5 + 
         49*la^8*x^4*zb^5 - 108*la^5*x^5*zb^5 + 356*la^6*x^5*zb^5 - 
         431*la^7*x^5*zb^5 + 177*la^8*x^5*zb^5 + 32*la^6*x^6*zb^5 - 
         60*la^7*x^6*zb^5 + 28*la^8*x^6*zb^5 - 4*la^3*x^3*zb^6 + 
         8*la^4*x^3*zb^6 + 5*la^5*x^3*zb^6 - 13*la^6*x^3*zb^6 + 
         9*la^7*x^3*zb^6 - 5*la^8*x^3*zb^6 + 10*la^4*x^4*zb^6 - 
         38*la^5*x^4*zb^6 + 50*la^6*x^4*zb^6 + 25*la^7*x^4*zb^6 - 
         23*la^8*x^4*zb^6 - 9*la^9*x^4*zb^6 + 32*la^5*x^5*zb^6 - 
         143*la^6*x^5*zb^6 + 107*la^7*x^5*zb^6 + 82*la^8*x^5*zb^6 - 
         78*la^9*x^5*zb^6 + 46*la^6*x^6*zb^6 - 150*la^7*x^6*zb^6 + 
         170*la^8*x^6*zb^6 - 65*la^9*x^6*zb^6 + 2*la^4*x^4*zb^7 - 
         6*la^6*x^4*zb^7 - 3*la^7*x^4*zb^7 + 5*la^8*x^4*zb^7 + 
         la^9*x^4*zb^7 + la^10*x^4*zb^7 - 16*la^5*x^5*zb^7 + 
         42*la^6*x^5*zb^7 - 10*la^7*x^5*zb^7 - 58*la^8*x^5*zb^7 + 
         25*la^9*x^5*zb^7 + 11*la^10*x^5*zb^7 - 4*la^6*x^6*zb^7 + 
         4*la^7*x^6*zb^7 + 47*la^8*x^6*zb^7 - 89*la^9*x^6*zb^7 + 
         42*la^10*x^6*zb^7 - 3*la^6*x^5*zb^8 + 6*la^7*x^5*zb^8 - 
         5*la^8*x^5*zb^8 + 9*la^9*x^5*zb^8 - 7*la^10*x^5*zb^8 + 
         6*la^6*x^6*zb^8 - 18*la^7*x^6*zb^8 + 18*la^8*x^6*zb^8 - 
         12*la^9*x^6*zb^8 + 18*la^10*x^6*zb^8 - 11*la^11*x^6*zb^8 + 
         la^8*x^6*zb^9 - 2*la^9*x^6*zb^9 + la^10*x^6*zb^9 - la^11*x^6*zb^9 + 
         la^12*x^6*zb^9))/((-1 + la)*nc^2*x*(-1 + zb)*(-1 + la*x*zb)^4*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
         4*la^3*x^2*zb + la^4*x^2*zb^2)) + 
      (8*nc^2*Pi^3*(1 - 4*la*x + 4*la^2*x - 11*la*x*zb + 5*la^2*x*zb + 
         48*la^2*x^2*zb - 76*la^3*x^2*zb + 28*la^4*x^2*zb + la^2*zb^2 + 
         7*la*x*zb^2 - 10*la^2*x*zb^2 - 2*la^3*x*zb^2 + 5*la^4*x*zb^2 - 
         3*la^2*x^2*zb^2 + 79*la^3*x^2*zb^2 - 79*la^4*x^2*zb^2 + 
         18*la^5*x^2*zb^2 - 152*la^3*x^3*zb^2 + 264*la^4*x^3*zb^2 - 
         112*la^5*x^3*zb^2 - 6*la*x*zb^3 + 10*la^2*x*zb^3 - 11*la^3*x*zb^3 + 
         la^4*x*zb^3 + 26*la^2*x^2*zb^3 - 107*la^3*x^2*zb^3 + 
         160*la^4*x^2*zb^3 - 98*la^5*x^2*zb^3 + 19*la^6*x^2*zb^3 + 
         19*la^3*x^3*zb^3 - 117*la^4*x^3*zb^3 + 67*la^5*x^3*zb^3 + 
         11*la^6*x^3*zb^3 + 208*la^4*x^4*zb^3 - 376*la^5*x^4*zb^3 + 
         168*la^6*x^4*zb^3 + 2*la*x*zb^4 - 5*la^2*x*zb^4 + 5*la^3*x*zb^4 - 
         2*la^4*x*zb^4 - 12*la^2*x^2*zb^4 + 72*la^3*x^2*zb^4 - 
         97*la^4*x^2*zb^4 + 71*la^5*x^2*zb^4 - 19*la^6*x^2*zb^4 - 
         49*la^3*x^3*zb^4 + 109*la^4*x^3*zb^4 - 113*la^5*x^3*zb^4 + 
         85*la^6*x^3*zb^4 - 32*la^7*x^3*zb^4 + 56*la^4*x^4*zb^4 - 
         173*la^5*x^4*zb^4 + 273*la^6*x^4*zb^4 - 141*la^7*x^4*zb^4 - 
         132*la^5*x^5*zb^4 + 244*la^6*x^5*zb^4 - 112*la^7*x^5*zb^4 + 
         2*la^2*x^2*zb^5 - 12*la^3*x^2*zb^5 + 19*la^4*x^2*zb^5 - 
         15*la^5*x^2*zb^5 + 6*la^6*x^2*zb^5 + 18*la^3*x^3*zb^5 - 
         68*la^4*x^3*zb^5 + 49*la^5*x^3*zb^5 - 27*la^6*x^3*zb^5 - 
         la^7*x^3*zb^5 + 9*la^8*x^3*zb^5 - 12*la^4*x^4*zb^5 + 
         147*la^5*x^4*zb^5 - 199*la^6*x^4*zb^5 + 15*la^7*x^4*zb^5 + 
         49*la^8*x^4*zb^5 - 108*la^5*x^5*zb^5 + 356*la^6*x^5*zb^5 - 
         431*la^7*x^5*zb^5 + 177*la^8*x^5*zb^5 + 32*la^6*x^6*zb^5 - 
         60*la^7*x^6*zb^5 + 28*la^8*x^6*zb^5 - 4*la^3*x^3*zb^6 + 
         8*la^4*x^3*zb^6 + 5*la^5*x^3*zb^6 - 13*la^6*x^3*zb^6 + 
         9*la^7*x^3*zb^6 - 5*la^8*x^3*zb^6 + 10*la^4*x^4*zb^6 - 
         38*la^5*x^4*zb^6 + 50*la^6*x^4*zb^6 + 25*la^7*x^4*zb^6 - 
         23*la^8*x^4*zb^6 - 9*la^9*x^4*zb^6 + 32*la^5*x^5*zb^6 - 
         143*la^6*x^5*zb^6 + 107*la^7*x^5*zb^6 + 82*la^8*x^5*zb^6 - 
         78*la^9*x^5*zb^6 + 46*la^6*x^6*zb^6 - 150*la^7*x^6*zb^6 + 
         170*la^8*x^6*zb^6 - 65*la^9*x^6*zb^6 + 2*la^4*x^4*zb^7 - 
         6*la^6*x^4*zb^7 - 3*la^7*x^4*zb^7 + 5*la^8*x^4*zb^7 + 
         la^9*x^4*zb^7 + la^10*x^4*zb^7 - 16*la^5*x^5*zb^7 + 
         42*la^6*x^5*zb^7 - 10*la^7*x^5*zb^7 - 58*la^8*x^5*zb^7 + 
         25*la^9*x^5*zb^7 + 11*la^10*x^5*zb^7 - 4*la^6*x^6*zb^7 + 
         4*la^7*x^6*zb^7 + 47*la^8*x^6*zb^7 - 89*la^9*x^6*zb^7 + 
         42*la^10*x^6*zb^7 - 3*la^6*x^5*zb^8 + 6*la^7*x^5*zb^8 - 
         5*la^8*x^5*zb^8 + 9*la^9*x^5*zb^8 - 7*la^10*x^5*zb^8 + 
         6*la^6*x^6*zb^8 - 18*la^7*x^6*zb^8 + 18*la^8*x^6*zb^8 - 
         12*la^9*x^6*zb^8 + 18*la^10*x^6*zb^8 - 11*la^11*x^6*zb^8 + 
         la^8*x^6*zb^9 - 2*la^9*x^6*zb^9 + la^10*x^6*zb^9 - la^11*x^6*zb^9 + 
         la^12*x^6*zb^9))/((-1 + la)*x*(-1 + zb)*(-1 + la*x*zb)^4*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
         4*la^3*x^2*zb + la^4*x^2*zb^2)))/ep^4 + 
    ((-8*Pi^3*zb*(2*la - 6*la*x - 8*la^2*x + 18*la^3*x - 4*la^4*x + 
         32*la^2*x^2 - 64*la^3*x^2 + 32*la^4*x^2 + 12*la*x*zb - 
         31*la^2*x*zb + 4*la^3*x*zb + la^4*x*zb + 6*la*x^2*zb - 
         34*la^2*x^2*zb + 206*la^3*x^2*zb - 238*la^4*x^2*zb + 
         60*la^5*x^2*zb - 32*la^2*x^3*zb - 64*la^3*x^3*zb + 224*la^4*x^3*zb - 
         128*la^5*x^3*zb - x*zb^2 - 12*la*x*zb^2 + 28*la^2*x*zb^2 - 
         20*la^3*x*zb^2 + 5*la^4*x*zb^2 - 6*la*x^2*zb^2 + 27*la^2*x^2*zb^2 - 
         76*la^3*x^2*zb^2 + 138*la^4*x^2*zb^2 - 36*la^5*x^2*zb^2 - 
         5*la^6*x^2*zb^2 + 26*la^2*x^3*zb^2 - 12*la^3*x^3*zb^2 - 
         430*la^4*x^3*zb^2 + 552*la^5*x^3*zb^2 - 136*la^6*x^3*zb^2 + 
         128*la^3*x^4*zb^2 - 64*la^4*x^4*zb^2 - 256*la^5*x^4*zb^2 + 
         192*la^6*x^4*zb^2 + x*zb^3 + 2*la*x*zb^3 - 9*la^2*x*zb^3 + 
         8*la^3*x*zb^3 - 2*la^4*x*zb^3 + 8*la*x^2*zb^3 + 10*la^2*x^2*zb^3 - 
         10*la^3*x^2*zb^3 - 14*la^4*x^2*zb^3 + 2*la^5*x^2*zb^3 + 
         4*la^6*x^2*zb^3 - 28*la^2*x^3*zb^3 - 6*la^3*x^3*zb^3 + 
         147*la^4*x^3*zb^3 - 140*la^5*x^3*zb^3 - 117*la^6*x^3*zb^3 + 
         74*la^7*x^3*zb^3 - 84*la^3*x^4*zb^3 + 188*la^4*x^4*zb^3 + 
         300*la^5*x^4*zb^3 - 508*la^6*x^4*zb^3 + 104*la^7*x^4*zb^3 - 
         192*la^4*x^5*zb^3 + 256*la^5*x^5*zb^3 + 64*la^6*x^5*zb^3 - 
         128*la^7*x^5*zb^3 - 6*la*x^2*zb^4 + 5*la^2*x^2*zb^4 + 
         4*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4 - 6*la^5*x^2*zb^4 + 
         la^6*x^2*zb^4 + 8*la^2*x^3*zb^4 - 72*la^3*x^3*zb^4 + 
         83*la^4*x^3*zb^4 - 106*la^5*x^3*zb^4 + 150*la^6*x^3*zb^4 - 
         62*la^7*x^3*zb^4 - la^8*x^3*zb^4 + 54*la^3*x^4*zb^4 + 
         98*la^4*x^4*zb^4 - 434*la^5*x^4*zb^4 + 244*la^6*x^4*zb^4 + 
         242*la^7*x^4*zb^4 - 134*la^8*x^4*zb^4 + 36*la^4*x^5*zb^4 - 
         62*la^5*x^5*zb^4 - 260*la^6*x^5*zb^4 + 322*la^7*x^5*zb^4 - 
         36*la^8*x^5*zb^4 + 128*la^5*x^6*zb^4 - 224*la^6*x^6*zb^4 + 
         64*la^7*x^6*zb^4 + 32*la^8*x^6*zb^4 + 6*la^2*x^3*zb^5 + 
         4*la^3*x^3*zb^5 - 24*la^4*x^3*zb^5 + 22*la^5*x^3*zb^5 - 
         17*la^6*x^3*zb^5 + 8*la^7*x^3*zb^5 + la^8*x^3*zb^5 - 
         14*la^3*x^4*zb^5 + 12*la^4*x^4*zb^5 + 110*la^5*x^4*zb^5 - 
         44*la^6*x^4*zb^5 - 118*la^7*x^4*zb^5 + 32*la^8*x^4*zb^5 + 
         22*la^9*x^4*zb^5 - 378*la^5*x^5*zb^5 + 943*la^6*x^5*zb^5 - 
         672*la^7*x^5*zb^5 - 9*la^8*x^5*zb^5 + 74*la^9*x^5*zb^5 + 
         46*la^5*x^6*zb^5 - 186*la^6*x^6*zb^5 + 358*la^7*x^6*zb^5 - 
         246*la^8*x^6*zb^5 + 28*la^9*x^6*zb^5 - 32*la^6*x^7*zb^5 + 
         64*la^7*x^7*zb^5 - 32*la^8*x^7*zb^5 - 4*la^3*x^4*zb^6 + 
         6*la^4*x^4*zb^6 - 20*la^5*x^4*zb^6 + 36*la^6*x^4*zb^6 - 
         28*la^7*x^4*zb^6 + 22*la^8*x^4*zb^6 - 12*la^9*x^4*zb^6 - 
         5*la^4*x^5*zb^6 + 108*la^5*x^5*zb^6 - 298*la^6*x^5*zb^6 + 
         168*la^7*x^5*zb^6 + 69*la^8*x^5*zb^6 - 20*la^9*x^5*zb^6 - 
         22*la^10*x^5*zb^6 - 20*la^5*x^6*zb^6 + 279*la^6*x^6*zb^6 - 
         620*la^7*x^6*zb^6 + 458*la^8*x^6*zb^6 - 66*la^9*x^6*zb^6 - 
         17*la^10*x^6*zb^6 - 30*la^6*x^7*zb^6 + 112*la^7*x^7*zb^6 - 
         166*la^8*x^7*zb^6 + 100*la^9*x^7*zb^6 - 16*la^10*x^7*zb^6 + 
         la^4*x^5*zb^7 - 4*la^5*x^5*zb^7 + 7*la^6*x^5*zb^7 + 
         10*la^7*x^5*zb^7 - 24*la^8*x^5*zb^7 + 6*la^9*x^5*zb^7 + 
         2*la^10*x^5*zb^7 + 2*la^11*x^5*zb^7 + 6*la^5*x^6*zb^7 - 
         62*la^6*x^6*zb^7 + 116*la^7*x^6*zb^7 + 10*la^8*x^6*zb^7 - 
         124*la^9*x^6*zb^7 + 52*la^10*x^6*zb^7 + 2*la^11*x^6*zb^7 - 
         32*la^7*x^7*zb^7 + 69*la^8*x^7*zb^7 - 32*la^9*x^7*zb^7 - 
         15*la^10*x^7*zb^7 + 8*la^11*x^7*zb^7 + la^6*x^6*zb^8 + 
         2*la^7*x^6*zb^8 - 14*la^8*x^6*zb^8 + 12*la^9*x^6*zb^8 + 
         5*la^10*x^6*zb^8 - 6*la^11*x^6*zb^8 - 2*la^6*x^7*zb^8 + 
         16*la^7*x^7*zb^8 - 29*la^8*x^7*zb^8 + 6*la^9*x^7*zb^8 + 
         16*la^10*x^7*zb^8 - 6*la^11*x^7*zb^8 - la^12*x^7*zb^8 - 
         2*la^8*x^7*zb^9 + 6*la^9*x^7*zb^9 - 5*la^10*x^7*zb^9 + 
         la^12*x^7*zb^9))/((-1 + la)*nc^2*x*(-1 + zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) - 
      (8*nc^2*Pi^3*zb*(-1 + 3*la - 2*la*x - 16*la^2*x + 22*la^3*x - 
         4*la^4*x + 32*la^2*x^2 - 64*la^3*x^2 + 32*la^4*x^2 + zb - la*zb + 
         x*zb + 2*la*x*zb - 7*la^2*x*zb - 11*la^3*x*zb + la^4*x*zb + 
         2*la*x^2*zb - 10*la^2*x^2*zb + 134*la^3*x^2*zb - 150*la^4*x^2*zb + 
         24*la^5*x^2*zb - 32*la^2*x^3*zb - 64*la^3*x^3*zb + 224*la^4*x^3*zb - 
         128*la^5*x^3*zb - 2*x*zb^2 - 5*la*x*zb^2 + 6*la^2*x*zb^2 - 
         8*la^3*x*zb^2 + 5*la^4*x*zb^2 + 3*la*x^2*zb^2 + 12*la^2*x^2*zb^2 + 
         13*la^3*x^2*zb^2 + 4*la^4*x^2*zb^2 + 23*la^5*x^2*zb^2 - 
         5*la^6*x^2*zb^2 + 10*la^2*x^3*zb^2 - 112*la^3*x^3*zb^2 - 
         166*la^4*x^3*zb^2 + 324*la^5*x^3*zb^2 - 56*la^6*x^3*zb^2 + 
         128*la^3*x^4*zb^2 + 64*la^4*x^4*zb^2 - 512*la^5*x^4*zb^2 + 
         320*la^6*x^4*zb^2 + x*zb^3 + la*x*zb^3 - 3*la^2*x*zb^3 + 
         7*la^3*x*zb^3 - 2*la^4*x*zb^3 + 2*la*x^2*zb^3 + la^2*x^2*zb^3 - 
         27*la^3*x^2*zb^3 + 52*la^4*x^2*zb^3 - 24*la^5*x^2*zb^3 + 
         4*la^6*x^2*zb^3 - 37*la^2*x^3*zb^3 + 109*la^3*x^3*zb^3 - 
         191*la^4*x^3*zb^3 + 121*la^5*x^3*zb^3 - 173*la^6*x^3*zb^3 + 
         61*la^7*x^3*zb^3 + 84*la^3*x^4*zb^3 - 116*la^4*x^4*zb^3 + 
         572*la^5*x^4*zb^3 - 556*la^6*x^4*zb^3 + 16*la^7*x^4*zb^3 - 
         320*la^4*x^5*zb^3 + 256*la^5*x^5*zb^3 + 448*la^6*x^5*zb^3 - 
         384*la^7*x^5*zb^3 - 5*la*x^2*zb^4 + 5*la^2*x^2*zb^4 + 
         4*la^3*x^2*zb^4 - 18*la^4*x^2*zb^4 - 3*la^5*x^2*zb^4 + 
         la^6*x^2*zb^4 + 39*la^2*x^3*zb^4 - 87*la^3*x^3*zb^4 + 
         157*la^4*x^3*zb^4 - 144*la^5*x^3*zb^4 + 102*la^6*x^3*zb^4 - 
         46*la^7*x^3*zb^4 - la^8*x^3*zb^4 - 135*la^3*x^4*zb^4 + 
         358*la^4*x^4*zb^4 - 485*la^5*x^4*zb^4 + 246*la^6*x^4*zb^4 + 
         293*la^7*x^4*zb^4 - 127*la^8*x^4*zb^4 - 12*la^4*x^5*zb^4 + 
         190*la^5*x^5*zb^4 - 860*la^6*x^5*zb^4 + 574*la^7*x^5*zb^4 + 
         108*la^8*x^5*zb^4 + 384*la^5*x^6*zb^4 - 608*la^6*x^6*zb^4 + 
         64*la^7*x^6*zb^4 + 160*la^8*x^6*zb^4 + 4*la^3*x^3*zb^5 - 
         24*la^4*x^3*zb^5 + 27*la^5*x^3*zb^5 + 7*la^6*x^3*zb^5 + 
         5*la^7*x^3*zb^5 + la^8*x^3*zb^5 + 6*la^3*x^4*zb^5 - 
         92*la^4*x^4*zb^5 + 150*la^5*x^4*zb^5 - 126*la^6*x^4*zb^5 - 
         76*la^7*x^4*zb^5 + 37*la^8*x^4*zb^5 + 21*la^9*x^4*zb^5 + 
         212*la^4*x^5*zb^5 - 647*la^5*x^5*zb^5 + 1101*la^6*x^5*zb^5 - 
         663*la^7*x^5*zb^5 - 192*la^8*x^5*zb^5 + 67*la^9*x^5*zb^5 - 
         214*la^5*x^6*zb^5 + 222*la^6*x^6*zb^5 + 478*la^7*x^6*zb^5 - 
         414*la^8*x^6*zb^5 - 72*la^9*x^6*zb^5 - 160*la^6*x^7*zb^5 + 
         320*la^7*x^7*zb^5 - 160*la^8*x^7*zb^5 - 3*la^3*x^4*zb^6 + 
         26*la^4*x^4*zb^6 - 25*la^5*x^4*zb^6 + 36*la^6*x^4*zb^6 - 
         33*la^7*x^4*zb^6 + 10*la^8*x^4*zb^6 - 11*la^9*x^4*zb^6 - 
         41*la^4*x^5*zb^6 + 128*la^5*x^5*zb^6 - 216*la^6*x^5*zb^6 + 
         158*la^7*x^5*zb^6 + 108*la^8*x^5*zb^6 - 13*la^9*x^5*zb^6 - 
         24*la^10*x^5*zb^6 - 20*la^5*x^6*zb^6 + 207*la^6*x^6*zb^6 - 
         699*la^7*x^6*zb^6 + 518*la^8*x^6*zb^6 + 44*la^9*x^6*zb^6 + 
         4*la^10*x^6*zb^6 + 130*la^6*x^7*zb^6 - 172*la^7*x^7*zb^6 - 
         142*la^8*x^7*zb^6 + 200*la^9*x^7*zb^6 - 16*la^10*x^7*zb^6 + 
         la^4*x^5*zb^7 - 7*la^5*x^5*zb^7 - 17*la^6*x^5*zb^7 + 
         15*la^7*x^5*zb^7 - 24*la^8*x^5*zb^7 + 6*la^9*x^5*zb^7 + 
         4*la^10*x^5*zb^7 + 2*la^11*x^5*zb^7 + 10*la^5*x^6*zb^7 - 
         14*la^6*x^6*zb^7 + 72*la^7*x^6*zb^7 - 22*la^8*x^6*zb^7 - 
         134*la^9*x^6*zb^7 + 31*la^10*x^6*zb^7 + la^11*x^6*zb^7 - 
         32*la^6*x^7*zb^7 + 185*la^8*x^7*zb^7 - 135*la^9*x^7*zb^7 - 
         36*la^10*x^7*zb^7 + 8*la^11*x^7*zb^7 + la^6*x^6*zb^8 + 
         5*la^7*x^6*zb^8 - 2*la^8*x^6*zb^8 + 12*la^9*x^6*zb^8 + 
         5*la^10*x^6*zb^8 - 5*la^11*x^6*zb^8 - 2*la^6*x^7*zb^8 + 
         12*la^7*x^7*zb^8 - 41*la^8*x^7*zb^8 + 10*la^9*x^7*zb^8 + 
         39*la^10*x^7*zb^8 - 5*la^11*x^7*zb^8 - la^12*x^7*zb^8 - 
         2*la^8*x^7*zb^9 + 5*la^9*x^7*zb^9 - 7*la^10*x^7*zb^9 - 
         la^11*x^7*zb^9 + la^12*x^7*zb^9))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) + 
      (8*Pi^3*zb*(-1 + 5*la - 8*la*x - 24*la^2*x + 40*la^3*x - 8*la^4*x + 
         64*la^2*x^2 - 128*la^3*x^2 + 64*la^4*x^2 + zb - la*zb + x*zb + 
         14*la*x*zb - 38*la^2*x*zb - 7*la^3*x*zb + 2*la^4*x*zb + 
         8*la*x^2*zb - 44*la^2*x^2*zb + 340*la^3*x^2*zb - 388*la^4*x^2*zb + 
         84*la^5*x^2*zb - 64*la^2*x^3*zb - 128*la^3*x^3*zb + 
         448*la^4*x^3*zb - 256*la^5*x^3*zb - 3*x*zb^2 - 17*la*x*zb^2 + 
         34*la^2*x*zb^2 - 28*la^3*x*zb^2 + 10*la^4*x*zb^2 - 3*la*x^2*zb^2 + 
         39*la^2*x^2*zb^2 - 63*la^3*x^2*zb^2 + 142*la^4*x^2*zb^2 - 
         13*la^5*x^2*zb^2 - 10*la^6*x^2*zb^2 + 36*la^2*x^3*zb^2 - 
         124*la^3*x^3*zb^2 - 596*la^4*x^3*zb^2 + 876*la^5*x^3*zb^2 - 
         192*la^6*x^3*zb^2 + 256*la^3*x^4*zb^2 - 768*la^5*x^4*zb^2 + 
         512*la^6*x^4*zb^2 + 2*x*zb^3 + 3*la*x*zb^3 - 12*la^2*x*zb^3 + 
         15*la^3*x*zb^3 - 4*la^4*x*zb^3 + 10*la*x^2*zb^3 + 11*la^2*x^2*zb^3 - 
         37*la^3*x^2*zb^3 + 38*la^4*x^2*zb^3 - 22*la^5*x^2*zb^3 + 
         8*la^6*x^2*zb^3 - 65*la^2*x^3*zb^3 + 103*la^3*x^3*zb^3 - 
         44*la^4*x^3*zb^3 - 19*la^5*x^3*zb^3 - 290*la^6*x^3*zb^3 + 
         135*la^7*x^3*zb^3 + 72*la^4*x^4*zb^3 + 872*la^5*x^4*zb^3 - 
         1064*la^6*x^4*zb^3 + 120*la^7*x^4*zb^3 - 512*la^4*x^5*zb^3 + 
         512*la^5*x^5*zb^3 + 512*la^6*x^5*zb^3 - 512*la^7*x^5*zb^3 - 
         11*la*x^2*zb^4 + 10*la^2*x^2*zb^4 + 8*la^3*x^2*zb^4 - 
         16*la^4*x^2*zb^4 - 9*la^5*x^2*zb^4 + 2*la^6*x^2*zb^4 + 
         47*la^2*x^3*zb^4 - 159*la^3*x^3*zb^4 + 240*la^4*x^3*zb^4 - 
         250*la^5*x^3*zb^4 + 252*la^6*x^3*zb^4 - 108*la^7*x^3*zb^4 - 
         2*la^8*x^3*zb^4 - 81*la^3*x^4*zb^4 + 456*la^4*x^4*zb^4 - 
         919*la^5*x^4*zb^4 + 490*la^6*x^4*zb^4 + 535*la^7*x^4*zb^4 - 
         261*la^8*x^4*zb^4 + 24*la^4*x^5*zb^4 + 128*la^5*x^5*zb^4 - 
         1120*la^6*x^5*zb^4 + 896*la^7*x^5*zb^4 + 72*la^8*x^5*zb^4 + 
         512*la^5*x^6*zb^4 - 832*la^6*x^6*zb^4 + 128*la^7*x^6*zb^4 + 
         192*la^8*x^6*zb^4 + 6*la^2*x^3*zb^5 + 8*la^3*x^3*zb^5 - 
         48*la^4*x^3*zb^5 + 49*la^5*x^3*zb^5 - 10*la^6*x^3*zb^5 + 
         13*la^7*x^3*zb^5 + 2*la^8*x^3*zb^5 - 8*la^3*x^4*zb^5 - 
         80*la^4*x^4*zb^5 + 260*la^5*x^4*zb^5 - 170*la^6*x^4*zb^5 - 
         194*la^7*x^4*zb^5 + 69*la^8*x^4*zb^5 + 43*la^9*x^4*zb^5 + 
         212*la^4*x^5*zb^5 - 1025*la^5*x^5*zb^5 + 2044*la^6*x^5*zb^5 - 
         1335*la^7*x^5*zb^5 - 201*la^8*x^5*zb^5 + 141*la^9*x^5*zb^5 - 
         168*la^5*x^6*zb^5 + 36*la^6*x^6*zb^5 + 836*la^7*x^6*zb^5 - 
         660*la^8*x^6*zb^5 - 44*la^9*x^6*zb^5 - 192*la^6*x^7*zb^5 + 
         384*la^7*x^7*zb^5 - 192*la^8*x^7*zb^5 - 7*la^3*x^4*zb^6 + 
         32*la^4*x^4*zb^6 - 45*la^5*x^4*zb^6 + 72*la^6*x^4*zb^6 - 
         61*la^7*x^4*zb^6 + 32*la^8*x^4*zb^6 - 23*la^9*x^4*zb^6 - 
         46*la^4*x^5*zb^6 + 236*la^5*x^5*zb^6 - 514*la^6*x^5*zb^6 + 
         326*la^7*x^5*zb^6 + 177*la^8*x^5*zb^6 - 33*la^9*x^5*zb^6 - 
         46*la^10*x^5*zb^6 - 40*la^5*x^6*zb^6 + 486*la^6*x^6*zb^6 - 
         1319*la^7*x^6*zb^6 + 976*la^8*x^6*zb^6 - 22*la^9*x^6*zb^6 - 
         13*la^10*x^6*zb^6 + 100*la^6*x^7*zb^6 - 60*la^7*x^7*zb^6 - 
         308*la^8*x^7*zb^6 + 300*la^9*x^7*zb^6 - 32*la^10*x^7*zb^6 + 
         2*la^4*x^5*zb^7 - 11*la^5*x^5*zb^7 - 10*la^6*x^5*zb^7 + 
         25*la^7*x^5*zb^7 - 48*la^8*x^5*zb^7 + 12*la^9*x^5*zb^7 + 
         6*la^10*x^5*zb^7 + 4*la^11*x^5*zb^7 + 16*la^5*x^6*zb^7 - 
         76*la^6*x^6*zb^7 + 188*la^7*x^6*zb^7 - 12*la^8*x^6*zb^7 - 
         258*la^9*x^6*zb^7 + 83*la^10*x^6*zb^7 + 3*la^11*x^6*zb^7 - 
         32*la^6*x^7*zb^7 - 32*la^7*x^7*zb^7 + 254*la^8*x^7*zb^7 - 
         167*la^9*x^7*zb^7 - 51*la^10*x^7*zb^7 + 16*la^11*x^7*zb^7 + 
         2*la^6*x^6*zb^8 + 7*la^7*x^6*zb^8 - 16*la^8*x^6*zb^8 + 
         24*la^9*x^6*zb^8 + 10*la^10*x^6*zb^8 - 11*la^11*x^6*zb^8 - 
         4*la^6*x^7*zb^8 + 28*la^7*x^7*zb^8 - 70*la^8*x^7*zb^8 + 
         16*la^9*x^7*zb^8 + 55*la^10*x^7*zb^8 - 11*la^11*x^7*zb^8 - 
         2*la^12*x^7*zb^8 - 4*la^8*x^7*zb^9 + 11*la^9*x^7*zb^9 - 
         12*la^10*x^7*zb^9 - la^11*x^7*zb^9 + 2*la^12*x^7*zb^9))/
       ((-1 + la)*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^4*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
         4*la^3*x^2*zb + la^4*x^2*zb^2)))/ep^3 + 
    ((8*Pi^3*(1 - 2*la*x - 2*la^2*x + 4*la^3*x - zb - 3*la*zb - x*zb + 
         3*la*x*zb + 13*la^2*x*zb - 22*la^3*x*zb + 2*la*x^2*zb - 
         18*la^2*x^2*zb + 66*la^3*x^2*zb - 50*la^4*x^2*zb + la*zb^2 + 
         x*zb^2 + 3*la*x*zb^2 + 9*la^2*x*zb^2 + 17*la^3*x*zb^2 - 
         2*la^4*x*zb^2 - 3*la*x^2*zb^2 + 4*la^2*x^2*zb^2 - 
         159*la^3*x^2*zb^2 + 201*la^4*x^2*zb^2 - 22*la^5*x^2*zb^2 + 
         20*la^2*x^3*zb^2 + 30*la^3*x^3*zb^2 - 210*la^4*x^3*zb^2 + 
         160*la^5*x^3*zb^2 - x*zb^3 + 4*la*x*zb^3 - 5*la^2*x*zb^3 - 
         8*la^3*x*zb^3 + 3*la^4*x*zb^3 + 8*la*x^2*zb^3 - 70*la^2*x^2*zb^3 + 
         132*la^3*x^2*zb^3 - 187*la^4*x^2*zb^3 + 35*la^5*x^2*zb^3 - 
         2*la^6*x^2*zb^3 - 33*la^2*x^3*zb^3 + 202*la^3*x^3*zb^3 + 
         72*la^4*x^3*zb^3 - 273*la^5*x^3*zb^3 - 3*la^6*x^3*zb^3 - 
         100*la^3*x^4*zb^3 + 100*la^4*x^4*zb^3 + 220*la^5*x^4*zb^3 - 
         220*la^6*x^4*zb^3 + x*zb^4 - 4*la*x*zb^4 + 5*la^2*x*zb^4 - 
         la^3*x*zb^4 - la^4*x*zb^4 - 9*la*x^2*zb^4 + 49*la^2*x^2*zb^4 - 
         120*la^3*x^2*zb^4 + 149*la^4*x^2*zb^4 - 50*la^5*x^2*zb^4 + 
         2*la^6*x^2*zb^4 + 29*la^2*x^3*zb^4 - 77*la^3*x^3*zb^4 + 
         112*la^4*x^3*zb^4 - 64*la^5*x^3*zb^4 + 185*la^6*x^3*zb^4 - 
         45*la^7*x^3*zb^4 + 107*la^3*x^4*zb^4 - 643*la^4*x^4*zb^4 + 
         592*la^5*x^4*zb^4 - 178*la^6*x^4*zb^4 + 157*la^7*x^4*zb^4 + 
         160*la^4*x^5*zb^4 - 270*la^5*x^5*zb^4 - 30*la^6*x^5*zb^4 + 
         140*la^7*x^5*zb^4 - 5*la^2*x^2*zb^5 + 21*la^3*x^2*zb^5 - 
         33*la^4*x^2*zb^5 + 17*la^5*x^2*zb^5 + 2*la^2*x^3*zb^5 + 
         la^3*x^3*zb^5 + 17*la^4*x^3*zb^5 - 11*la^5*x^3*zb^5 - 
         89*la^6*x^3*zb^5 + 46*la^7*x^3*zb^5 - la^8*x^3*zb^5 - 
         96*la^3*x^4*zb^5 + 377*la^4*x^4*zb^5 - 619*la^5*x^4*zb^5 + 
         550*la^6*x^4*zb^5 - 426*la^7*x^4*zb^5 + 74*la^8*x^4*zb^5 - 
         78*la^4*x^5*zb^5 + 611*la^5*x^5*zb^5 - 813*la^6*x^5*zb^5 + 
         492*la^7*x^5*zb^5 - 233*la^8*x^5*zb^5 - 110*la^5*x^6*zb^5 + 
         222*la^6*x^6*zb^5 - 78*la^7*x^6*zb^5 - 34*la^8*x^6*zb^5 + 
         2*la^2*x^3*zb^6 - 6*la^3*x^3*zb^6 + 9*la^4*x^3*zb^6 - 
         12*la^5*x^3*zb^6 + 27*la^6*x^3*zb^6 - 21*la^7*x^3*zb^6 + 
         la^8*x^3*zb^6 + 11*la^3*x^4*zb^6 - 81*la^4*x^4*zb^6 + 
         114*la^5*x^4*zb^6 - 64*la^6*x^4*zb^6 + 63*la^7*x^4*zb^6 + 
         9*la^8*x^4*zb^6 - 17*la^9*x^4*zb^6 + 84*la^4*x^5*zb^6 - 
         318*la^5*x^5*zb^6 + 443*la^6*x^5*zb^6 - 301*la^7*x^5*zb^6 + 
         173*la^8*x^5*zb^6 + 3*la^9*x^5*zb^6 - 12*la^5*x^6*zb^6 - 
         146*la^6*x^6*zb^6 + 279*la^7*x^6*zb^6 - 231*la^8*x^6*zb^6 + 
         117*la^9*x^6*zb^6 + 28*la^6*x^7*zb^6 - 62*la^7*x^7*zb^6 + 
         34*la^8*x^7*zb^6 - 2*la^3*x^4*zb^7 + 7*la^4*x^4*zb^7 - 
         7*la^5*x^4*zb^7 - 8*la^6*x^4*zb^7 + 6*la^7*x^4*zb^7 - 
         3*la^8*x^4*zb^7 + 7*la^9*x^4*zb^7 - 7*la^4*x^5*zb^7 + 
         63*la^5*x^5*zb^7 - 65*la^6*x^5*zb^7 - 32*la^7*x^5*zb^7 + 
         55*la^8*x^5*zb^7 - 51*la^9*x^5*zb^7 + 16*la^10*x^5*zb^7 - 
         42*la^5*x^6*zb^7 + 152*la^6*x^6*zb^7 - 170*la^7*x^6*zb^7 + 
         41*la^8*x^6*zb^7 + 29*la^9*x^6*zb^7 - 38*la^10*x^6*zb^7 + 
         20*la^6*x^7*zb^7 - 32*la^7*x^7*zb^7 + 16*la^8*x^7*zb^7 + 
         11*la^9*x^7*zb^7 - 16*la^10*x^7*zb^7 + la^4*x^5*zb^8 - 
         6*la^5*x^5*zb^8 + 9*la^6*x^5*zb^8 + la^7*x^5*zb^8 + 
         5*la^8*x^5*zb^8 - 12*la^9*x^5*zb^8 + 4*la^10*x^5*zb^8 - 
         2*la^11*x^5*zb^8 + 4*la^5*x^6*zb^8 - 36*la^6*x^6*zb^8 + 
         43*la^7*x^6*zb^8 + 3*la^8*x^6*zb^8 - 11*la^9*x^6*zb^8 + 
         la^10*x^6*zb^8 + 3*la^11*x^6*zb^8 + 16*la^6*x^7*zb^8 - 
         66*la^7*x^7*zb^8 + 96*la^8*x^7*zb^8 - 56*la^9*x^7*zb^8 + 
         6*la^10*x^7*zb^8 + 8*la^11*x^7*zb^8 + 6*la^7*x^6*zb^9 - 
         19*la^8*x^6*zb^9 + 15*la^9*x^6*zb^9 - 3*la^10*x^6*zb^9 + 
         la^11*x^6*zb^9 + 15*la^8*x^7*zb^9 - 37*la^9*x^7*zb^9 + 
         29*la^10*x^7*zb^9 - 7*la^11*x^7*zb^9 - la^12*x^7*zb^9 - 
         la^8*x^7*zb^10 + 2*la^9*x^7*zb^10 + la^10*x^7*zb^10 - 
         3*la^11*x^7*zb^10 + la^12*x^7*zb^10))/((-1 + la)*nc^2*x*(-1 + zb)*
        (-1 + x*zb)*(-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) + 
      (8*nc^2*Pi^3*(-2*la*x + 6*la^2*x - 4*la^3*x - zb + 3*la*zb + 
         2*la*x*zb - 22*la^2*x*zb + 16*la^3*x*zb + 4*la^4*x*zb + 
         2*la*x^2*zb + 30*la^2*x^2*zb - 78*la^3*x^2*zb + 46*la^4*x^2*zb + 
         zb^2 - 3*la^2*zb^2 + x*zb^2 + 20*la*x*zb^2 - 10*la^2*x*zb^2 + 
         11*la^3*x*zb^2 - 20*la^4*x*zb^2 - 2*la*x^2*zb^2 - 
         172*la^2*x^2*zb^2 + 346*la^3*x^2*zb^2 - 164*la^4*x^2*zb^2 - 
         8*la^5*x^2*zb^2 - 36*la^2*x^3*zb^2 + 214*la^3*x^3*zb^2 - 
         290*la^4*x^3*zb^2 + 112*la^5*x^3*zb^2 - la*zb^3 + la^2*zb^3 - 
         32*la*x*zb^3 - 20*la^2*x*zb^3 + 10*la^3*x*zb^3 + 10*la^4*x*zb^3 - 
         2*la^5*x*zb^3 - 31*la*x^2*zb^3 + 227*la^2*x^2*zb^3 - 
         133*la^3*x^2*zb^3 - 240*la^4*x^2*zb^3 + 175*la^5*x^2*zb^3 - 
         36*la^6*x^2*zb^3 + 210*la^2*x^3*zb^3 - 388*la^3*x^3*zb^3 - 
         98*la^4*x^3*zb^3 + 702*la^5*x^3*zb^3 - 426*la^6*x^3*zb^3 - 
         132*la^3*x^4*zb^3 - 92*la^4*x^4*zb^3 + 540*la^5*x^4*zb^3 - 
         316*la^6*x^4*zb^3 - x*zb^4 + 7*la*x*zb^4 + 53*la^2*x*zb^4 - 
         13*la^3*x*zb^4 - la^4*x*zb^4 + 3*la^5*x*zb^4 + 36*la*x^2*zb^4 - 
         18*la^2*x^2*zb^4 - 250*la^3*x^2*zb^4 + 559*la^4*x^2*zb^4 - 
         192*la^5*x^2*zb^4 + 65*la^6*x^2*zb^4 - 2*la^7*x^2*zb^4 - 
         185*la^2*x^3*zb^4 - 87*la^3*x^3*zb^4 + 690*la^4*x^3*zb^4 - 
         1197*la^5*x^3*zb^4 + 754*la^6*x^3*zb^4 + 115*la^7*x^3*zb^4 - 
         102*la^3*x^4*zb^4 + 744*la^4*x^4*zb^4 - 368*la^5*x^4*zb^4 - 
         1416*la^6*x^4*zb^4 + 1142*la^7*x^4*zb^4 + 336*la^4*x^5*zb^4 - 
         510*la^5*x^5*zb^4 + 42*la^6*x^5*zb^4 + 132*la^7*x^5*zb^4 + 
         la*x*zb^5 - 23*la^2*x*zb^5 + 10*la^3*x*zb^5 - 3*la^4*x*zb^5 - 
         la^5*x*zb^5 - 3*la*x^2*zb^5 - 48*la^2*x^2*zb^5 + 139*la^3*x^2*zb^5 - 
         427*la^4*x^2*zb^5 + 169*la^5*x^2*zb^5 - 72*la^6*x^2*zb^5 + 
         2*la^7*x^2*zb^5 + 3*la^2*x^3*zb^5 + 226*la^3*x^3*zb^5 - 
         208*la^4*x^3*zb^5 + 556*la^5*x^3*zb^5 - 981*la^6*x^3*zb^5 + 
         50*la^7*x^3*zb^5 - 56*la^8*x^3*zb^5 + 217*la^3*x^4*zb^5 - 
         318*la^4*x^4*zb^5 - 985*la^5*x^4*zb^5 + 3418*la^6*x^4*zb^5 - 
         2127*la^7*x^4*zb^5 - 295*la^8*x^4*zb^5 - 38*la^4*x^5*zb^5 - 
         902*la^5*x^5*zb^5 + 1250*la^6*x^5*zb^5 + 540*la^7*x^5*zb^5 - 
         850*la^8*x^5*zb^5 - 142*la^5*x^6*zb^5 + 302*la^6*x^6*zb^5 - 
         190*la^7*x^6*zb^5 + 30*la^8*x^6*zb^5 + 19*la^2*x^2*zb^6 - 
         4*la^3*x^2*zb^6 + 86*la^4*x^2*zb^6 - 44*la^5*x^2*zb^6 + 
         23*la^6*x^2*zb^6 - 12*la^2*x^3*zb^6 - 91*la^3*x^3*zb^6 + 
         128*la^4*x^3*zb^6 + 20*la^5*x^3*zb^6 + 428*la^6*x^3*zb^6 - 
         55*la^7*x^3*zb^6 + 63*la^8*x^3*zb^6 - la^9*x^3*zb^6 + 
         98*la^3*x^4*zb^6 - 377*la^4*x^4*zb^6 + 332*la^5*x^4*zb^6 - 
         1481*la^6*x^4*zb^6 + 1554*la^7*x^4*zb^6 + 156*la^8*x^4*zb^6 + 
         128*la^9*x^4*zb^6 - 368*la^4*x^5*zb^6 + 1929*la^5*x^5*zb^6 - 
         1740*la^6*x^5*zb^6 - 1713*la^7*x^5*zb^6 + 1677*la^8*x^5*zb^6 + 
         253*la^9*x^5*zb^6 - 320*la^5*x^6*zb^6 + 1460*la^6*x^6*zb^6 - 
         1834*la^7*x^6*zb^6 + 572*la^8*x^6*zb^6 + 122*la^9*x^6*zb^6 - 
         28*la^6*x^7*zb^6 + 58*la^7*x^7*zb^6 - 30*la^8*x^7*zb^6 - 
         4*la^3*x^3*zb^7 - 72*la^4*x^3*zb^7 + 7*la^5*x^3*zb^7 - 
         95*la^6*x^3*zb^7 + 30*la^7*x^3*zb^7 - 27*la^8*x^3*zb^7 + 
         la^9*x^3*zb^7 - la^3*x^4*zb^7 + 202*la^4*x^4*zb^7 - 
         79*la^5*x^4*zb^7 - 64*la^6*x^4*zb^7 - 281*la^7*x^4*zb^7 - 
         196*la^8*x^4*zb^7 - 42*la^9*x^4*zb^7 - 19*la^10*x^4*zb^7 - 
         89*la^4*x^5*zb^7 - 414*la^5*x^5*zb^7 + 1215*la^6*x^5*zb^7 + 
         134*la^7*x^5*zb^7 - 561*la^8*x^5*zb^7 - 400*la^9*x^5*zb^7 - 
         83*la^10*x^5*zb^7 + 638*la^5*x^6*zb^7 - 2556*la^6*x^6*zb^7 + 
         2747*la^7*x^6*zb^7 - 138*la^8*x^6*zb^7 - 696*la^9*x^6*zb^7 + 
         3*la^10*x^6*zb^7 + 252*la^6*x^7*zb^7 - 744*la^7*x^7*zb^7 + 
         726*la^8*x^7*zb^7 - 250*la^9*x^7*zb^7 + 16*la^10*x^7*zb^7 + 
         la^4*x^4*zb^8 + 20*la^5*x^4*zb^8 + 79*la^6*x^4*zb^8 - 
         8*la^7*x^4*zb^8 + 55*la^8*x^4*zb^8 + 4*la^9*x^4*zb^8 + 
         9*la^10*x^4*zb^8 - la^4*x^5*zb^8 - 24*la^5*x^5*zb^8 - 
         216*la^6*x^5*zb^8 + 145*la^7*x^5*zb^8 + 85*la^8*x^5*zb^8 + 
         200*la^9*x^5*zb^8 + 29*la^10*x^5*zb^8 + 22*la^11*x^5*zb^8 - 
         16*la^5*x^6*zb^8 + 426*la^6*x^6*zb^8 - 556*la^7*x^6*zb^8 - 
         355*la^8*x^6*zb^8 + 352*la^9*x^6*zb^8 + 195*la^10*x^6*zb^8 - 
         12*la^11*x^6*zb^8 - 288*la^6*x^7*zb^8 + 866*la^7*x^7*zb^8 - 
         732*la^8*x^7*zb^8 + 19*la^9*x^7*zb^8 + 157*la^10*x^7*zb^8 - 
         24*la^11*x^7*zb^8 + la^5*x^5*zb^9 - 15*la^6*x^5*zb^9 + 
         6*la^7*x^5*zb^9 - 51*la^8*x^5*zb^9 + 7*la^9*x^5*zb^9 - 
         26*la^10*x^5*zb^9 - 2*la^12*x^5*zb^9 + 16*la^6*x^6*zb^9 - 
         55*la^7*x^6*zb^9 + 196*la^8*x^6*zb^9 - 140*la^9*x^6*zb^9 - 
         38*la^10*x^6*zb^9 - 28*la^11*x^6*zb^9 + la^12*x^6*zb^9 + 
         44*la^7*x^7*zb^9 - 273*la^8*x^7*zb^9 + 420*la^9*x^7*zb^9 - 
         182*la^10*x^7*zb^9 - 16*la^11*x^7*zb^9 + 9*la^12*x^7*zb^9 + 
         15*la^8*x^6*zb^10 - 28*la^9*x^6*zb^10 + 30*la^10*x^6*zb^10 - 
         4*la^11*x^6*zb^10 + 3*la^12*x^6*zb^10 - 11*la^8*x^7*zb^10 + 
         52*la^9*x^7*zb^10 - 90*la^10*x^7*zb^10 + 56*la^11*x^7*zb^10 - 
         6*la^12*x^7*zb^10 - la^13*x^7*zb^10 - la^9*x^7*zb^11 - 
         la^10*x^7*zb^11 + 6*la^11*x^7*zb^11 - 5*la^12*x^7*zb^11 + 
         la^13*x^7*zb^11))/((-1 + la)*x*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^4*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) - 
      (8*Pi^3*(-1 + 8*la^2*x - 8*la^3*x + 7*la*zb + x*zb - la*x*zb - 
         37*la^2*x*zb + 36*la^3*x*zb + 8*la^4*x*zb + 48*la^2*x^2*zb - 
         144*la^3*x^2*zb + 96*la^4*x^2*zb + zb^2 - 2*la*zb^2 - 6*la^2*zb^2 + 
         16*la*x*zb^2 - 16*la^2*x*zb^2 + 7*la^3*x*zb^2 - 40*la^4*x*zb^2 + 
         la*x^2*zb^2 - 174*la^2*x^2*zb^2 + 487*la^3*x^2*zb^2 - 
         299*la^4*x^2*zb^2 - 36*la^5*x^2*zb^2 - 56*la^2*x^3*zb^2 + 
         184*la^3*x^3*zb^2 - 80*la^4*x^3*zb^2 - 48*la^5*x^3*zb^2 - la*zb^3 + 
         2*la^2*zb^3 + x*zb^3 - 35*la*x*zb^3 - 12*la^2*x*zb^3 + 
         27*la^3*x*zb^3 + 24*la^4*x*zb^3 - 4*la^5*x*zb^3 - 39*la*x^2*zb^3 + 
         294*la^2*x^2*zb^3 - 261*la^3*x^2*zb^3 - 212*la^4*x^2*zb^3 + 
         341*la^5*x^2*zb^3 - 56*la^6*x^2*zb^3 + 243*la^2*x^3*zb^3 - 
         570*la^3*x^3*zb^3 - 140*la^4*x^3*zb^3 + 765*la^5*x^3*zb^3 - 
         263*la^6*x^3*zb^3 - 32*la^3*x^4*zb^3 - 192*la^4*x^4*zb^3 + 
         320*la^5*x^4*zb^3 - 96*la^6*x^4*zb^3 - 2*x*zb^4 + 10*la*x*zb^4 + 
         52*la^2*x*zb^4 - 17*la^3*x*zb^4 - 8*la^4*x*zb^4 + 6*la^5*x*zb^4 + 
         45*la*x^2*zb^4 - 59*la^2*x^2*zb^4 - 200*la^3*x^2*zb^4 + 
         542*la^4*x^2*zb^4 - 329*la^5*x^2*zb^4 + 98*la^6*x^2*zb^4 - 
         4*la^7*x^2*zb^4 - 214*la^2*x^3*zb^4 - 43*la^3*x^3*zb^4 + 
         780*la^4*x^3*zb^4 - 1061*la^5*x^3*zb^4 + 296*la^6*x^3*zb^4 + 
         157*la^7*x^3*zb^4 - 209*la^3*x^4*zb^4 + 1287*la^4*x^4*zb^4 - 
         860*la^5*x^4*zb^4 - 1018*la^6*x^4*zb^4 + 765*la^7*x^4*zb^4 + 
         176*la^4*x^5*zb^4 - 240*la^5*x^5*zb^4 + 72*la^6*x^5*zb^4 - 
         8*la^7*x^5*zb^4 + 2*la*x*zb^5 - 27*la^2*x*zb^5 + 15*la^3*x*zb^5 - 
         4*la^4*x*zb^5 - 2*la^5*x*zb^5 - 3*la*x^2*zb^5 - 52*la^2*x^2*zb^5 + 
         167*la^3*x^2*zb^5 - 514*la^4*x^2*zb^5 + 301*la^5*x^2*zb^5 - 
         122*la^6*x^2*zb^5 + 4*la^7*x^2*zb^5 + la^2*x^3*zb^5 + 
         254*la^3*x^3*zb^5 - 302*la^4*x^3*zb^5 + 679*la^5*x^3*zb^5 - 
         956*la^6*x^3*zb^5 + 189*la^7*x^3*zb^5 - 100*la^8*x^3*zb^5 + 
         313*la^3*x^4*zb^5 - 588*la^4*x^4*zb^5 - 1009*la^5*x^4*zb^5 + 
         3460*la^6*x^4*zb^5 - 1879*la^7*x^4*zb^5 - 212*la^8*x^4*zb^5 + 
         40*la^4*x^5*zb^5 - 1353*la^5*x^5*zb^5 + 1793*la^6*x^5*zb^5 + 
         18*la^7*x^5*zb^5 - 477*la^8*x^5*zb^5 - 32*la^5*x^6*zb^5 + 
         80*la^6*x^6*zb^5 - 112*la^7*x^6*zb^5 + 64*la^8*x^6*zb^5 + 
         19*la^2*x^2*zb^6 - 9*la^3*x^2*zb^6 + 107*la^4*x^2*zb^6 - 
         77*la^5*x^2*zb^6 + 40*la^6*x^2*zb^6 - 14*la^2*x^3*zb^6 - 
         83*la^3*x^3*zb^6 + 120*la^4*x^3*zb^6 + 49*la^5*x^3*zb^6 + 
         390*la^6*x^3*zb^6 - 123*la^7*x^3*zb^6 + 108*la^8*x^3*zb^6 - 
         2*la^9*x^3*zb^6 + 87*la^3*x^4*zb^6 - 392*la^4*x^4*zb^6 + 
         595*la^5*x^4*zb^6 - 2036*la^6*x^4*zb^6 + 2041*la^7*x^4*zb^6 - 
         279*la^8*x^4*zb^6 + 219*la^9*x^4*zb^6 - 452*la^4*x^5*zb^6 + 
         2169*la^5*x^5*zb^6 - 1572*la^6*x^5*zb^6 - 2225*la^7*x^5*zb^6 + 
         1996*la^8*x^5*zb^6 + 17*la^9*x^5*zb^6 - 308*la^5*x^6*zb^6 + 
         1496*la^6*x^6*zb^6 - 1891*la^7*x^6*zb^6 + 725*la^8*x^6*zb^6 - 
         29*la^9*x^6*zb^6 - 56*la^6*x^7*zb^6 + 120*la^7*x^7*zb^6 - 
         64*la^8*x^7*zb^6 - 2*la^3*x^3*zb^7 - 78*la^4*x^3*zb^7 + 
         16*la^5*x^3*zb^7 - 107*la^6*x^3*zb^7 + 57*la^7*x^3*zb^7 - 
         48*la^8*x^3*zb^7 + 2*la^9*x^3*zb^7 + la^3*x^4*zb^7 + 
         206*la^4*x^4*zb^7 - 153*la^5*x^4*zb^7 + 58*la^6*x^4*zb^7 - 
         351*la^7*x^4*zb^7 - 130*la^8*x^4*zb^7 - 40*la^9*x^4*zb^7 - 
         36*la^10*x^4*zb^7 - 82*la^4*x^5*zb^7 - 393*la^5*x^5*zb^7 + 
         962*la^6*x^5*zb^7 + 609*la^7*x^5*zb^7 - 917*la^8*x^5*zb^7 - 
         176*la^9*x^5*zb^7 - 96*la^10*x^5*zb^7 + 680*la^5*x^6*zb^7 - 
         2720*la^6*x^6*zb^7 + 2771*la^7*x^6*zb^7 + 100*la^8*x^6*zb^7 - 
         956*la^9*x^6*zb^7 + 158*la^10*x^6*zb^7 + 232*la^6*x^7*zb^7 - 
         684*la^7*x^7*zb^7 + 648*la^8*x^7*zb^7 - 227*la^9*x^7*zb^7 + 
         32*la^10*x^7*zb^7 - la^4*x^4*zb^8 + 27*la^5*x^4*zb^8 + 
         72*la^6*x^4*zb^8 - 16*la^7*x^4*zb^8 + 61*la^8*x^4*zb^8 + 
         la^9*x^4*zb^8 + 16*la^10*x^4*zb^8 - 2*la^4*x^5*zb^8 - 
         25*la^5*x^5*zb^8 - 162*la^6*x^5*zb^8 + 79*la^7*x^5*zb^8 + 
         48*la^8*x^5*zb^8 + 267*la^9*x^5*zb^8 - 26*la^10*x^5*zb^8 + 
         40*la^11*x^5*zb^8 - 20*la^5*x^6*zb^8 + 420*la^6*x^6*zb^8 - 
         447*la^7*x^6*zb^8 - 528*la^8*x^6*zb^8 + 404*la^9*x^6*zb^8 + 
         223*la^10*x^6*zb^8 - 53*la^11*x^6*zb^8 - 304*la^6*x^7*zb^8 + 
         952*la^7*x^7*zb^8 - 860*la^8*x^7*zb^8 + 91*la^9*x^7*zb^8 + 
         162*la^10*x^7*zb^8 - 48*la^11*x^7*zb^8 + 2*la^5*x^5*zb^9 - 
         21*la^6*x^5*zb^9 + 15*la^7*x^5*zb^9 - 50*la^8*x^5*zb^9 + 
         12*la^9*x^5*zb^9 - 38*la^10*x^5*zb^9 + 4*la^11*x^5*zb^9 - 
         4*la^12*x^5*zb^9 + 20*la^6*x^6*zb^9 - 97*la^7*x^6*zb^9 + 
         258*la^8*x^6*zb^9 - 152*la^9*x^6*zb^9 - 46*la^10*x^6*zb^9 - 
         28*la^11*x^6*zb^9 + 4*la^12*x^6*zb^9 + 60*la^7*x^7*zb^9 - 
         354*la^8*x^7*zb^9 + 553*la^9*x^7*zb^9 - 267*la^10*x^7*zb^9 - 
         3*la^11*x^7*zb^9 + 18*la^12*x^7*zb^9 + 21*la^8*x^6*zb^10 - 
         47*la^9*x^6*zb^10 + 45*la^10*x^6*zb^10 - 7*la^11*x^6*zb^10 + 
         4*la^12*x^6*zb^10 - 10*la^8*x^7*zb^10 + 65*la^9*x^7*zb^10 - 
         128*la^10*x^7*zb^10 + 88*la^11*x^7*zb^10 - 14*la^12*x^7*zb^10 - 
         2*la^13*x^7*zb^10 - 2*la^9*x^7*zb^11 + la^10*x^7*zb^11 + 
         7*la^11*x^7*zb^11 - 8*la^12*x^7*zb^11 + 2*la^13*x^7*zb^11))/
       ((-1 + la)*x*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^4*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
         4*la^3*x^2*zb + la^4*x^2*zb^2)))/ep^2
 
MasterCoefficient[RR, 2, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, zb, 0, 0] = 
   ALARM*ep^2 - (16*nc^2*Pi^3*zb)/(la*x*(-1 + zb)) + 
    ((32*Pi^3*zb)/(la*x*(-1 + zb)) - (16*Pi^3*zb)/(la*nc^2*x*(-1 + zb)) - 
      (16*nc^2*Pi^3*zb)/(la*x*(-1 + zb)))/ep^3 - (8*Pi^3*(1 - 6*zb + zb^2))/
     (la*x*(-1 + zb)) + (8*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*x*(-1 + zb)) + 
    ((16*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)) - (8*Pi^3*(1 + zb^2))/
       (la*nc^2*x*(-1 + zb)) - (8*nc^2*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)))/
     ep^4 + ((-16*nc^2*Pi^3*zb)/(la*x*(-1 + zb)) - (8*Pi^3*(1 - 6*zb + zb^2))/
       (la*x*(-1 + zb)) + (8*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*x*(-1 + zb)))/
     ep^2 + ((-16*nc^2*Pi^3*zb)/(la*x*(-1 + zb)) - (8*Pi^3*(1 - 6*zb + zb^2))/
       (la*x*(-1 + zb)) + (8*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*x*(-1 + zb)))/ep
 
MasterCoefficient[RR, 2, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, zb, 0, la] = 
   ALARM*ep^2 + ((16*(-1 + la)*Pi^3*zb)/(la*nc^2*x*(-1 + zb)) + 
      (8*Pi^3*zb*(4 - 5*la + la*zb))/(la*x*(-1 + zb)) - 
      (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)))/ep^3 + 
    ((-8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)) - 
      (8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/(la*nc^2*x*(-1 + zb)) + 
      (8*Pi^3*(-1 + 6*zb - 6*la*zb - zb^2 + 2*la*zb^2))/(la*x*(-1 + zb)))/
     ep^2 + ((-8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)) - 
      (8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/(la*nc^2*x*(-1 + zb)) + 
      (8*Pi^3*(-1 + 6*zb - 6*la*zb - zb^2 + 2*la*zb^2))/(la*x*(-1 + zb)))/
     ep + ((16*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*x*(-1 + zb)) - 
      (8*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*nc^2*x*(-1 + zb)) - 
      (8*nc^2*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 2, q, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, zb, x, 0] = 
   ALARM*ep^2 + ((-16*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)*(-1 + x*zb)) + 
      (8*Pi^3*(1 + zb^2))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)) + 
      (8*nc^2*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)*(-1 + x*zb)))/ep^4 + 
    ((16*nc^2*Pi^3*zb)/(la*x*(-1 + zb)*(-1 + x*zb)) + 
      (8*Pi^3*(1 - 6*zb + zb^2))/(la*x*(-1 + zb)*(-1 + x*zb)) - 
      (8*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)))/ep + 
    ((-8*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)) + 
      (16*nc^2*Pi^3*zb*(1 + 6*x*zb - 16*x*zb^2 + x^2*zb^2 + 8*x*zb^3))/
       (la*x*(-1 + zb)*(-1 + x*zb)^3) + 
      (8*Pi^3*(1 - 6*zb - 2*x*zb + zb^2 - 4*x*zb^2 + x^2*zb^2 + 30*x*zb^3 - 
         6*x^2*zb^3 - 16*x*zb^4 + x^2*zb^4))/(la*x*(-1 + zb)*(-1 + x*zb)^3))/
     ep^2 + ((16*Pi^3*zb)/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)) - 
      (32*Pi^3*zb*(1 - 2*x*zb - x*zb^2 + 3*x^2*zb^2 + x*zb^3 - 3*x^2*zb^3 + 
         x^2*zb^4))/(la*x*(-1 + zb)*(-1 + x*zb)^3) + 
      (16*nc^2*Pi^3*zb*(1 - 2*x*zb - 2*x*zb^2 + 5*x^2*zb^2 + 2*x*zb^3 - 
         6*x^2*zb^3 + 2*x^2*zb^4))/(la*x*(-1 + zb)*(-1 + x*zb)^3))/ep^3
 
MasterCoefficient[RR, 2, q, g, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, g, zb, x, la] = 
   ALARM*ep^2 + ((16*Pi^3*(1 - 4*la*x + 4*la^2*x - 11*la*x*zb + 5*la^2*x*zb + 
         48*la^2*x^2*zb - 76*la^3*x^2*zb + 28*la^4*x^2*zb + zb^2 - 
         2*la*zb^2 + la^2*zb^2 - la*x*zb^2 + 14*la^2*x*zb^2 - 
         18*la^3*x*zb^2 + 5*la^4*x*zb^2 + 15*la^2*x^2*zb^2 + 
         7*la^3*x^2*zb^2 + 11*la^4*x^2*zb^2 - 18*la^5*x^2*zb^2 - 
         152*la^3*x^3*zb^2 + 264*la^4*x^3*zb^2 - 112*la^5*x^3*zb^2 - 
         7*la*x*zb^3 + 9*la^2*x*zb^3 - 3*la^3*x*zb^3 + la^4*x*zb^3 + 
         37*la^2*x^2*zb^3 - 127*la^3*x^2*zb^3 + 127*la^4*x^2*zb^3 - 
         56*la^5*x^2*zb^3 + 19*la^6*x^2*zb^3 - 35*la^3*x^3*zb^3 + 
         117*la^4*x^3*zb^3 - 239*la^5*x^3*zb^3 + 137*la^6*x^3*zb^3 + 
         208*la^4*x^4*zb^3 - 376*la^5*x^4*zb^3 + 168*la^6*x^4*zb^3 + 
         la*x*zb^4 - 2*la^2*x*zb^4 + 3*la^3*x*zb^4 - 2*la^4*x*zb^4 + 
         27*la^3*x^2*zb^4 - 43*la^4*x^2*zb^4 + 35*la^5*x^2*zb^4 - 
         19*la^6*x^2*zb^4 - 59*la^3*x^3*zb^4 + 137*la^4*x^3*zb^4 - 
         109*la^5*x^3*zb^4 + 113*la^6*x^3*zb^4 - 82*la^7*x^3*zb^4 + 
         110*la^4*x^4*zb^4 - 443*la^5*x^4*zb^4 + 651*la^6*x^4*zb^4 - 
         303*la^7*x^4*zb^4 - 132*la^5*x^5*zb^4 + 244*la^6*x^5*zb^4 - 
         112*la^7*x^5*zb^4 + la^2*x^2*zb^5 - 5*la^3*x^2*zb^5 + 
         3*la^4*x^2*zb^5 - 5*la^5*x^2*zb^5 + 6*la^6*x^2*zb^5 - 
         2*la^4*x^3*zb^5 + 5*la^5*x^3*zb^5 - 55*la^6*x^3*zb^5 + 
         43*la^7*x^3*zb^5 + 9*la^8*x^3*zb^5 + 7*la^4*x^4*zb^5 + 
         43*la^5*x^4*zb^5 - 3*la^6*x^4*zb^5 - 221*la^7*x^4*zb^5 + 
         174*la^8*x^4*zb^5 - 126*la^5*x^5*zb^5 + 482*la^6*x^5*zb^5 - 
         629*la^7*x^5*zb^5 + 267*la^8*x^5*zb^5 + 32*la^6*x^6*zb^5 - 
         60*la^7*x^6*zb^5 + 28*la^8*x^6*zb^5 - 2*la^3*x^3*zb^6 + 
         11*la^5*x^3*zb^6 + la^6*x^3*zb^6 - 5*la^7*x^3*zb^6 - 
         5*la^8*x^3*zb^6 + 18*la^4*x^4*zb^6 - 68*la^5*x^4*zb^6 + 
         36*la^6*x^4*zb^6 + 93*la^7*x^4*zb^6 - 52*la^8*x^4*zb^6 - 
         27*la^9*x^4*zb^6 + 20*la^5*x^5*zb^6 - 59*la^6*x^5*zb^6 - 
         85*la^7*x^5*zb^6 + 302*la^8*x^5*zb^6 - 178*la^9*x^5*zb^6 + 
         46*la^6*x^6*zb^6 - 168*la^7*x^6*zb^6 + 206*la^8*x^6*zb^6 - 
         83*la^9*x^6*zb^6 + la^4*x^4*zb^7 + 4*la^5*x^4*zb^7 - 
         6*la^6*x^4*zb^7 - 13*la^7*x^4*zb^7 + 4*la^8*x^4*zb^7 + 
         9*la^9*x^4*zb^7 + la^10*x^4*zb^7 - 18*la^5*x^5*zb^7 + 
         56*la^6*x^5*zb^7 - 16*la^7*x^5*zb^7 - 56*la^8*x^5*zb^7 - 
         4*la^9*x^5*zb^7 + 38*la^10*x^5*zb^7 - 4*la^6*x^6*zb^7 - 
         8*la^7*x^6*zb^7 + 88*la^8*x^6*zb^7 - 143*la^9*x^6*zb^7 + 
         67*la^10*x^6*zb^7 - 3*la^6*x^5*zb^8 + 2*la^7*x^5*zb^8 + 
         3*la^8*x^5*zb^8 + 8*la^9*x^5*zb^8 - 8*la^10*x^5*zb^8 - 
         2*la^11*x^5*zb^8 + 6*la^6*x^6*zb^8 - 20*la^7*x^6*zb^8 + 
         20*la^8*x^6*zb^8 - 18*la^9*x^6*zb^8 + 32*la^10*x^6*zb^8 - 
         20*la^11*x^6*zb^8 + 2*la^8*x^6*zb^9 - 4*la^9*x^6*zb^9 + 
         2*la^10*x^6*zb^9 - 2*la^11*x^6*zb^9 + 2*la^12*x^6*zb^9))/
       (la*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*(1 - 4*la*x + 4*la^2*x - 
         2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) - 
      (8*Pi^3*(1 - 4*la*x + 4*la^2*x - 11*la*x*zb + 5*la^2*x*zb + 
         48*la^2*x^2*zb - 76*la^3*x^2*zb + 28*la^4*x^2*zb + zb^2 - 
         2*la*zb^2 + la^2*zb^2 - la*x*zb^2 + 14*la^2*x*zb^2 - 
         18*la^3*x*zb^2 + 5*la^4*x*zb^2 + 15*la^2*x^2*zb^2 + 
         7*la^3*x^2*zb^2 + 11*la^4*x^2*zb^2 - 18*la^5*x^2*zb^2 - 
         152*la^3*x^3*zb^2 + 264*la^4*x^3*zb^2 - 112*la^5*x^3*zb^2 - 
         7*la*x*zb^3 + 9*la^2*x*zb^3 - 3*la^3*x*zb^3 + la^4*x*zb^3 + 
         37*la^2*x^2*zb^3 - 127*la^3*x^2*zb^3 + 127*la^4*x^2*zb^3 - 
         56*la^5*x^2*zb^3 + 19*la^6*x^2*zb^3 - 35*la^3*x^3*zb^3 + 
         117*la^4*x^3*zb^3 - 239*la^5*x^3*zb^3 + 137*la^6*x^3*zb^3 + 
         208*la^4*x^4*zb^3 - 376*la^5*x^4*zb^3 + 168*la^6*x^4*zb^3 + 
         la*x*zb^4 - 2*la^2*x*zb^4 + 3*la^3*x*zb^4 - 2*la^4*x*zb^4 + 
         27*la^3*x^2*zb^4 - 43*la^4*x^2*zb^4 + 35*la^5*x^2*zb^4 - 
         19*la^6*x^2*zb^4 - 59*la^3*x^3*zb^4 + 137*la^4*x^3*zb^4 - 
         109*la^5*x^3*zb^4 + 113*la^6*x^3*zb^4 - 82*la^7*x^3*zb^4 + 
         110*la^4*x^4*zb^4 - 443*la^5*x^4*zb^4 + 651*la^6*x^4*zb^4 - 
         303*la^7*x^4*zb^4 - 132*la^5*x^5*zb^4 + 244*la^6*x^5*zb^4 - 
         112*la^7*x^5*zb^4 + la^2*x^2*zb^5 - 5*la^3*x^2*zb^5 + 
         3*la^4*x^2*zb^5 - 5*la^5*x^2*zb^5 + 6*la^6*x^2*zb^5 - 
         2*la^4*x^3*zb^5 + 5*la^5*x^3*zb^5 - 55*la^6*x^3*zb^5 + 
         43*la^7*x^3*zb^5 + 9*la^8*x^3*zb^5 + 7*la^4*x^4*zb^5 + 
         43*la^5*x^4*zb^5 - 3*la^6*x^4*zb^5 - 221*la^7*x^4*zb^5 + 
         174*la^8*x^4*zb^5 - 126*la^5*x^5*zb^5 + 482*la^6*x^5*zb^5 - 
         629*la^7*x^5*zb^5 + 267*la^8*x^5*zb^5 + 32*la^6*x^6*zb^5 - 
         60*la^7*x^6*zb^5 + 28*la^8*x^6*zb^5 - 2*la^3*x^3*zb^6 + 
         11*la^5*x^3*zb^6 + la^6*x^3*zb^6 - 5*la^7*x^3*zb^6 - 
         5*la^8*x^3*zb^6 + 18*la^4*x^4*zb^6 - 68*la^5*x^4*zb^6 + 
         36*la^6*x^4*zb^6 + 93*la^7*x^4*zb^6 - 52*la^8*x^4*zb^6 - 
         27*la^9*x^4*zb^6 + 20*la^5*x^5*zb^6 - 59*la^6*x^5*zb^6 - 
         85*la^7*x^5*zb^6 + 302*la^8*x^5*zb^6 - 178*la^9*x^5*zb^6 + 
         46*la^6*x^6*zb^6 - 168*la^7*x^6*zb^6 + 206*la^8*x^6*zb^6 - 
         83*la^9*x^6*zb^6 + la^4*x^4*zb^7 + 4*la^5*x^4*zb^7 - 
         6*la^6*x^4*zb^7 - 13*la^7*x^4*zb^7 + 4*la^8*x^4*zb^7 + 
         9*la^9*x^4*zb^7 + la^10*x^4*zb^7 - 18*la^5*x^5*zb^7 + 
         56*la^6*x^5*zb^7 - 16*la^7*x^5*zb^7 - 56*la^8*x^5*zb^7 - 
         4*la^9*x^5*zb^7 + 38*la^10*x^5*zb^7 - 4*la^6*x^6*zb^7 - 
         8*la^7*x^6*zb^7 + 88*la^8*x^6*zb^7 - 143*la^9*x^6*zb^7 + 
         67*la^10*x^6*zb^7 - 3*la^6*x^5*zb^8 + 2*la^7*x^5*zb^8 + 
         3*la^8*x^5*zb^8 + 8*la^9*x^5*zb^8 - 8*la^10*x^5*zb^8 - 
         2*la^11*x^5*zb^8 + 6*la^6*x^6*zb^8 - 20*la^7*x^6*zb^8 + 
         20*la^8*x^6*zb^8 - 18*la^9*x^6*zb^8 + 32*la^10*x^6*zb^8 - 
         20*la^11*x^6*zb^8 + 2*la^8*x^6*zb^9 - 4*la^9*x^6*zb^9 + 
         2*la^10*x^6*zb^9 - 2*la^11*x^6*zb^9 + 2*la^12*x^6*zb^9))/
       (la*nc^2*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
         4*la^3*x^2*zb + la^4*x^2*zb^2)) - 
      (8*nc^2*Pi^3*(1 - 4*la*x + 4*la^2*x - 11*la*x*zb + 5*la^2*x*zb + 
         48*la^2*x^2*zb - 76*la^3*x^2*zb + 28*la^4*x^2*zb + zb^2 - 
         2*la*zb^2 + la^2*zb^2 - la*x*zb^2 + 14*la^2*x*zb^2 - 
         18*la^3*x*zb^2 + 5*la^4*x*zb^2 + 15*la^2*x^2*zb^2 + 
         7*la^3*x^2*zb^2 + 11*la^4*x^2*zb^2 - 18*la^5*x^2*zb^2 - 
         152*la^3*x^3*zb^2 + 264*la^4*x^3*zb^2 - 112*la^5*x^3*zb^2 - 
         7*la*x*zb^3 + 9*la^2*x*zb^3 - 3*la^3*x*zb^3 + la^4*x*zb^3 + 
         37*la^2*x^2*zb^3 - 127*la^3*x^2*zb^3 + 127*la^4*x^2*zb^3 - 
         56*la^5*x^2*zb^3 + 19*la^6*x^2*zb^3 - 35*la^3*x^3*zb^3 + 
         117*la^4*x^3*zb^3 - 239*la^5*x^3*zb^3 + 137*la^6*x^3*zb^3 + 
         208*la^4*x^4*zb^3 - 376*la^5*x^4*zb^3 + 168*la^6*x^4*zb^3 + 
         la*x*zb^4 - 2*la^2*x*zb^4 + 3*la^3*x*zb^4 - 2*la^4*x*zb^4 + 
         27*la^3*x^2*zb^4 - 43*la^4*x^2*zb^4 + 35*la^5*x^2*zb^4 - 
         19*la^6*x^2*zb^4 - 59*la^3*x^3*zb^4 + 137*la^4*x^3*zb^4 - 
         109*la^5*x^3*zb^4 + 113*la^6*x^3*zb^4 - 82*la^7*x^3*zb^4 + 
         110*la^4*x^4*zb^4 - 443*la^5*x^4*zb^4 + 651*la^6*x^4*zb^4 - 
         303*la^7*x^4*zb^4 - 132*la^5*x^5*zb^4 + 244*la^6*x^5*zb^4 - 
         112*la^7*x^5*zb^4 + la^2*x^2*zb^5 - 5*la^3*x^2*zb^5 + 
         3*la^4*x^2*zb^5 - 5*la^5*x^2*zb^5 + 6*la^6*x^2*zb^5 - 
         2*la^4*x^3*zb^5 + 5*la^5*x^3*zb^5 - 55*la^6*x^3*zb^5 + 
         43*la^7*x^3*zb^5 + 9*la^8*x^3*zb^5 + 7*la^4*x^4*zb^5 + 
         43*la^5*x^4*zb^5 - 3*la^6*x^4*zb^5 - 221*la^7*x^4*zb^5 + 
         174*la^8*x^4*zb^5 - 126*la^5*x^5*zb^5 + 482*la^6*x^5*zb^5 - 
         629*la^7*x^5*zb^5 + 267*la^8*x^5*zb^5 + 32*la^6*x^6*zb^5 - 
         60*la^7*x^6*zb^5 + 28*la^8*x^6*zb^5 - 2*la^3*x^3*zb^6 + 
         11*la^5*x^3*zb^6 + la^6*x^3*zb^6 - 5*la^7*x^3*zb^6 - 
         5*la^8*x^3*zb^6 + 18*la^4*x^4*zb^6 - 68*la^5*x^4*zb^6 + 
         36*la^6*x^4*zb^6 + 93*la^7*x^4*zb^6 - 52*la^8*x^4*zb^6 - 
         27*la^9*x^4*zb^6 + 20*la^5*x^5*zb^6 - 59*la^6*x^5*zb^6 - 
         85*la^7*x^5*zb^6 + 302*la^8*x^5*zb^6 - 178*la^9*x^5*zb^6 + 
         46*la^6*x^6*zb^6 - 168*la^7*x^6*zb^6 + 206*la^8*x^6*zb^6 - 
         83*la^9*x^6*zb^6 + la^4*x^4*zb^7 + 4*la^5*x^4*zb^7 - 
         6*la^6*x^4*zb^7 - 13*la^7*x^4*zb^7 + 4*la^8*x^4*zb^7 + 
         9*la^9*x^4*zb^7 + la^10*x^4*zb^7 - 18*la^5*x^5*zb^7 + 
         56*la^6*x^5*zb^7 - 16*la^7*x^5*zb^7 - 56*la^8*x^5*zb^7 - 
         4*la^9*x^5*zb^7 + 38*la^10*x^5*zb^7 - 4*la^6*x^6*zb^7 - 
         8*la^7*x^6*zb^7 + 88*la^8*x^6*zb^7 - 143*la^9*x^6*zb^7 + 
         67*la^10*x^6*zb^7 - 3*la^6*x^5*zb^8 + 2*la^7*x^5*zb^8 + 
         3*la^8*x^5*zb^8 + 8*la^9*x^5*zb^8 - 8*la^10*x^5*zb^8 - 
         2*la^11*x^5*zb^8 + 6*la^6*x^6*zb^8 - 20*la^7*x^6*zb^8 + 
         20*la^8*x^6*zb^8 - 18*la^9*x^6*zb^8 + 32*la^10*x^6*zb^8 - 
         20*la^11*x^6*zb^8 + 2*la^8*x^6*zb^9 - 4*la^9*x^6*zb^9 + 
         2*la^10*x^6*zb^9 - 2*la^11*x^6*zb^9 + 2*la^12*x^6*zb^9))/
       (la*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*(1 - 4*la*x + 4*la^2*x - 
         2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)))/
     ep^4 + ((-8*Pi^3*zb*(2 - 2*la - 16*la*x + 22*la^2*x - 2*la^3*x - 
         4*la^4*x + 32*la^2*x^2 - 64*la^3*x^2 + 32*la^4*x^2 - 2*la*x*zb + 
         9*la^2*x*zb - 8*la^3*x*zb + la^4*x*zb + 42*la^2*x^2*zb - 
         82*la^3*x^2*zb + 68*la^4*x^2*zb - 28*la^5*x^2*zb - 128*la^3*x^3*zb + 
         256*la^4*x^3*zb - 128*la^5*x^3*zb - 4*la*x*zb^2 - 2*la^2*x*zb^2 + 
         5*la^4*x*zb^2 + 17*la^2*x^2*zb^2 - 28*la^3*x^2*zb^2 - 
         42*la^4*x^2*zb^2 + 58*la^5*x^2*zb^2 - 5*la^6*x^2*zb^2 - 
         44*la^3*x^3*zb^2 + 200*la^4*x^3*zb^2 - 328*la^5*x^3*zb^2 + 
         172*la^6*x^3*zb^2 + 192*la^4*x^4*zb^2 - 384*la^5*x^4*zb^2 + 
         192*la^6*x^4*zb^2 + 3*la^2*x*zb^3 - 2*la^4*x*zb^3 + 
         10*la^2*x^2*zb^3 - 14*la^3*x^2*zb^3 + 71*la^4*x^2*zb^3 - 
         66*la^5*x^2*zb^3 + 4*la^6*x^2*zb^3 - 76*la^3*x^3*zb^3 + 
         114*la^4*x^3*zb^3 + 44*la^5*x^3*zb^3 - 38*la^6*x^3*zb^3 - 
         44*la^7*x^3*zb^3 + 56*la^4*x^4*zb^3 - 376*la^5*x^4*zb^3 + 
         644*la^6*x^4*zb^3 - 324*la^7*x^4*zb^3 - 128*la^5*x^5*zb^3 + 
         256*la^6*x^5*zb^3 - 128*la^7*x^5*zb^3 - la^2*x^2*zb^4 - 
         2*la^3*x^2*zb^4 - 19*la^4*x^2*zb^4 + 16*la^5*x^2*zb^4 + 
         la^6*x^2*zb^4 + 10*la^3*x^3*zb^4 - 23*la^4*x^3*zb^4 - 
         56*la^5*x^3*zb^4 + 14*la^6*x^3*zb^4 + 46*la^7*x^3*zb^4 - 
         la^8*x^3*zb^4 + 91*la^4*x^4*zb^4 - 158*la^5*x^4*zb^4 + 
         122*la^6*x^4*zb^4 - 216*la^7*x^4*zb^4 + 161*la^8*x^4*zb^4 - 
         68*la^5*x^5*zb^4 + 370*la^6*x^5*zb^4 - 566*la^7*x^5*zb^4 + 
         264*la^8*x^5*zb^4 + 32*la^6*x^6*zb^4 - 64*la^7*x^6*zb^4 + 
         32*la^8*x^6*zb^4 - 2*la^3*x^3*zb^5 + 13*la^4*x^3*zb^5 + 
         8*la^5*x^3*zb^5 + 12*la^6*x^3*zb^5 - 22*la^7*x^3*zb^5 + 
         la^8*x^3*zb^5 - 21*la^4*x^4*zb^5 + 46*la^5*x^4*zb^5 - 
         30*la^6*x^4*zb^5 + 92*la^7*x^4*zb^5 - 59*la^8*x^4*zb^5 - 
         18*la^9*x^4*zb^5 - 32*la^5*x^5*zb^5 + 85*la^6*x^5*zb^5 - 
         216*la^7*x^5*zb^5 + 341*la^8*x^5*zb^5 - 178*la^9*x^5*zb^5 + 
         30*la^6*x^6*zb^5 - 134*la^7*x^6*zb^5 + 184*la^8*x^6*zb^5 - 
         80*la^9*x^6*zb^5 + 2*la^4*x^4*zb^6 - 8*la^5*x^4*zb^6 - 
         8*la^6*x^4*zb^6 - 12*la^7*x^4*zb^6 + 8*la^8*x^4*zb^6 + 
         8*la^9*x^4*zb^6 + 4*la^5*x^5*zb^6 - 6*la^6*x^5*zb^6 + 
         20*la^7*x^5*zb^6 - 41*la^8*x^5*zb^6 - 20*la^9*x^5*zb^6 + 
         38*la^10*x^5*zb^6 - 20*la^7*x^6*zb^6 + 100*la^8*x^6*zb^6 - 
         146*la^9*x^6*zb^6 + 66*la^10*x^6*zb^6 - la^6*x^5*zb^7 + 
         10*la^7*x^5*zb^7 - 4*la^8*x^5*zb^7 + 8*la^9*x^5*zb^7 - 
         6*la^10*x^5*zb^7 - 2*la^11*x^5*zb^7 + 2*la^6*x^6*zb^7 - 
         6*la^7*x^6*zb^7 + 5*la^8*x^6*zb^7 - 14*la^9*x^6*zb^7 + 
         34*la^10*x^6*zb^7 - 20*la^11*x^6*zb^7 - la^8*x^6*zb^8 - 
         2*la^11*x^6*zb^8 + 2*la^12*x^6*zb^8))/(la*nc^2*x*(-1 + zb)*
        (-1 + x*zb)*(-1 + la*x*zb)^3*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)) - 
      (8*nc^2*Pi^3*zb*(2 - 3*la - 16*la*x + 26*la^2*x - 6*la^3*x - 4*la^4*x + 
         32*la^2*x^2 - 64*la^3*x^2 + 32*la^4*x^2 + la*zb - 4*x*zb + 
         5*la*x*zb - la^2*x*zb + 7*la^3*x*zb + la^4*x*zb + 32*la*x^2*zb - 
         14*la^2*x^2*zb - 46*la^3*x^2*zb + 20*la^4*x^2*zb + 8*la^5*x^2*zb - 
         64*la^2*x^3*zb + 192*la^4*x^3*zb - 128*la^5*x^3*zb - 4*x*zb^2 + 
         la*x*zb^2 + la^2*x*zb^2 - 12*la^3*x*zb^2 + 5*la^4*x*zb^2 + 
         10*x^2*zb^2 + 15*la*x^2*zb^2 - 59*la^2*x^2*zb^2 + 30*la^3*x^2*zb^2 - 
         18*la^4*x^2*zb^2 - la^5*x^2*zb^2 - 5*la^6*x^2*zb^2 - 
         80*la*x^3*zb^2 + 78*la^2*x^3*zb^2 + 110*la^3*x^3*zb^2 - 
         176*la^4*x^3*zb^2 + 68*la^5*x^3*zb^2 + 160*la^2*x^4*zb^2 - 
         320*la^3*x^4*zb^2 + 480*la^4*x^4*zb^2 - 640*la^5*x^4*zb^2 + 
         320*la^6*x^4*zb^2 + 4*x*zb^3 - 8*la*x*zb^3 + 6*la^2*x*zb^3 + 
         la^3*x*zb^3 - 2*la^4*x*zb^3 - 12*x^2*zb^3 + 11*la*x^2*zb^3 + 
         77*la^2*x^2*zb^3 - 110*la^3*x^2*zb^3 + 105*la^4*x^2*zb^3 - 
         40*la^5*x^2*zb^3 + 4*la^6*x^2*zb^3 + 79*la*x^3*zb^3 - 
         375*la^2*x^3*zb^3 + 348*la^3*x^3*zb^3 + 269*la^4*x^3*zb^3 - 
         472*la^5*x^3*zb^3 + 238*la^6*x^3*zb^3 - 31*la^7*x^3*zb^3 + 
         38*la^2*x^4*zb^3 + 646*la^3*x^4*zb^3 - 2176*la^4*x^4*zb^3 + 
         2372*la^5*x^4*zb^3 - 920*la^6*x^4*zb^3 + 40*la^7*x^4*zb^3 - 
         640*la^3*x^5*zb^3 + 1920*la^4*x^5*zb^3 - 2560*la^5*x^5*zb^3 + 
         1920*la^6*x^5*zb^3 - 640*la^7*x^5*zb^3 + 4*x^2*zb^4 - 
         16*la*x^2*zb^4 + 20*la^3*x^2*zb^4 - 29*la^4*x^2*zb^4 + 
         13*la^5*x^2*zb^4 + la^6*x^2*zb^4 - 13*la*x^3*zb^4 + 
         187*la^2*x^3*zb^4 - 378*la^3*x^3*zb^4 + 64*la^4*x^3*zb^4 + 
         146*la^5*x^3*zb^4 - 112*la^6*x^3*zb^4 + 30*la^7*x^3*zb^4 - 
         la^8*x^3*zb^4 - 189*la^2*x^4*zb^4 + 386*la^3*x^4*zb^4 + 
         695*la^4*x^4*zb^4 - 2154*la^5*x^4*zb^4 + 1707*la^6*x^4*zb^4 - 
         618*la^7*x^4*zb^4 + 103*la^8*x^4*zb^4 + 512*la^3*x^5*zb^4 - 
         3372*la^4*x^5*zb^4 + 7276*la^5*x^5*zb^4 - 6646*la^6*x^5*zb^4 + 
         2322*la^7*x^5*zb^4 - 92*la^8*x^5*zb^4 + 960*la^4*x^6*zb^4 - 
         3200*la^5*x^6*zb^4 + 4320*la^6*x^6*zb^4 - 2880*la^7*x^6*zb^4 + 
         800*la^8*x^6*zb^4 - 8*la*x^3*zb^5 + 6*la^2*x^3*zb^5 + 
         50*la^3*x^3*zb^5 - 9*la^4*x^3*zb^5 - 34*la^5*x^3*zb^5 + 
         34*la^6*x^3*zb^5 - 19*la^7*x^3*zb^5 + la^8*x^3*zb^5 + 
         87*la^2*x^4*zb^5 - 450*la^3*x^4*zb^5 + 400*la^4*x^4*zb^5 + 
         482*la^5*x^4*zb^5 - 564*la^6*x^4*zb^5 + 148*la^7*x^4*zb^5 + 
         19*la^8*x^4*zb^5 - 17*la^9*x^4*zb^5 - 35*la^3*x^5*zb^5 + 
         1182*la^4*x^5*zb^5 - 3968*la^5*x^5*zb^5 + 4593*la^6*x^5*zb^5 - 
         1924*la^7*x^5*zb^5 + 277*la^8*x^5*zb^5 - 69*la^9*x^5*zb^5 - 
         948*la^4*x^6*zb^5 + 4900*la^5*x^6*zb^5 - 9166*la^6*x^6*zb^5 + 
         7450*la^7*x^6*zb^5 - 2220*la^8*x^6*zb^5 - 16*la^9*x^6*zb^5 - 
         640*la^5*x^7*zb^5 + 2240*la^6*x^7*zb^5 - 3072*la^7*x^7*zb^5 + 
         1984*la^8*x^7*zb^5 - 512*la^9*x^7*zb^5 + 4*la^2*x^4*zb^6 + 
         28*la^3*x^4*zb^6 - 89*la^4*x^4*zb^6 - 40*la^5*x^4*zb^6 + 
         57*la^6*x^4*zb^6 + 10*la^7*x^4*zb^6 - 12*la^8*x^4*zb^6 + 
         7*la^9*x^4*zb^6 - 74*la^3*x^5*zb^6 + 199*la^4*x^5*zb^6 + 
         326*la^5*x^5*zb^6 - 958*la^6*x^5*zb^6 + 282*la^7*x^5*zb^6 + 
         220*la^8*x^5*zb^6 - 119*la^9*x^5*zb^6 + 33*la^10*x^5*zb^6 + 
         295*la^4*x^6*zb^6 - 2237*la^5*x^6*zb^6 + 4958*la^6*x^6*zb^6 - 
         3890*la^7*x^6*zb^6 + 393*la^8*x^6*zb^6 + 475*la^9*x^6*zb^6 - 
         22*la^10*x^6*zb^6 + 608*la^5*x^7*zb^6 - 2850*la^6*x^7*zb^6 + 
         4854*la^7*x^7*zb^6 - 3476*la^8*x^7*zb^6 + 736*la^9*x^7*zb^6 + 
         128*la^10*x^7*zb^6 + 160*la^6*x^8*zb^6 - 576*la^7*x^8*zb^6 + 
         800*la^8*x^8*zb^6 - 512*la^9*x^8*zb^6 + 128*la^10*x^8*zb^6 - 
         3*la^3*x^5*zb^7 - 9*la^4*x^5*zb^7 + 2*la^5*x^5*zb^7 + 
         115*la^6*x^5*zb^7 - 20*la^7*x^5*zb^7 - 65*la^8*x^5*zb^7 + 
         18*la^9*x^5*zb^7 - la^10*x^5*zb^7 - 2*la^11*x^5*zb^7 + 
         11*la^4*x^6*zb^7 + 110*la^5*x^6*zb^7 - 554*la^6*x^6*zb^7 + 
         438*la^7*x^6*zb^7 + 380*la^8*x^6*zb^7 - 369*la^9*x^6*zb^7 + 
         45*la^10*x^6*zb^7 - 12*la^11*x^6*zb^7 - 192*la^5*x^7*zb^7 + 
         1245*la^6*x^7*zb^7 - 2349*la^7*x^7*zb^7 + 1283*la^8*x^7*zb^7 + 
         457*la^9*x^7*zb^7 - 452*la^10*x^7*zb^7 + 16*la^11*x^7*zb^7 - 
         130*la^6*x^8*zb^7 + 566*la^7*x^8*zb^7 - 868*la^8*x^8*zb^7 + 
         496*la^9*x^8*zb^7 - 64*la^11*x^8*zb^7 + 2*la^4*x^6*zb^8 - 
         5*la^5*x^6*zb^8 + 18*la^6*x^6*zb^8 - 42*la^7*x^6*zb^8 - 
         43*la^8*x^6*zb^8 + 40*la^9*x^6*zb^8 + 13*la^10*x^6*zb^8 - 
         6*la^11*x^6*zb^8 + 2*la^12*x^6*zb^8 - 58*la^6*x^7*zb^8 + 
         128*la^7*x^7*zb^8 + 145*la^8*x^7*zb^8 - 421*la^9*x^7*zb^8 + 
         155*la^10*x^7*zb^8 + 40*la^11*x^7*zb^8 - 4*la^12*x^7*zb^8 + 
         32*la^6*x^8*zb^8 - 212*la^7*x^8*zb^8 + 368*la^8*x^8*zb^8 - 
         127*la^9*x^8*zb^8 - 150*la^10*x^8*zb^8 + 80*la^11*x^8*zb^8 + 
         8*la^12*x^8*zb^8 - la^6*x^7*zb^9 + 7*la^7*x^7*zb^9 - 
         16*la^8*x^7*zb^9 + 30*la^9*x^7*zb^9 + la^10*x^7*zb^9 - 
         14*la^11*x^7*zb^9 + 2*la^6*x^8*zb^9 - 2*la^7*x^8*zb^9 + 
         21*la^8*x^8*zb^9 - 98*la^9*x^8*zb^9 + 119*la^10*x^8*zb^9 - 
         28*la^11*x^8*zb^9 - 12*la^12*x^8*zb^9 - la^8*x^8*zb^10 + 
         la^9*x^8*zb^10 + 3*la^10*x^8*zb^10 - 10*la^11*x^8*zb^10 + 
         6*la^12*x^8*zb^10))/(la*x*(-1 + zb)*(-1 + x*zb)^3*(-1 + la*x*zb)^3*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
         4*la^3*x^2*zb + la^4*x^2*zb^2)) + 
      (8*Pi^3*zb*(4 - 5*la - 32*la*x + 48*la^2*x - 8*la^3*x - 8*la^4*x + 
         64*la^2*x^2 - 128*la^3*x^2 + 64*la^4*x^2 + la*zb - 8*x*zb + 
         7*la*x*zb + 8*la^2*x*zb - la^3*x*zb + 2*la^4*x*zb + 64*la*x^2*zb - 
         16*la^2*x^2*zb - 124*la^3*x^2*zb + 96*la^4*x^2*zb - 20*la^5*x^2*zb - 
         128*la^2*x^3*zb + 384*la^4*x^3*zb - 256*la^5*x^3*zb - 4*x*zb^2 - 
         3*la*x*zb^2 - la^2*x*zb^2 - 12*la^3*x*zb^2 + 10*la^4*x*zb^2 + 
         12*x^2*zb^2 + 17*la*x^2*zb^2 - 60*la^2*x^2*zb^2 + 18*la^3*x^2*zb^2 - 
         62*la^4*x^2*zb^2 + 57*la^5*x^2*zb^2 - 10*la^6*x^2*zb^2 - 
         96*la*x^3*zb^2 + 16*la^2*x^3*zb^2 + 228*la^3*x^3*zb^2 - 
         116*la^4*x^3*zb^2 - 204*la^5*x^3*zb^2 + 172*la^6*x^3*zb^2 + 
         192*la^2*x^4*zb^2 - 128*la^3*x^4*zb^2 + 192*la^4*x^4*zb^2 - 
         768*la^5*x^4*zb^2 + 512*la^6*x^4*zb^2 + 4*x*zb^3 - 8*la*x*zb^3 + 
         9*la^2*x*zb^3 + la^3*x*zb^3 - 4*la^4*x*zb^3 - 12*x^2*zb^3 + 
         19*la*x^2*zb^3 + 91*la^2*x^2*zb^3 - 124*la^3*x^2*zb^3 + 
         166*la^4*x^2*zb^3 - 106*la^5*x^2*zb^3 + 8*la^6*x^2*zb^3 + 
         77*la*x^3*zb^3 - 400*la^2*x^3*zb^3 + 320*la^3*x^3*zb^3 + 
         468*la^4*x^3*zb^3 - 544*la^5*x^3*zb^3 + 210*la^6*x^3*zb^3 - 
         75*la^7*x^3*zb^3 + 80*la^2*x^4*zb^3 + 652*la^3*x^4*zb^3 - 
         2452*la^4*x^4*zb^3 + 2624*la^5*x^4*zb^3 - 620*la^6*x^4*zb^3 - 
         284*la^7*x^4*zb^3 - 768*la^3*x^5*zb^3 + 1792*la^4*x^5*zb^3 - 
         2048*la^5*x^5*zb^3 + 1792*la^6*x^5*zb^3 - 768*la^7*x^5*zb^3 + 
         4*x^2*zb^4 - 16*la*x^2*zb^4 - 7*la^2*x^2*zb^4 + 18*la^3*x^2*zb^4 - 
         44*la^4*x^2*zb^4 + 29*la^5*x^2*zb^4 + 2*la^6*x^2*zb^4 - 
         17*la*x^3*zb^4 + 165*la^2*x^3*zb^4 - 340*la^3*x^3*zb^4 - 
         96*la^4*x^3*zb^4 + 222*la^5*x^3*zb^4 - 106*la^6*x^3*zb^4 + 
         76*la^7*x^3*zb^4 - 2*la^8*x^3*zb^4 - 172*la^2*x^4*zb^4 + 
         510*la^3*x^4*zb^4 + 516*la^4*x^4*zb^4 - 2342*la^5*x^4*zb^4 + 
         1900*la^6*x^4*zb^4 - 746*la^7*x^4*zb^4 + 264*la^8*x^4*zb^4 + 
         468*la^3*x^5*zb^4 - 3284*la^4*x^5*zb^4 + 7632*la^5*x^5*zb^4 - 
         7392*la^6*x^5*zb^4 + 2404*la^7*x^5*zb^4 + 172*la^8*x^5*zb^4 + 
         1152*la^4*x^6*zb^4 - 3328*la^5*x^6*zb^4 + 4032*la^6*x^6*zb^4 - 
         2688*la^7*x^6*zb^4 + 832*la^8*x^6*zb^4 - 8*la*x^3*zb^5 + 
         11*la^2*x^3*zb^5 + 52*la^3*x^3*zb^5 + 40*la^4*x^3*zb^5 - 
         58*la^5*x^3*zb^5 + 44*la^6*x^3*zb^5 - 41*la^7*x^3*zb^5 + 
         2*la^8*x^3*zb^5 + 97*la^2*x^4*zb^5 - 484*la^3*x^4*zb^5 + 
         496*la^4*x^4*zb^5 + 574*la^5*x^4*zb^5 - 618*la^6*x^4*zb^5 + 
         148*la^7*x^4*zb^5 - 38*la^8*x^4*zb^5 - 35*la^9*x^4*zb^5 - 
         111*la^3*x^5*zb^5 + 1114*la^4*x^5*zb^5 - 3640*la^5*x^5*zb^5 + 
         4396*la^6*x^5*zb^5 - 1752*la^7*x^5*zb^5 + 296*la^8*x^5*zb^5 - 
         247*la^9*x^5*zb^5 - 892*la^4*x^6*zb^5 + 4660*la^5*x^6*zb^5 - 
         9232*la^6*x^6*zb^5 + 8124*la^7*x^6*zb^5 - 2564*la^8*x^6*zb^5 - 
         96*la^9*x^6*zb^5 - 768*la^5*x^7*zb^5 + 2432*la^6*x^7*zb^5 - 
         3072*la^7*x^7*zb^5 + 1920*la^8*x^7*zb^5 - 512*la^9*x^7*zb^5 + 
         3*la^2*x^4*zb^6 + 30*la^3*x^4*zb^6 - 132*la^4*x^4*zb^6 - 
         48*la^5*x^4*zb^6 + 26*la^6*x^4*zb^6 + 42*la^7*x^4*zb^6 - 
         6*la^8*x^4*zb^6 + 15*la^9*x^4*zb^6 - 64*la^3*x^5*zb^6 + 
         218*la^4*x^5*zb^6 + 182*la^5*x^5*zb^6 - 890*la^6*x^5*zb^6 + 
         164*la^7*x^5*zb^6 + 296*la^8*x^5*zb^6 - 103*la^9*x^5*zb^6 + 
         71*la^10*x^5*zb^6 + 386*la^4*x^6*zb^6 - 2331*la^5*x^6*zb^6 + 
         4910*la^6*x^6*zb^6 - 3694*la^7*x^6*zb^6 - 28*la^8*x^6*zb^6 + 
         685*la^9*x^6*zb^6 + 44*la^10*x^6*zb^6 + 540*la^5*x^7*zb^6 - 
         2540*la^6*x^7*zb^6 + 4556*la^7*x^7*zb^6 - 3580*la^8*x^7*zb^6 + 
         896*la^9*x^7*zb^6 + 128*la^10*x^7*zb^6 + 192*la^6*x^8*zb^6 - 
         640*la^7*x^8*zb^6 + 832*la^8*x^8*zb^6 - 512*la^9*x^8*zb^6 + 
         128*la^10*x^8*zb^6 - 5*la^3*x^5*zb^7 + 26*la^5*x^5*zb^7 + 
         142*la^6*x^5*zb^7 - 8*la^7*x^5*zb^7 - 84*la^8*x^5*zb^7 + 
         10*la^9*x^5*zb^7 - 7*la^10*x^5*zb^7 - 4*la^11*x^5*zb^7 - 
         10*la^4*x^6*zb^7 + 148*la^5*x^6*zb^7 - 570*la^6*x^6*zb^7 + 
         484*la^7*x^6*zb^7 + 408*la^8*x^6*zb^7 - 361*la^9*x^6*zb^7 + 
         3*la^10*x^6*zb^7 - 32*la^11*x^6*zb^7 - 224*la^5*x^7*zb^7 + 
         1330*la^6*x^7*zb^7 - 2525*la^7*x^7*zb^7 + 1424*la^8*x^7*zb^7 + 
         571*la^9*x^7*zb^7 - 584*la^10*x^7*zb^7 + 16*la^11*x^7*zb^7 - 
         100*la^6*x^8*zb^7 + 432*la^7*x^8*zb^7 - 684*la^8*x^8*zb^7 + 
         416*la^9*x^8*zb^7 - 64*la^11*x^8*zb^7 + 4*la^4*x^6*zb^8 - 
         13*la^5*x^6*zb^8 + 12*la^6*x^6*zb^8 - 74*la^7*x^6*zb^8 - 
         28*la^8*x^6*zb^8 + 32*la^9*x^6*zb^8 + 25*la^10*x^6*zb^8 - 
         4*la^11*x^6*zb^8 + 4*la^12*x^6*zb^8 + 4*la^5*x^7*zb^8 - 
         68*la^6*x^7*zb^8 + 160*la^7*x^7*zb^8 + 94*la^8*x^7*zb^8 - 
         413*la^9*x^7*zb^8 + 125*la^10*x^7*zb^8 + 80*la^11*x^7*zb^8 - 
         4*la^12*x^7*zb^8 + 32*la^6*x^8*zb^8 - 232*la^7*x^8*zb^8 + 
         468*la^8*x^8*zb^8 - 273*la^9*x^8*zb^8 - 84*la^10*x^8*zb^8 + 
         80*la^11*x^8*zb^8 + 8*la^12*x^8*zb^8 - 2*la^6*x^7*zb^9 + 
         17*la^7*x^7*zb^9 - 18*la^8*x^7*zb^9 + 38*la^9*x^7*zb^9 - 
         5*la^10*x^7*zb^9 - 12*la^11*x^7*zb^9 - 4*la^12*x^7*zb^9 + 
         4*la^6*x^8*zb^9 - 8*la^7*x^8*zb^9 + 26*la^8*x^8*zb^9 - 
         112*la^9*x^8*zb^9 + 153*la^10*x^8*zb^9 - 48*la^11*x^8*zb^9 - 
         12*la^12*x^8*zb^9 - 2*la^8*x^8*zb^10 + la^9*x^8*zb^10 + 
         3*la^10*x^8*zb^10 - 12*la^11*x^8*zb^10 + 8*la^12*x^8*zb^10))/
       (la*x*(-1 + zb)*(-1 + x*zb)^3*(-1 + la*x*zb)^3*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
         4*la^3*x^2*zb + la^4*x^2*zb^2)))/ep^3 + 
    ((-8*Pi^3*(-1 + 6*la*x - 10*la^2*x + 4*la^3*x + 4*zb - 3*la*zb - 
         25*la*x*zb + 53*la^2*x*zb - 22*la^3*x*zb + 4*la^2*x^2*zb - 
         18*la^3*x^2*zb + 14*la^4*x^2*zb - zb^2 + la*zb^2 - 2*la*x*zb^2 - 
         15*la^2*x*zb^2 + 9*la^3*x*zb^2 + 2*la^4*x*zb^2 + 93*la^2*x^2*zb^2 - 
         193*la^3*x^2*zb^2 + 107*la^4*x^2*zb^2 - 22*la^5*x^2*zb^2 - 
         76*la^3*x^3*zb^2 + 172*la^4*x^3*zb^2 - 96*la^5*x^3*zb^2 + 
         4*la^3*x*zb^3 - 3*la^4*x*zb^3 - 6*la^2*x^2*zb^3 + 45*la^3*x^2*zb^3 - 
         33*la^4*x^2*zb^3 + 7*la^5*x^2*zb^3 + 2*la^6*x^2*zb^3 - 
         155*la^3*x^3*zb^3 + 417*la^4*x^3*zb^3 - 399*la^5*x^3*zb^3 + 
         157*la^6*x^3*zb^3 + 144*la^4*x^4*zb^3 - 308*la^5*x^4*zb^3 + 
         164*la^6*x^4*zb^3 - la*x*zb^4 + 4*la^2*x*zb^4 - 5*la^3*x*zb^4 + 
         la^4*x*zb^4 + 8*la^2*x^2*zb^4 - 23*la^3*x^2*zb^4 + 
         26*la^4*x^2*zb^4 - 14*la^5*x^2*zb^4 - 2*la^6*x^2*zb^4 + 
         12*la^3*x^3*zb^4 - 89*la^4*x^3*zb^4 + 87*la^5*x^3*zb^4 + 
         27*la^6*x^3*zb^4 - 57*la^7*x^3*zb^4 + 156*la^4*x^4*zb^4 - 
         575*la^5*x^4*zb^4 + 727*la^6*x^4*zb^4 - 323*la^7*x^4*zb^4 - 
         106*la^5*x^5*zb^4 + 222*la^6*x^5*zb^4 - 116*la^7*x^5*zb^4 + 
         la^2*x^2*zb^5 - la^3*x^2*zb^5 - 4*la^4*x^2*zb^5 + 9*la^5*x^2*zb^5 - 
         23*la^3*x^3*zb^5 + 70*la^4*x^3*zb^5 - 63*la^5*x^3*zb^5 - 
         25*la^6*x^3*zb^5 + 50*la^7*x^3*zb^5 + la^8*x^3*zb^5 + 
         6*la^4*x^4*zb^5 + 32*la^5*x^4*zb^5 + 51*la^6*x^4*zb^5 - 
         255*la^7*x^4*zb^5 + 181*la^8*x^4*zb^5 - 88*la^5*x^5*zb^5 + 
         406*la^6*x^5*zb^5 - 575*la^7*x^5*zb^5 + 263*la^8*x^5*zb^5 + 
         28*la^6*x^6*zb^5 - 58*la^7*x^6*zb^5 + 30*la^8*x^6*zb^5 + 
         2*la^3*x^3*zb^6 - 10*la^4*x^3*zb^6 + 11*la^5*x^3*zb^6 + 
         la^6*x^3*zb^6 - 13*la^7*x^3*zb^6 - la^8*x^3*zb^6 + 
         15*la^4*x^4*zb^6 - 31*la^5*x^4*zb^6 - 31*la^6*x^4*zb^6 + 
         135*la^7*x^4*zb^6 - 77*la^8*x^4*zb^6 - 21*la^9*x^4*zb^6 - 
         30*la^5*x^5*zb^6 + 84*la^6*x^5*zb^6 - 228*la^7*x^5*zb^6 + 
         359*la^8*x^5*zb^6 - 191*la^9*x^5*zb^6 + 20*la^6*x^6*zb^6 - 
         108*la^7*x^6*zb^6 + 162*la^8*x^6*zb^6 - 75*la^9*x^6*zb^6 - 
         la^4*x^4*zb^7 + 2*la^5*x^4*zb^7 + 9*la^6*x^4*zb^7 - 
         17*la^7*x^4*zb^7 + 6*la^8*x^4*zb^7 + 11*la^9*x^4*zb^7 - 
         8*la^6*x^5*zb^7 + 41*la^7*x^5*zb^7 - 60*la^8*x^5*zb^7 - 
         9*la^9*x^5*zb^7 + 41*la^10*x^5*zb^7 + 16*la^6*x^6*zb^7 - 
         54*la^7*x^6*zb^7 + 114*la^8*x^6*zb^7 - 140*la^9*x^6*zb^7 + 
         65*la^10*x^6*zb^7 - 2*la^7*x^5*zb^8 - 2*la^8*x^5*zb^8 + 
         10*la^9*x^5*zb^8 - 9*la^10*x^5*zb^8 - 2*la^11*x^5*zb^8 - 
         4*la^7*x^6*zb^8 + 13*la^8*x^6*zb^8 - 23*la^9*x^6*zb^8 + 
         33*la^10*x^6*zb^8 - 20*la^11*x^6*zb^8 + la^8*x^6*zb^9 - 
         2*la^9*x^6*zb^9 + 2*la^10*x^6*zb^9 - 2*la^11*x^6*zb^9 + 
         2*la^12*x^6*zb^9))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
         4*la^3*x^2*zb + la^4*x^2*zb^2)) - 
      (8*nc^2*Pi^3*(-2*la*x + 6*la^2*x - 4*la^3*x - 2*zb + 3*la*zb + 
         22*la*x*zb - 50*la^2*x*zb + 32*la^3*x*zb - 4*la^4*x*zb + 
         4*la*x^2*zb - 30*la^2*x^2*zb + 32*la^3*x^2*zb - 6*la^4*x^2*zb + 
         2*zb^2 - 6*la*zb^2 + 3*la^2*zb^2 - 12*x*zb^2 - 9*la*x*zb^2 + 
         61*la^2*x*zb^2 - 69*la^3*x*zb^2 + 20*la^4*x*zb^2 + 84*la*x^2*zb^2 - 
         216*la^2*x^2*zb^2 + 224*la^3*x^2*zb^2 - 120*la^4*x^2*zb^2 + 
         28*la^5*x^2*zb^2 - 2*la*x^3*zb^2 - 214*la^2*x^3*zb^2 + 
         836*la^3*x^3*zb^2 - 966*la^4*x^3*zb^2 + 346*la^5*x^3*zb^2 + 
         la*zb^3 - la^2*zb^3 + 44*x*zb^3 - 62*la*x*zb^3 + 31*la^2*x*zb^3 - 
         3*la^3*x*zb^3 - 2*la^5*x*zb^3 - 2*x^2*zb^3 - 279*la*x^2*zb^3 + 
         957*la^2*x^2*zb^3 - 1070*la^3*x^2*zb^3 + 615*la^4*x^2*zb^3 - 
         221*la^5*x^2*zb^3 + 36*la^6*x^2*zb^3 + 22*la*x^3*zb^3 + 
         198*la^2*x^3*zb^3 - 2040*la^3*x^3*zb^3 + 3688*la^4*x^3*zb^3 - 
         2214*la^5*x^3*zb^3 + 346*la^6*x^3*zb^3 - 18*la^2*x^4*zb^3 + 
         1320*la^3*x^4*zb^3 - 4454*la^4*x^4*zb^3 + 4908*la^5*x^4*zb^3 - 
         1756*la^6*x^4*zb^3 - 48*x*zb^4 + 89*la*x*zb^4 - 53*la^2*x*zb^4 + 
         24*la^3*x*zb^4 - 14*la^4*x*zb^4 + 3*la^5*x*zb^4 + 2*x^2*zb^4 + 
         222*la*x^2*zb^4 - 1143*la^2*x^2*zb^4 + 1411*la^3*x^2*zb^4 - 
         639*la^4*x^2*zb^4 + 156*la^5*x^2*zb^4 - 35*la^6*x^2*zb^4 - 
         2*la^7*x^2*zb^4 - 19*la*x^3*zb^4 + 623*la^2*x^3*zb^4 + 
         114*la^3*x^3*zb^4 - 3430*la^4*x^3*zb^4 + 3312*la^5*x^3*zb^4 - 
         547*la^6*x^3*zb^4 - 137*la^7*x^3*zb^4 - 60*la^2*x^4*zb^4 - 
         2480*la^3*x^4*zb^4 + 12984*la^4*x^4*zb^4 - 19904*la^5*x^4*zb^4 + 
         11188*la^6*x^4*zb^4 - 1728*la^7*x^4*zb^4 + 120*la^3*x^5*zb^4 - 
         3530*la^4*x^5*zb^4 + 10920*la^5*x^5*zb^4 - 11590*la^6*x^5*zb^4 + 
         4080*la^7*x^5*zb^4 + 16*x*zb^5 - 32*la*x*zb^5 + 21*la^2*x*zb^5 - 
         12*la^3*x*zb^5 + 8*la^4*x*zb^5 - la^5*x*zb^5 + 11*la*x^2*zb^5 + 
         353*la^2*x^2*zb^5 - 706*la^3*x^2*zb^5 + 393*la^4*x^2*zb^5 - 
         95*la^5*x^2*zb^5 + 34*la^6*x^2*zb^5 + 2*la^7*x^2*zb^5 - 
         10*la*x^3*zb^5 - 923*la^2*x^3*zb^5 + 2723*la^3*x^3*zb^5 - 
         686*la^4*x^3*zb^5 - 2025*la^5*x^3*zb^5 + 1002*la^6*x^3*zb^5 - 
         93*la^7*x^3*zb^5 + 68*la^8*x^3*zb^5 + 183*la^2*x^4*zb^5 + 
         634*la^3*x^4*zb^5 - 11412*la^4*x^4*zb^5 + 25806*la^5*x^4*zb^5 - 
         19066*la^6*x^4*zb^5 + 3620*la^7*x^4*zb^5 + 361*la^8*x^4*zb^5 - 
         216*la^3*x^5*zb^5 + 7372*la^4*x^5*zb^5 - 29968*la^5*x^5*zb^5 + 
         41432*la^6*x^5*zb^5 - 21508*la^7*x^5*zb^5 + 2888*la^8*x^5*zb^5 - 
         260*la^4*x^6*zb^5 + 5060*la^5*x^6*zb^5 - 14698*la^6*x^6*zb^5 + 
         15144*la^7*x^6*zb^5 - 5246*la^8*x^6*zb^5 - 48*la*x^2*zb^6 + 
         19*la^2*x^2*zb^6 + 105*la^3*x^2*zb^6 - 83*la^4*x^2*zb^6 + 
         22*la^5*x^2*zb^6 - 15*la^6*x^2*zb^6 + 11*la*x^3*zb^6 + 
         321*la^2*x^3*zb^6 - 1516*la^3*x^3*zb^6 + 1326*la^4*x^3*zb^6 + 
         383*la^5*x^3*zb^6 - 517*la^6*x^3*zb^6 + 87*la^7*x^3*zb^6 - 
         66*la^8*x^3*zb^6 - la^9*x^3*zb^6 - 112*la^2*x^4*zb^6 + 
         989*la^3*x^4*zb^6 + 1148*la^4*x^4*zb^6 - 10522*la^5*x^4*zb^6 + 
         11858*la^6*x^4*zb^6 - 3178*la^7*x^4*zb^6 - 71*la^8*x^4*zb^6 - 
         182*la^9*x^4*zb^6 - 153*la^3*x^5*zb^6 - 4182*la^4*x^5*zb^6 + 
         28008*la^5*x^5*zb^6 - 51282*la^6*x^5*zb^6 + 33456*la^7*x^5*zb^6 - 
         5216*la^8*x^5*zb^6 - 757*la^9*x^5*zb^6 + 1040*la^4*x^6*zb^6 - 
         11668*la^5*x^6*zb^6 + 37320*la^6*x^6*zb^6 - 45648*la^7*x^6*zb^6 + 
         20920*la^8*x^6*zb^6 - 1964*la^9*x^6*zb^6 + 270*la^5*x^7*zb^6 - 
         4074*la^6*x^7*zb^6 + 11260*la^7*x^7*zb^6 - 11322*la^8*x^7*zb^6 + 
         3866*la^9*x^7*zb^6 + 59*la^2*x^3*zb^7 + 87*la^3*x^3*zb^7 - 
         232*la^4*x^3*zb^7 - 32*la^5*x^3*zb^7 + 116*la^6*x^3*zb^7 - 
         17*la^7*x^3*zb^7 + 18*la^8*x^3*zb^7 + la^9*x^3*zb^7 - 
         12*la^2*x^4*zb^7 - 706*la^3*x^4*zb^7 + 1726*la^4*x^4*zb^7 + 
         666*la^5*x^4*zb^7 - 3002*la^6*x^4*zb^7 + 990*la^7*x^4*zb^7 + 
         187*la^8*x^4*zb^7 + 72*la^9*x^4*zb^7 + 23*la^10*x^4*zb^7 + 
         352*la^3*x^5*zb^7 + 222*la^4*x^5*zb^7 - 9198*la^5*x^5*zb^7 + 
         23176*la^6*x^5*zb^7 - 17318*la^7*x^5*zb^7 + 1278*la^8*x^5*zb^7 + 
         1373*la^9*x^5*zb^7 + 171*la^10*x^5*zb^7 - 731*la^4*x^6*zb^7 + 
         8183*la^5*x^6*zb^7 - 32660*la^6*x^6*zb^7 + 49110*la^7*x^6*zb^7 - 
         26910*la^8*x^6*zb^7 + 2197*la^9*x^6*zb^7 + 895*la^10*x^6*zb^7 - 
         1554*la^5*x^7*zb^7 + 10838*la^6*x^7*zb^7 - 27472*la^7*x^7*zb^7 + 
         28768*la^8*x^7*zb^7 - 10758*la^9*x^7*zb^7 + 178*la^10*x^7*zb^7 - 
         138*la^6*x^8*zb^7 + 1744*la^7*x^8*zb^7 - 4626*la^8*x^8*zb^7 + 
         4556*la^9*x^8*zb^7 - 1536*la^10*x^8*zb^7 - 3*la^2*x^4*zb^8 - 
         25*la^3*x^4*zb^8 - 152*la^4*x^4*zb^8 + 76*la^5*x^4*zb^8 + 
         338*la^6*x^4*zb^8 - 144*la^7*x^4*zb^8 - 77*la^8*x^4*zb^8 - 
         13*la^10*x^4*zb^8 - 8*la^3*x^5*zb^8 + 652*la^4*x^5*zb^8 - 
         457*la^5*x^5*zb^8 - 2916*la^6*x^5*zb^8 + 3160*la^7*x^5*zb^8 + 
         732*la^8*x^5*zb^8 - 1018*la^9*x^5*zb^8 - 34*la^10*x^5*zb^8 - 
         41*la^11*x^5*zb^8 - 285*la^4*x^6*zb^8 - 1794*la^5*x^6*zb^8 + 
         12205*la^6*x^6*zb^8 - 21526*la^7*x^6*zb^8 + 10898*la^8*x^6*zb^8 + 
         2620*la^9*x^6*zb^8 - 2063*la^10*x^6*zb^8 - 83*la^11*x^6*zb^8 + 
         1584*la^5*x^7*zb^8 - 8803*la^6*x^7*zb^8 + 22209*la^7*x^7*zb^8 - 
         25114*la^8*x^7*zb^8 + 9631*la^9*x^7*zb^8 + 935*la^10*x^7*zb^8 - 
         478*la^11*x^7*zb^8 + 1020*la^6*x^8*zb^8 - 5536*la^7*x^8*zb^8 + 
         11512*la^8*x^8*zb^8 - 10096*la^9*x^8*zb^8 + 2716*la^10*x^8*zb^8 + 
         384*la^11*x^8*zb^8 + 28*la^7*x^9*zb^8 - 310*la^8*x^9*zb^8 + 
         794*la^9*x^9*zb^8 - 768*la^10*x^9*zb^8 + 256*la^11*x^9*zb^8 + 
         5*la^3*x^5*zb^9 - 4*la^4*x^5*zb^9 + 85*la^5*x^5*zb^9 + 
         124*la^6*x^5*zb^9 - 294*la^7*x^5*zb^9 - 122*la^8*x^5*zb^9 + 
         172*la^9*x^5*zb^9 + 23*la^10*x^5*zb^9 + 9*la^11*x^5*zb^9 + 
         2*la^12*x^5*zb^9 - 3*la^4*x^6*zb^9 - 175*la^5*x^6*zb^9 - 
         672*la^6*x^6*zb^9 + 2496*la^7*x^6*zb^9 - 770*la^8*x^6*zb^9 - 
         2029*la^9*x^6*zb^9 + 929*la^10*x^6*zb^9 + 152*la^11*x^6*zb^9 + 
         16*la^12*x^6*zb^9 + 9*la^5*x^7*zb^9 + 1862*la^6*x^7*zb^9 - 
         7389*la^7*x^7*zb^9 + 9674*la^8*x^7*zb^9 - 2606*la^9*x^7*zb^9 - 
         2597*la^10*x^7*zb^9 + 1011*la^11*x^7*zb^9 + 44*la^12*x^7*zb^9 - 
         1150*la^6*x^8*zb^9 + 4926*la^7*x^8*zb^9 - 8703*la^8*x^8*zb^9 + 
         6551*la^9*x^8*zb^9 - 651*la^10*x^8*zb^9 - 1028*la^11*x^8*zb^9 + 
         64*la^12*x^8*zb^9 - 252*la^7*x^9*zb^9 + 1192*la^8*x^9*zb^9 - 
         2142*la^9*x^9*zb^9 + 1586*la^10*x^9*zb^9 - 256*la^11*x^9*zb^9 - 
         128*la^12*x^9*zb^9 - la^4*x^6*zb^10 - 6*la^5*x^6*zb^10 + 
         13*la^6*x^6*zb^10 - 128*la^7*x^6*zb^10 + 52*la^8*x^6*zb^10 + 
         206*la^9*x^6*zb^10 - 61*la^10*x^6*zb^10 - 73*la^11*x^6*zb^10 - 
         2*la^13*x^6*zb^10 + 11*la^5*x^7*zb^10 - 31*la^6*x^7*zb^10 + 
         385*la^7*x^7*zb^10 - 482*la^8*x^7*zb^10 - 834*la^9*x^7*zb^10 + 
         1443*la^10*x^7*zb^10 - 320*la^11*x^7*zb^10 - 146*la^12*x^7*zb^10 + 
         2*la^13*x^7*zb^10 + 44*la^6*x^8*zb^10 - 606*la^7*x^8*zb^10 + 
         1545*la^8*x^8*zb^10 - 1134*la^9*x^8*zb^10 - 565*la^10*x^8*zb^10 + 
         819*la^11*x^8*zb^10 - 88*la^12*x^8*zb^10 - 16*la^13*x^8*zb^10 + 
         288*la^7*x^9*zb^10 - 1090*la^8*x^9*zb^10 + 1498*la^9*x^9*zb^10 - 
         635*la^10*x^9*zb^10 - 318*la^11*x^9*zb^10 + 240*la^12*x^9*zb^10 + 
         16*la^13*x^9*zb^10 + 7*la^7*x^7*zb^11 - 16*la^8*x^7*zb^11 + 
         91*la^9*x^7*zb^11 - 119*la^10*x^7*zb^11 - 9*la^11*x^7*zb^11 + 
         42*la^12*x^7*zb^11 + 4*la^13*x^7*zb^11 - 16*la^7*x^8*zb^11 + 
         63*la^8*x^8*zb^11 - 271*la^9*x^8*zb^11 + 556*la^10*x^8*zb^11 - 
         420*la^11*x^8*zb^11 + 52*la^12*x^8*zb^11 + 28*la^13*x^8*zb^11 - 
         16*la^8*x^9*zb^11 + 169*la^9*x^9*zb^11 - 418*la^10*x^9*zb^11 + 
         397*la^11*x^9*zb^11 - 100*la^12*x^9*zb^11 - 32*la^13*x^9*zb^11 + 
         la^8*x^8*zb^12 - 6*la^9*x^8*zb^12 + 10*la^10*x^8*zb^12 - 
         23*la^11*x^8*zb^12 + 36*la^12*x^8*zb^12 - 18*la^13*x^8*zb^12 + 
         la^9*x^9*zb^12 - 5*la^10*x^9*zb^12 + 21*la^11*x^9*zb^12 - 
         34*la^12*x^9*zb^12 + 18*la^13*x^9*zb^12))/(la*x*(-1 + zb)*
        (-1 + x*zb)^3*(-1 + la*x*zb)^3*(-1 + zb - la*zb + la*x*zb)*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
         4*la^3*x^2*zb + la^4*x^2*zb^2)) + 
      (8*Pi^3*(1 - 8*la*x + 16*la^2*x - 8*la^3*x - 7*zb + 7*la*zb - 2*x*zb + 
         52*la*x*zb - 119*la^2*x*zb + 68*la^3*x*zb - 8*la^4*x*zb + 
         16*la*x^2*zb - 48*la^2*x^2*zb + 48*la^3*x^2*zb - 16*la^4*x^2*zb + 
         7*zb^2 - 14*la*zb^2 + 6*la^2*zb^2 - 2*x*zb^2 - 36*la*x*zb^2 + 
         151*la^2*x*zb^2 - 153*la^3*x*zb^2 + 40*la^4*x*zb^2 + x^2*zb^2 + 
         24*la*x^2*zb^2 - 192*la^2*x^2*zb^2 + 376*la^3*x^2*zb^2 - 
         209*la^4*x^2*zb^2 + 36*la^5*x^2*zb^2 - 8*la*x^3*zb^2 - 
         208*la^2*x^3*zb^2 + 896*la^3*x^3*zb^2 - 1136*la^4*x^3*zb^2 + 
         456*la^5*x^3*zb^2 - zb^3 + 3*la*zb^3 - 2*la^2*zb^3 + 34*x*zb^3 - 
         49*la*x*zb^3 + 13*la^2*x*zb^3 + 17*la^3*x*zb^3 - 4*la^4*x*zb^3 - 
         4*la^5*x*zb^3 - 7*x^2*zb^3 - 237*la*x^2*zb^3 + 874*la^2*x^2*zb^3 - 
         1248*la^3*x^2*zb^3 + 917*la^4*x^2*zb^3 - 355*la^5*x^2*zb^3 + 
         56*la^6*x^2*zb^3 + 52*la*x^3*zb^3 + 357*la^2*x^3*zb^3 - 
         2280*la^3*x^3*zb^3 + 3516*la^4*x^3*zb^3 - 1992*la^5*x^3*zb^3 + 
         263*la^6*x^3*zb^3 - 16*la^2*x^4*zb^3 + 1168*la^3*x^4*zb^3 - 
         4304*la^4*x^4*zb^3 + 5168*la^5*x^4*zb^3 - 2016*la^6*x^4*zb^3 - 
         46*x*zb^4 + 86*la*x*zb^4 - 55*la^2*x*zb^4 + 33*la^3*x*zb^4 - 
         22*la^4*x*zb^4 + 6*la^5*x*zb^4 + 7*x^2*zb^4 + 220*la*x^2*zb^4 - 
         1130*la^2*x^2*zb^4 + 1445*la^3*x^2*zb^4 - 731*la^4*x^2*zb^4 + 
         211*la^5*x^2*zb^4 - 38*la^6*x^2*zb^4 - 4*la^7*x^2*zb^4 - 
         38*la*x^3*zb^4 + 519*la^2*x^3*zb^4 + 549*la^3*x^3*zb^4 - 
         3388*la^4*x^3*zb^4 + 2644*la^5*x^3*zb^4 - 51*la^6*x^3*zb^4 - 
         235*la^7*x^3*zb^4 - 174*la^2*x^4*zb^4 - 2600*la^3*x^4*zb^4 + 
         13444*la^4*x^4*zb^4 - 19832*la^5*x^4*zb^4 + 10700*la^6*x^4*zb^4 - 
         1412*la^7*x^4*zb^4 + 200*la^3*x^5*zb^4 - 3280*la^4*x^5*zb^4 + 
         10320*la^5*x^5*zb^4 - 11600*la^6*x^5*zb^4 + 4360*la^7*x^5*zb^4 + 
         16*x*zb^5 - 33*la*x*zb^5 + 26*la^2*x*zb^5 - 21*la^3*x*zb^5 + 
         14*la^4*x*zb^5 - 2*la^5*x*zb^5 - x^2*zb^5 + 11*la*x^2*zb^5 + 
         366*la^2*x^2*zb^5 - 750*la^3*x^2*zb^5 + 457*la^4*x^2*zb^5 - 
         149*la^5*x^2*zb^5 + 46*la^6*x^2*zb^5 + 4*la^7*x^2*zb^5 - 
         13*la*x^3*zb^5 - 907*la^2*x^3*zb^5 + 2638*la^3*x^3*zb^5 - 
         684*la^4*x^3*zb^5 - 1864*la^5*x^3*zb^5 + 959*la^6*x^3*zb^5 - 
         225*la^7*x^3*zb^5 + 124*la^8*x^3*zb^5 + 280*la^2*x^4*zb^5 + 
         634*la^3*x^4*zb^5 - 12320*la^4*x^4*zb^5 + 26692*la^5*x^4*zb^5 - 
         18780*la^6*x^4*zb^5 + 3048*la^7*x^4*zb^5 + 446*la^8*x^4*zb^5 - 
         44*la^3*x^5*zb^5 + 7344*la^4*x^5*zb^5 - 30672*la^5*x^5*zb^5 + 
         42004*la^6*x^5*zb^5 - 21176*la^7*x^5*zb^5 + 2418*la^8*x^5*zb^5 - 
         480*la^4*x^6*zb^5 + 5040*la^5*x^6*zb^5 - 14032*la^6*x^6*zb^5 + 
         14864*la^7*x^6*zb^5 - 5392*la^8*x^6*zb^5 - 46*la*x^2*zb^6 + 
         10*la^2*x^2*zb^6 + 121*la^3*x^2*zb^6 - 98*la^4*x^2*zb^6 + 
         37*la^5*x^2*zb^6 - 24*la^6*x^2*zb^6 + 12*la*x^3*zb^6 + 
         305*la^2*x^3*zb^6 - 1479*la^3*x^3*zb^6 + 1324*la^4*x^3*zb^6 + 
         334*la^5*x^3*zb^6 - 495*la^6*x^3*zb^6 + 171*la^7*x^3*zb^6 - 
         114*la^8*x^3*zb^6 - 2*la^9*x^3*zb^6 - 126*la^2*x^4*zb^6 + 
         977*la^3*x^4*zb^6 + 1404*la^4*x^4*zb^6 - 10874*la^5*x^4*zb^6 + 
         11940*la^6*x^4*zb^6 - 3374*la^7*x^4*zb^6 + 380*la^8*x^4*zb^6 - 
         341*la^9*x^4*zb^6 - 326*la^3*x^5*zb^6 - 3800*la^4*x^5*zb^6 + 
         28724*la^5*x^5*zb^6 - 52980*la^6*x^5*zb^6 + 34192*la^7*x^5*zb^6 - 
         5162*la^8*x^5*zb^6 - 648*la^9*x^5*zb^6 + 873*la^4*x^6*zb^6 - 
         11404*la^5*x^6*zb^6 + 37892*la^6*x^6*zb^6 - 46832*la^7*x^6*zb^6 + 
         21211*la^8*x^6*zb^6 - 1656*la^9*x^6*zb^6 + 520*la^5*x^7*zb^6 - 
         4336*la^6*x^7*zb^6 + 11008*la^7*x^7*zb^6 - 11088*la^8*x^7*zb^6 + 
         3896*la^9*x^7*zb^6 - la*x^3*zb^7 + 62*la^2*x^3*zb^7 + 
         84*la^3*x^3*zb^7 - 232*la^4*x^3*zb^7 - 38*la^5*x^3*zb^7 + 
         124*la^6*x^3*zb^7 - 31*la^7*x^3*zb^7 + 30*la^8*x^3*zb^7 + 
         2*la^9*x^3*zb^7 - 6*la^2*x^4*zb^7 - 684*la^3*x^4*zb^7 + 
         1588*la^4*x^4*zb^7 + 856*la^5*x^4*zb^7 - 3080*la^6*x^4*zb^7 + 
         1000*la^7*x^4*zb^7 + 52*la^8*x^4*zb^7 + 118*la^9*x^4*zb^7 + 
         44*la^10*x^4*zb^7 + 395*la^3*x^5*zb^7 + 92*la^4*x^5*zb^7 - 
         9202*la^5*x^5*zb^7 + 23244*la^6*x^5*zb^7 - 16906*la^7*x^5*zb^7 + 
         990*la^8*x^5*zb^7 + 1073*la^9*x^5*zb^7 + 300*la^10*x^5*zb^7 - 
         569*la^4*x^6*zb^7 + 7435*la^5*x^6*zb^7 - 32232*la^6*x^6*zb^7 + 
         49756*la^7*x^6*zb^7 - 27345*la^8*x^6*zb^7 + 2241*la^9*x^6*zb^7 + 
         714*la^10*x^6*zb^7 - 1416*la^5*x^7*zb^7 + 10345*la^6*x^7*zb^7 - 
         27344*la^7*x^7*zb^7 + 29488*la^8*x^7*zb^7 - 11212*la^9*x^7*zb^7 + 
         103*la^10*x^7*zb^7 - 272*la^6*x^8*zb^7 + 1968*la^7*x^8*zb^7 - 
         4656*la^8*x^8*zb^7 + 4496*la^9*x^8*zb^7 - 1536*la^10*x^8*zb^7 - 
         2*la^2*x^4*zb^8 - 31*la^3*x^4*zb^8 - 132*la^4*x^4*zb^8 + 
         50*la^5*x^4*zb^8 + 356*la^6*x^4*zb^8 - 142*la^7*x^4*zb^8 - 
         78*la^8*x^4*zb^8 + 3*la^9*x^4*zb^8 - 24*la^10*x^4*zb^8 - 
         32*la^3*x^5*zb^8 + 718*la^4*x^5*zb^8 - 490*la^5*x^5*zb^8 - 
         2880*la^6*x^5*zb^8 + 2940*la^7*x^5*zb^8 + 1030*la^8*x^5*zb^8 - 
         1060*la^9*x^5*zb^8 - 6*la^10*x^5*zb^8 - 80*la^11*x^5*zb^8 - 
         317*la^4*x^6*zb^8 - 1637*la^5*x^6*zb^8 + 12026*la^6*x^6*zb^8 - 
         21298*la^7*x^6*zb^8 + 10093*la^8*x^6*zb^8 + 3406*la^9*x^6*zb^8 - 
         2158*la^10*x^6*zb^8 - 87*la^11*x^6*zb^8 + 1532*la^5*x^7*zb^8 - 
         8309*la^6*x^7*zb^8 + 21503*la^7*x^7*zb^8 - 24800*la^8*x^7*zb^8 + 
         9330*la^9*x^7*zb^8 + 1157*la^10*x^7*zb^8 - 413*la^11*x^7*zb^8 + 
         940*la^6*x^8*zb^8 - 5148*la^7*x^8*zb^8 + 11079*la^8*x^8*zb^8 - 
         10112*la^9*x^8*zb^8 + 2866*la^10*x^8*zb^8 + 384*la^11*x^8*zb^8 + 
         56*la^7*x^9*zb^8 - 368*la^8*x^9*zb^8 + 824*la^9*x^9*zb^8 - 
         768*la^10*x^9*zb^8 + 256*la^11*x^9*zb^8 + 7*la^3*x^5*zb^9 - 
         14*la^4*x^5*zb^9 + 100*la^5*x^5*zb^9 + 100*la^6*x^5*zb^9 - 
         258*la^7*x^5*zb^9 - 156*la^8*x^5*zb^9 + 175*la^9*x^5*zb^9 + 
         26*la^10*x^5*zb^9 + 16*la^11*x^5*zb^9 + 4*la^12*x^5*zb^9 + 
         15*la^4*x^6*zb^9 - 231*la^5*x^6*zb^9 - 658*la^6*x^6*zb^9 + 
         2556*la^7*x^6*zb^9 - 755*la^8*x^6*zb^9 - 2115*la^9*x^6*zb^9 + 
         874*la^10*x^6*zb^9 + 170*la^11*x^6*zb^9 + 32*la^12*x^6*zb^9 - 
         6*la^5*x^7*zb^9 + 1921*la^6*x^7*zb^9 - 7625*la^7*x^7*zb^9 + 
         10060*la^8*x^7*zb^9 - 2629*la^9*x^7*zb^9 - 2817*la^10*x^7*zb^9 + 
         1052*la^11*x^7*zb^9 + 24*la^12*x^7*zb^9 - 1176*la^6*x^8*zb^9 + 
         4904*la^7*x^8*zb^9 - 8667*la^8*x^8*zb^9 + 6585*la^9*x^8*zb^9 - 
         552*la^10*x^8*zb^9 - 1158*la^11*x^8*zb^9 + 64*la^12*x^8*zb^9 - 
         232*la^7*x^9*zb^9 + 1084*la^8*x^9*zb^9 - 1980*la^9*x^9*zb^9 + 
         1511*la^10*x^9*zb^9 - 256*la^11*x^9*zb^9 - 128*la^12*x^9*zb^9 - 
         2*la^4*x^6*zb^10 - 3*la^5*x^6*zb^10 + 20*la^6*x^6*zb^10 - 
         150*la^7*x^6*zb^10 + 76*la^8*x^6*zb^10 + 184*la^9*x^6*zb^10 - 
         30*la^10*x^6*zb^10 - 91*la^11*x^6*zb^10 - 4*la^13*x^6*zb^10 + 
         10*la^5*x^7*zb^10 - 37*la^6*x^7*zb^10 + 453*la^7*x^7*zb^10 - 
         626*la^8*x^7*zb^10 - 714*la^9*x^7*zb^10 + 1383*la^10*x^7*zb^10 - 
         237*la^11*x^7*zb^10 - 180*la^12*x^7*zb^10 + 4*la^13*x^7*zb^10 + 
         60*la^6*x^8*zb^10 - 680*la^7*x^8*zb^10 + 1749*la^8*x^8*zb^10 - 
         1451*la^9*x^8*zb^10 - 356*la^10*x^8*zb^10 + 749*la^11*x^8*zb^10 - 
         48*la^12*x^8*zb^10 - 16*la^13*x^8*zb^10 + 304*la^7*x^9*zb^10 - 
         1144*la^8*x^9*zb^10 + 1612*la^9*x^9*zb^10 - 775*la^10*x^9*zb^10 - 
         253*la^11*x^9*zb^10 + 240*la^12*x^9*zb^10 + 16*la^13*x^9*zb^10 + 
         5*la^7*x^7*zb^11 - 18*la^8*x^7*zb^11 + 109*la^9*x^7*zb^11 - 
         146*la^10*x^7*zb^11 + 6*la^11*x^7*zb^11 + 36*la^12*x^7*zb^11 + 
         8*la^13*x^7*zb^11 - 20*la^7*x^8*zb^11 + 77*la^8*x^8*zb^11 - 
         309*la^9*x^8*zb^11 + 624*la^10*x^8*zb^11 - 484*la^11*x^8*zb^11 + 
         72*la^12*x^8*zb^11 + 24*la^13*x^8*zb^11 - 20*la^8*x^9*zb^11 + 
         182*la^9*x^9*zb^11 - 441*la^10*x^9*zb^11 + 430*la^11*x^9*zb^11 - 
         120*la^12*x^9*zb^11 - 32*la^13*x^9*zb^11 + 2*la^8*x^8*zb^12 - 
         9*la^9*x^8*zb^12 + 14*la^10*x^8*zb^12 - 27*la^11*x^8*zb^12 + 
         40*la^12*x^8*zb^12 - 20*la^13*x^8*zb^12 + 2*la^9*x^9*zb^12 - 
         7*la^10*x^9*zb^12 + 23*la^11*x^9*zb^12 - 36*la^12*x^9*zb^12 + 
         20*la^13*x^9*zb^12))/(la*x*(-1 + zb)*(-1 + x*zb)^3*(-1 + la*x*zb)^3*
        (-1 + zb - la*zb + la*x*zb)*(1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
         4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)))/ep^2
 
MasterCoefficient[RR, 2, q, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, q, zb, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, Q2, zb, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, zb, 0, la] = 
   ALARM*ep^2 + ((-16*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc*x*(-1 + zb)) + 
      (32*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(x*(-1 + zb)) - 
      (16*(1 - 2*la + 2*la^2)*nc^3*Pi^3*zb^3)/(x*(-1 + zb)))/ep^4 + 
    ((16*Pi^3*zb*(-1 + zb + zb^2))/(nc*x*(-1 + zb)) - 
      (32*nc*Pi^3*zb*(-1 + zb + zb^2))/(x*(-1 + zb)) + 
      (16*nc^3*Pi^3*zb*(-1 + zb + zb^2))/(x*(-1 + zb)))/ep^3
 
MasterCoefficient[RR, 2, q, qbar, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 2, q, qbar, zb, x, la] = 
   ALARM*ep^2 + ((-32*(-1 + la)*la*Pi^3*(-1 + zb)*zb^2)/
       (nc^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (16*nc^3*Pi^3*zb^2*(-2*la*x + 6*la^2*x - 8*la^3*x + 4*la^4*x + 
         8*la^2*x^2 - 8*la^3*x^2 - 16*la^4*x^2 + 24*la^5*x^2 - 8*la^6*x^2 - 
         24*la^3*x^3 + 72*la^4*x^3 - 72*la^5*x^3 + 24*la^6*x^3 + 2*zb - 
         4*la*zb + 4*la^2*zb - 14*la*x*zb + 38*la^2*x*zb - 48*la^3*x*zb + 
         24*la^4*x*zb + 42*la^2*x^2*zb - 190*la^3*x^2*zb + 364*la^4*x^2*zb - 
         312*la^5*x^2*zb + 96*la^6*x^2*zb - 8*la^3*x^3*zb - 64*la^4*x^3*zb + 
         192*la^5*x^3*zb - 160*la^6*x^3*zb + 40*la^7*x^3*zb + 
         120*la^4*x^4*zb - 360*la^5*x^4*zb + 360*la^6*x^4*zb - 
         120*la^7*x^4*zb - zb^2 + 2*la*zb^2 - 2*la^2*zb^2 - 4*la*x*zb^2 + 
         4*la^3*x*zb^2 - 16*la^4*x*zb^2 + 78*la^2*x^2*zb^2 - 
         158*la^3*x^2*zb^2 + 136*la^4*x^2*zb^2 - 12*la^5*x^2*zb^2 - 
         44*la^6*x^2*zb^2 - 322*la^3*x^3*zb^2 + 1434*la^4*x^3*zb^2 - 
         2784*la^5*x^3*zb^2 + 2692*la^6*x^3*zb^2 - 1200*la^7*x^3*zb^2 + 
         180*la^8*x^3*zb^2 + 8*la^4*x^4*zb^2 + 88*la^5*x^4*zb^2 - 
         192*la^6*x^4*zb^2 + 88*la^7*x^4*zb^2 + 8*la^8*x^4*zb^2 - 
         240*la^5*x^5*zb^2 + 720*la^6*x^5*zb^2 - 720*la^7*x^5*zb^2 + 
         240*la^8*x^5*zb^2 + 6*la*x*zb^3 - 12*la^2*x*zb^3 + 14*la^3*x*zb^3 - 
         34*la^2*x^2*zb^3 + 140*la^3*x^2*zb^3 - 210*la^4*x^2*zb^3 + 
         192*la^5*x^2*zb^3 - 32*la^6*x^2*zb^3 - 34*la^3*x^3*zb^3 - 
         482*la^4*x^3*zb^3 + 1504*la^5*x^3*zb^3 - 1976*la^6*x^3*zb^3 + 
         1244*la^7*x^3*zb^3 - 256*la^8*x^3*zb^3 + 846*la^4*x^4*zb^3 - 
         3534*la^5*x^4*zb^3 + 6796*la^6*x^4*zb^3 - 7024*la^7*x^4*zb^3 + 
         3636*la^8*x^4*zb^3 - 720*la^9*x^4*zb^3 - 112*la^5*x^5*zb^3 + 
         448*la^6*x^5*zb^3 - 832*la^7*x^5*zb^3 + 768*la^8*x^5*zb^3 - 
         272*la^9*x^5*zb^3 + 240*la^6*x^6*zb^3 - 720*la^7*x^6*zb^3 + 
         720*la^8*x^6*zb^3 - 240*la^9*x^6*zb^3 - 8*la^2*x^2*zb^4 - 
         2*la^3*x^2*zb^4 + 18*la^4*x^2*zb^4 - 54*la^5*x^2*zb^4 + 
         18*la^6*x^2*zb^4 + 78*la^3*x^3*zb^4 - 134*la^4*x^3*zb^4 - 
         62*la^5*x^3*zb^4 + 314*la^6*x^3*zb^4 - 464*la^7*x^3*zb^4 + 
         156*la^8*x^3*zb^4 - 222*la^4*x^4*zb^4 + 1918*la^5*x^4*zb^4 - 
         4508*la^6*x^4*zb^4 + 5292*la^7*x^4*zb^4 - 3008*la^8*x^4*zb^4 + 
         404*la^9*x^4*zb^4 + 124*la^10*x^4*zb^4 - 1068*la^5*x^5*zb^4 + 
         4056*la^6*x^5*zb^4 - 7684*la^7*x^5*zb^4 + 8616*la^8*x^5*zb^4 - 
         5134*la^9*x^5*zb^4 + 1214*la^10*x^5*zb^4 + 248*la^6*x^6*zb^4 - 
         1112*la^7*x^6*zb^4 + 1968*la^8*x^6*zb^4 - 1592*la^9*x^6*zb^4 + 
         488*la^10*x^6*zb^4 - 120*la^7*x^7*zb^4 + 360*la^8*x^7*zb^4 - 
         360*la^9*x^7*zb^4 + 120*la^10*x^7*zb^4 + 6*la^3*x^3*zb^5 + 
         10*la^4*x^3*zb^5 + 8*la^5*x^3*zb^5 + 2*la^6*x^3*zb^5 + 
         70*la^7*x^3*zb^5 - 40*la^8*x^3*zb^5 - 70*la^4*x^4*zb^5 - 
         102*la^5*x^4*zb^5 + 616*la^6*x^4*zb^5 - 874*la^7*x^4*zb^5 + 
         666*la^8*x^4*zb^5 + 36*la^9*x^4*zb^5 - 132*la^10*x^4*zb^5 + 
         392*la^5*x^5*zb^5 - 2316*la^6*x^5*zb^5 + 4912*la^7*x^5*zb^5 - 
         5588*la^8*x^5*zb^5 + 2882*la^9*x^5*zb^5 + 90*la^10*x^5*zb^5 - 
         372*la^11*x^5*zb^5 + 760*la^6*x^6*zb^5 - 2580*la^7*x^6*zb^5 + 
         4824*la^8*x^6*zb^5 - 6028*la^9*x^6*zb^5 + 4146*la^10*x^6*zb^5 - 
         1122*la^11*x^6*zb^5 - 200*la^7*x^7*zb^5 + 896*la^8*x^7*zb^5 - 
         1536*la^9*x^7*zb^5 + 1184*la^10*x^7*zb^5 - 344*la^11*x^7*zb^5 + 
         24*la^8*x^8*zb^5 - 72*la^9*x^8*zb^5 + 72*la^10*x^8*zb^5 - 
         24*la^11*x^8*zb^5 - 2*la^4*x^4*zb^6 - 10*la^5*x^4*zb^6 - 
         22*la^6*x^4*zb^6 - 12*la^7*x^4*zb^6 - 32*la^8*x^4*zb^6 - 
         30*la^9*x^4*zb^6 + 38*la^10*x^4*zb^6 + 36*la^5*x^5*zb^6 + 
         192*la^6*x^5*zb^6 - 556*la^7*x^5*zb^6 + 536*la^8*x^5*zb^6 - 
         124*la^9*x^5*zb^6 - 452*la^10*x^5*zb^6 + 228*la^11*x^5*zb^6 + 
         28*la^12*x^5*zb^6 - 312*la^6*x^6*zb^6 + 1424*la^7*x^6*zb^6 - 
         2740*la^8*x^6*zb^6 + 3088*la^9*x^6*zb^6 - 1358*la^10*x^6*zb^6 - 
         542*la^11*x^6*zb^6 + 440*la^12*x^6*zb^6 - 328*la^7*x^7*zb^6 + 
         1056*la^8*x^7*zb^6 - 1988*la^9*x^7*zb^6 + 2688*la^10*x^7*zb^6 - 
         2010*la^11*x^7*zb^6 + 582*la^12*x^7*zb^6 + 56*la^8*x^8*zb^6 - 
         248*la^9*x^8*zb^6 + 416*la^10*x^8*zb^6 - 312*la^11*x^8*zb^6 + 
         88*la^12*x^8*zb^6 + 4*la^6*x^5*zb^7 + 16*la^7*x^5*zb^7 + 
         28*la^8*x^5*zb^7 - 2*la^9*x^5*zb^7 + 44*la^10*x^5*zb^7 - 
         18*la^11*x^5*zb^7 - 16*la^12*x^5*zb^7 - 8*la^6*x^6*zb^7 - 
         116*la^7*x^6*zb^7 + 208*la^8*x^6*zb^7 - 68*la^9*x^6*zb^7 - 
         234*la^10*x^6*zb^7 + 468*la^11*x^6*zb^7 - 138*la^12*x^6*zb^7 - 
         56*la^13*x^6*zb^7 + 136*la^7*x^7*zb^7 - 480*la^8*x^7*zb^7 + 
         776*la^9*x^7*zb^7 - 796*la^10*x^7*zb^7 + 146*la^11*x^7*zb^7 + 
         478*la^12*x^7*zb^7 - 260*la^13*x^7*zb^7 + 72*la^8*x^8*zb^7 - 
         248*la^9*x^8*zb^7 + 480*la^10*x^8*zb^7 - 636*la^11*x^8*zb^7 + 
         466*la^12*x^8*zb^7 - 134*la^13*x^8*zb^7 - 4*la^8*x^6*zb^8 - 
         24*la^9*x^6*zb^8 + 8*la^10*x^6*zb^8 - 18*la^11*x^6*zb^8 - 
         10*la^12*x^6*zb^8 + 18*la^13*x^6*zb^8 + 2*la^14*x^6*zb^8 + 
         24*la^8*x^7*zb^8 + 4*la^9*x^7*zb^8 - 96*la^10*x^7*zb^8 + 
         198*la^11*x^7*zb^8 - 210*la^12*x^7*zb^8 + 22*la^13*x^7*zb^8 + 
         42*la^14*x^7*zb^8 - 24*la^8*x^8*zb^8 + 56*la^9*x^8*zb^8 - 
         32*la^10*x^8*zb^8 - 32*la^11*x^8*zb^8 + 138*la^12*x^8*zb^8 - 
         174*la^13*x^8*zb^8 + 68*la^14*x^8*zb^8 + 4*la^10*x^7*zb^9 + 
         10*la^11*x^7*zb^9 - 14*la^12*x^7*zb^9 + 20*la^13*x^7*zb^9 - 
         10*la^14*x^7*zb^9 - 2*la^15*x^7*zb^9 - 8*la^10*x^8*zb^9 + 
         12*la^11*x^8*zb^9 - 10*la^12*x^8*zb^9 + 2*la^13*x^8*zb^9 + 
         20*la^14*x^8*zb^9 - 14*la^15*x^8*zb^9 - 2*la^12*x^8*zb^10 + 
         2*la^13*x^8*zb^10 - 2*la^14*x^8*zb^10 + la^16*x^8*zb^10))/
       (x*(-1 + zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2)^2) - 
      (32*nc*Pi^3*zb^2*(-(la*x) + 5*la^2*x - 8*la^3*x + 4*la^4*x + 
         8*la^3*x^2 - 24*la^4*x^2 + 24*la^5*x^2 - 8*la^6*x^2 - 8*la^3*x^3 + 
         24*la^4*x^3 - 24*la^5*x^3 + 8*la^6*x^3 + 2*zb - 4*la*zb + 
         4*la^2*zb - 16*la*x*zb + 40*la^2*x*zb - 48*la^3*x*zb + 
         24*la^4*x*zb + 55*la^2*x^2*zb - 223*la^3*x^2*zb + 384*la^4*x^2*zb - 
         312*la^5*x^2*zb + 96*la^6*x^2*zb - 8*la^3*x^3*zb - 16*la^4*x^3*zb + 
         96*la^5*x^3*zb - 112*la^6*x^3*zb + 40*la^7*x^3*zb + 40*la^4*x^4*zb - 
         120*la^5*x^4*zb + 120*la^6*x^4*zb - 40*la^7*x^4*zb - zb^2 + 
         2*la*zb^2 - 2*la^2*zb^2 - 3*la*x*zb^2 - la^2*x*zb^2 + 
         4*la^3*x*zb^2 - 16*la^4*x*zb^2 + 76*la^2*x^2*zb^2 - 
         140*la^3*x^2*zb^2 + 120*la^4*x^2*zb^2 - 12*la^5*x^2*zb^2 - 
         44*la^6*x^2*zb^2 - 367*la^3*x^3*zb^2 + 1491*la^4*x^3*zb^2 - 
         2742*la^5*x^3*zb^2 + 2638*la^6*x^3*zb^2 - 1200*la^7*x^3*zb^2 + 
         180*la^8*x^3*zb^2 + 120*la^4*x^4*zb^2 - 360*la^5*x^4*zb^2 + 
         360*la^6*x^4*zb^2 - 120*la^7*x^4*zb^2 - 80*la^5*x^5*zb^2 + 
         240*la^6*x^5*zb^2 - 240*la^7*x^5*zb^2 + 80*la^8*x^5*zb^2 + 
         6*la*x*zb^3 - 12*la^2*x*zb^3 + 14*la^3*x*zb^3 - 37*la^2*x^2*zb^3 + 
         139*la^3*x^2*zb^3 - 206*la^4*x^2*zb^3 + 192*la^5*x^2*zb^3 - 
         32*la^6*x^2*zb^3 - 8*la^3*x^3*zb^3 - 548*la^4*x^3*zb^3 + 
         1516*la^5*x^3*zb^3 - 1948*la^6*x^3*zb^3 + 1244*la^7*x^3*zb^3 - 
         256*la^8*x^3*zb^3 + 861*la^4*x^4*zb^3 - 3369*la^5*x^4*zb^3 + 
         6406*la^6*x^4*zb^3 - 6834*la^7*x^4*zb^3 + 3656*la^8*x^4*zb^3 - 
         720*la^9*x^4*zb^3 - 400*la^5*x^5*zb^3 + 1440*la^6*x^5*zb^3 - 
         1920*la^7*x^5*zb^3 + 1120*la^8*x^5*zb^3 - 240*la^9*x^5*zb^3 + 
         80*la^6*x^6*zb^3 - 240*la^7*x^6*zb^3 + 240*la^8*x^6*zb^3 - 
         80*la^9*x^6*zb^3 - 8*la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 
         18*la^4*x^2*zb^4 - 54*la^5*x^2*zb^4 + 18*la^6*x^2*zb^4 + 
         81*la^3*x^3*zb^4 - 125*la^4*x^3*zb^4 - 68*la^5*x^3*zb^4 + 
         308*la^6*x^3*zb^4 - 464*la^7*x^3*zb^4 + 156*la^8*x^3*zb^4 - 
         268*la^4*x^4*zb^4 + 1972*la^5*x^4*zb^4 - 4424*la^6*x^4*zb^4 + 
         5216*la^7*x^4*zb^4 - 3024*la^8*x^4*zb^4 + 404*la^9*x^4*zb^4 + 
         124*la^10*x^4*zb^4 - 972*la^5*x^5*zb^4 + 3516*la^6*x^5*zb^4 - 
         6934*la^7*x^5*zb^4 + 8386*la^8*x^5*zb^4 - 5209*la^9*x^5*zb^4 + 
         1213*la^10*x^5*zb^4 + 560*la^6*x^6*zb^4 - 2120*la^7*x^6*zb^4 + 
         3000*la^8*x^6*zb^4 - 1880*la^9*x^6*zb^4 + 440*la^10*x^6*zb^4 - 
         40*la^7*x^7*zb^4 + 120*la^8*x^7*zb^4 - 120*la^9*x^7*zb^4 + 
         40*la^10*x^7*zb^4 + 6*la^3*x^3*zb^5 + 10*la^4*x^3*zb^5 + 
         8*la^5*x^3*zb^5 + 2*la^6*x^3*zb^5 + 70*la^7*x^3*zb^5 - 
         40*la^8*x^3*zb^5 - 71*la^4*x^4*zb^5 - 113*la^5*x^4*zb^5 + 
         610*la^6*x^4*zb^5 - 860*la^7*x^4*zb^5 + 670*la^8*x^4*zb^5 + 
         36*la^9*x^4*zb^5 - 132*la^10*x^4*zb^5 + 424*la^5*x^5*zb^5 - 
         2292*la^6*x^5*zb^5 + 4756*la^7*x^5*zb^5 - 5544*la^8*x^5*zb^5 + 
         2936*la^9*x^5*zb^5 + 92*la^10*x^5*zb^5 - 372*la^11*x^5*zb^5 + 
         616*la^6*x^6*zb^5 - 2004*la^7*x^6*zb^5 + 4194*la^8*x^6*zb^5 - 
         5938*la^9*x^6*zb^5 + 4251*la^10*x^6*zb^5 - 1119*la^11*x^6*zb^5 - 
         360*la^7*x^7*zb^5 + 1392*la^8*x^7*zb^5 - 2016*la^9*x^7*zb^5 + 
         1296*la^10*x^7*zb^5 - 312*la^11*x^7*zb^5 + 8*la^8*x^8*zb^5 - 
         24*la^9*x^8*zb^5 + 24*la^10*x^8*zb^5 - 8*la^11*x^8*zb^5 - 
         2*la^4*x^4*zb^6 - 10*la^5*x^4*zb^6 - 22*la^6*x^4*zb^6 - 
         12*la^7*x^4*zb^6 - 32*la^8*x^4*zb^6 - 30*la^9*x^4*zb^6 + 
         38*la^10*x^4*zb^6 + 36*la^5*x^5*zb^6 + 196*la^6*x^5*zb^6 - 
         542*la^7*x^5*zb^6 + 530*la^8*x^5*zb^6 - 135*la^9*x^5*zb^6 - 
         453*la^10*x^5*zb^6 + 228*la^11*x^5*zb^6 + 28*la^12*x^5*zb^6 - 
         320*la^6*x^6*zb^6 + 1376*la^7*x^6*zb^6 - 2656*la^8*x^6*zb^6 + 
         3132*la^9*x^6*zb^6 - 1424*la^10*x^6*zb^6 - 548*la^11*x^6*zb^6 + 
         440*la^12*x^6*zb^6 - 248*la^7*x^7*zb^6 + 784*la^8*x^7*zb^6 - 
         1748*la^9*x^7*zb^6 + 2708*la^10*x^7*zb^6 - 2075*la^11*x^7*zb^6 + 
         579*la^12*x^7*zb^6 + 88*la^8*x^8*zb^6 - 344*la^9*x^8*zb^6 + 
         504*la^10*x^8*zb^6 - 328*la^11*x^8*zb^6 + 80*la^12*x^8*zb^6 + 
         4*la^6*x^5*zb^7 + 16*la^7*x^5*zb^7 + 28*la^8*x^5*zb^7 - 
         2*la^9*x^5*zb^7 + 44*la^10*x^5*zb^7 - 18*la^11*x^5*zb^7 - 
         16*la^12*x^5*zb^7 - 8*la^6*x^6*zb^7 - 116*la^7*x^6*zb^7 + 
         202*la^8*x^6*zb^7 - 74*la^9*x^6*zb^7 - 225*la^10*x^6*zb^7 + 
         471*la^11*x^6*zb^7 - 138*la^12*x^6*zb^7 - 56*la^13*x^6*zb^7 + 
         136*la^7*x^7*zb^7 - 464*la^8*x^7*zb^7 + 776*la^9*x^7*zb^7 - 
         852*la^10*x^7*zb^7 + 180*la^11*x^7*zb^7 + 484*la^12*x^7*zb^7 - 
         260*la^13*x^7*zb^7 + 56*la^8*x^8*zb^7 - 200*la^9*x^8*zb^7 + 
         448*la^10*x^8*zb^7 - 652*la^11*x^8*zb^7 + 481*la^12*x^8*zb^7 - 
         133*la^13*x^8*zb^7 - 4*la^8*x^6*zb^8 - 24*la^9*x^6*zb^8 + 
         8*la^10*x^6*zb^8 - 18*la^11*x^6*zb^8 - 10*la^12*x^6*zb^8 + 
         18*la^13*x^6*zb^8 + 2*la^14*x^6*zb^8 + 24*la^8*x^7*zb^8 + 
         4*la^9*x^7*zb^8 - 92*la^10*x^7*zb^8 + 197*la^11*x^7*zb^8 - 
         213*la^12*x^7*zb^8 + 22*la^13*x^7*zb^8 + 42*la^14*x^7*zb^8 - 
         24*la^8*x^8*zb^8 + 56*la^9*x^8*zb^8 - 40*la^10*x^8*zb^8 - 
         16*la^11*x^8*zb^8 + 132*la^12*x^8*zb^8 - 176*la^13*x^8*zb^8 + 
         68*la^14*x^8*zb^8 + 4*la^10*x^7*zb^9 + 10*la^11*x^7*zb^9 - 
         14*la^12*x^7*zb^9 + 20*la^13*x^7*zb^9 - 10*la^14*x^7*zb^9 - 
         2*la^15*x^7*zb^9 - 8*la^10*x^8*zb^9 + 12*la^11*x^8*zb^9 - 
         11*la^12*x^8*zb^9 + 3*la^13*x^8*zb^9 + 20*la^14*x^8*zb^9 - 
         14*la^15*x^8*zb^9 - 2*la^12*x^8*zb^10 + 2*la^13*x^8*zb^10 - 
         2*la^14*x^8*zb^10 + la^16*x^8*zb^10))/(x*(-1 + zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)*(1 - 4*la*x + 4*la^2*x - 
          2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)^2) + 
      (16*Pi^3*zb^2*(2*la*x + 2*la^2*x - 8*la^3*x + 4*la^4*x - 24*la^2*x^2 + 
         56*la^3*x^2 - 48*la^4*x^2 + 24*la^5*x^2 - 8*la^6*x^2 + 40*la^3*x^3 - 
         120*la^4*x^3 + 120*la^5*x^3 - 40*la^6*x^3 + 2*zb - 4*la*zb + 
         4*la^2*zb - 22*la*x*zb + 46*la^2*x*zb - 48*la^3*x*zb + 
         24*la^4*x*zb + 94*la^2*x^2*zb - 322*la^3*x^2*zb + 444*la^4*x^2*zb - 
         312*la^5*x^2*zb + 96*la^6*x^2*zb - 8*la^3*x^3*zb + 128*la^4*x^3*zb - 
         192*la^5*x^3*zb + 32*la^6*x^3*zb + 40*la^7*x^3*zb - 
         200*la^4*x^4*zb + 600*la^5*x^4*zb - 600*la^6*x^4*zb + 
         200*la^7*x^4*zb - zb^2 + 2*la*zb^2 - 2*la^2*zb^2 - 4*la^2*x*zb^2 + 
         4*la^3*x*zb^2 - 16*la^4*x*zb^2 + 70*la^2*x^2*zb^2 - 
         86*la^3*x^2*zb^2 + 72*la^4*x^2*zb^2 - 12*la^5*x^2*zb^2 - 
         44*la^6*x^2*zb^2 - 502*la^3*x^3*zb^2 + 1662*la^4*x^3*zb^2 - 
         2616*la^5*x^3*zb^2 + 2476*la^6*x^3*zb^2 - 1200*la^7*x^3*zb^2 + 
         180*la^8*x^3*zb^2 + 456*la^4*x^4*zb^2 - 1704*la^5*x^4*zb^2 + 
         2016*la^6*x^4*zb^2 - 744*la^7*x^4*zb^2 - 24*la^8*x^4*zb^2 + 
         400*la^5*x^5*zb^2 - 1200*la^6*x^5*zb^2 + 1200*la^7*x^5*zb^2 - 
         400*la^8*x^5*zb^2 + 6*la*x*zb^3 - 12*la^2*x*zb^3 + 14*la^3*x*zb^3 - 
         46*la^2*x^2*zb^3 + 136*la^3*x^2*zb^3 - 194*la^4*x^2*zb^3 + 
         192*la^5*x^2*zb^3 - 32*la^6*x^2*zb^3 + 70*la^3*x^3*zb^3 - 
         746*la^4*x^3*zb^3 + 1552*la^5*x^3*zb^3 - 1864*la^6*x^3*zb^3 + 
         1244*la^7*x^3*zb^3 - 256*la^8*x^3*zb^3 + 906*la^4*x^4*zb^3 - 
         2874*la^5*x^4*zb^3 + 5236*la^6*x^4*zb^3 - 6264*la^7*x^4*zb^3 + 
         3716*la^8*x^4*zb^3 - 720*la^9*x^4*zb^3 - 1264*la^5*x^5*zb^3 + 
         4416*la^6*x^5*zb^3 - 5184*la^7*x^5*zb^3 + 2176*la^8*x^5*zb^3 - 
         144*la^9*x^5*zb^3 - 400*la^6*x^6*zb^3 + 1200*la^7*x^6*zb^3 - 
         1200*la^8*x^6*zb^3 + 400*la^9*x^6*zb^3 - 8*la^2*x^2*zb^4 - 
         2*la^3*x^2*zb^4 + 18*la^4*x^2*zb^4 - 54*la^5*x^2*zb^4 + 
         18*la^6*x^2*zb^4 + 90*la^3*x^3*zb^4 - 98*la^4*x^3*zb^4 - 
         86*la^5*x^3*zb^4 + 290*la^6*x^3*zb^4 - 464*la^7*x^3*zb^4 + 
         156*la^8*x^3*zb^4 - 406*la^4*x^4*zb^4 + 2134*la^5*x^4*zb^4 - 
         4172*la^6*x^4*zb^4 + 4988*la^7*x^4*zb^4 - 3072*la^8*x^4*zb^4 + 
         404*la^9*x^4*zb^4 + 124*la^10*x^4*zb^4 - 684*la^5*x^5*zb^4 + 
         1896*la^6*x^5*zb^4 - 4684*la^7*x^5*zb^4 + 7696*la^8*x^5*zb^4 - 
         5434*la^9*x^5*zb^4 + 1210*la^10*x^5*zb^4 + 1496*la^6*x^6*zb^4 - 
         5144*la^7*x^6*zb^4 + 6096*la^8*x^6*zb^4 - 2744*la^9*x^6*zb^4 + 
         296*la^10*x^6*zb^4 + 200*la^7*x^7*zb^4 - 600*la^8*x^7*zb^4 + 
         600*la^9*x^7*zb^4 - 200*la^10*x^7*zb^4 + 6*la^3*x^3*zb^5 + 
         10*la^4*x^3*zb^5 + 8*la^5*x^3*zb^5 + 2*la^6*x^3*zb^5 + 
         70*la^7*x^3*zb^5 - 40*la^8*x^3*zb^5 - 74*la^4*x^4*zb^5 - 
         146*la^5*x^4*zb^5 + 592*la^6*x^4*zb^5 - 818*la^7*x^4*zb^5 + 
         682*la^8*x^4*zb^5 + 36*la^9*x^4*zb^5 - 132*la^10*x^4*zb^5 + 
         520*la^5*x^5*zb^5 - 2220*la^6*x^5*zb^5 + 4288*la^7*x^5*zb^5 - 
         5412*la^8*x^5*zb^5 + 3098*la^9*x^5*zb^5 + 98*la^10*x^5*zb^5 - 
         372*la^11*x^5*zb^5 + 184*la^6*x^6*zb^5 - 276*la^7*x^6*zb^5 + 
         2304*la^8*x^6*zb^5 - 5668*la^9*x^6*zb^5 + 4566*la^10*x^6*zb^5 - 
         1110*la^11*x^6*zb^5 - 840*la^7*x^7*zb^5 + 2880*la^8*x^7*zb^5 - 
         3456*la^9*x^7*zb^5 + 1632*la^10*x^7*zb^5 - 216*la^11*x^7*zb^5 - 
         40*la^8*x^8*zb^5 + 120*la^9*x^8*zb^5 - 120*la^10*x^8*zb^5 + 
         40*la^11*x^8*zb^5 - 2*la^4*x^4*zb^6 - 10*la^5*x^4*zb^6 - 
         22*la^6*x^4*zb^6 - 12*la^7*x^4*zb^6 - 32*la^8*x^4*zb^6 - 
         30*la^9*x^4*zb^6 + 38*la^10*x^4*zb^6 + 36*la^5*x^5*zb^6 + 
         208*la^6*x^5*zb^6 - 500*la^7*x^5*zb^6 + 512*la^8*x^5*zb^6 - 
         168*la^9*x^5*zb^6 - 456*la^10*x^5*zb^6 + 228*la^11*x^5*zb^6 + 
         28*la^12*x^5*zb^6 - 344*la^6*x^6*zb^6 + 1232*la^7*x^6*zb^6 - 
         2404*la^8*x^6*zb^6 + 3264*la^9*x^6*zb^6 - 1622*la^10*x^6*zb^6 - 
         566*la^11*x^6*zb^6 + 440*la^12*x^6*zb^6 - 8*la^7*x^7*zb^6 - 
         32*la^8*x^7*zb^6 - 1028*la^9*x^7*zb^6 + 2768*la^10*x^7*zb^6 - 
         2270*la^11*x^7*zb^6 + 570*la^12*x^7*zb^6 + 184*la^8*x^8*zb^6 - 
         632*la^9*x^8*zb^6 + 768*la^10*x^8*zb^6 - 376*la^11*x^8*zb^6 + 
         56*la^12*x^8*zb^6 + 4*la^6*x^5*zb^7 + 16*la^7*x^5*zb^7 + 
         28*la^8*x^5*zb^7 - 2*la^9*x^5*zb^7 + 44*la^10*x^5*zb^7 - 
         18*la^11*x^5*zb^7 - 16*la^12*x^5*zb^7 - 8*la^6*x^6*zb^7 - 
         116*la^7*x^6*zb^7 + 184*la^8*x^6*zb^7 - 92*la^9*x^6*zb^7 - 
         198*la^10*x^6*zb^7 + 480*la^11*x^6*zb^7 - 138*la^12*x^6*zb^7 - 
         56*la^13*x^6*zb^7 + 136*la^7*x^7*zb^7 - 416*la^8*x^7*zb^7 + 
         776*la^9*x^7*zb^7 - 1020*la^10*x^7*zb^7 + 282*la^11*x^7*zb^7 + 
         502*la^12*x^7*zb^7 - 260*la^13*x^7*zb^7 + 8*la^8*x^8*zb^7 - 
         56*la^9*x^8*zb^7 + 352*la^10*x^8*zb^7 - 700*la^11*x^8*zb^7 + 
         526*la^12*x^8*zb^7 - 130*la^13*x^8*zb^7 - 4*la^8*x^6*zb^8 - 
         24*la^9*x^6*zb^8 + 8*la^10*x^6*zb^8 - 18*la^11*x^6*zb^8 - 
         10*la^12*x^6*zb^8 + 18*la^13*x^6*zb^8 + 2*la^14*x^6*zb^8 + 
         24*la^8*x^7*zb^8 + 4*la^9*x^7*zb^8 - 80*la^10*x^7*zb^8 + 
         194*la^11*x^7*zb^8 - 222*la^12*x^7*zb^8 + 22*la^13*x^7*zb^8 + 
         42*la^14*x^7*zb^8 - 24*la^8*x^8*zb^8 + 56*la^9*x^8*zb^8 - 
         64*la^10*x^8*zb^8 + 32*la^11*x^8*zb^8 + 114*la^12*x^8*zb^8 - 
         182*la^13*x^8*zb^8 + 68*la^14*x^8*zb^8 + 4*la^10*x^7*zb^9 + 
         10*la^11*x^7*zb^9 - 14*la^12*x^7*zb^9 + 20*la^13*x^7*zb^9 - 
         10*la^14*x^7*zb^9 - 2*la^15*x^7*zb^9 - 8*la^10*x^8*zb^9 + 
         12*la^11*x^8*zb^9 - 14*la^12*x^8*zb^9 + 6*la^13*x^8*zb^9 + 
         20*la^14*x^8*zb^9 - 14*la^15*x^8*zb^9 - 2*la^12*x^8*zb^10 + 
         2*la^13*x^8*zb^10 - 2*la^14*x^8*zb^10 + la^16*x^8*zb^10))/
       (nc*x*(-1 + zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2)^2))/ep^4 + 
    ((-16*Pi^3*zb^2*(-2*la + 2*la^2 + zb + la*zb - la^2*zb - 2*la*x*zb + 
         6*la^2*x*zb - 4*la^3*x*zb - 3*la*x*zb^2 - la^2*x*zb^2 + 
         la^4*x*zb^2 + 8*la^2*x^2*zb^2 - 14*la^3*x^2*zb^2 + 6*la^4*x^2*zb^2 + 
         la^2*x^2*zb^3 + 4*la^3*x^2*zb^3 - la^4*x^2*zb^3 - la^5*x^2*zb^3 - 
         6*la^3*x^3*zb^3 + 10*la^4*x^3*zb^3 - 4*la^5*x^3*zb^3 - 
         la^4*x^3*zb^4 - la^5*x^3*zb^4 + la^6*x^3*zb^4))/
       (nc^3*(-1 + x*zb)*(-1 + la*x*zb)^3) + 
      (16*nc^3*Pi^3*zb*(-16*la^2 + 32*la^3 - 16*la^4 + 16*la^2*x - 
         32*la^3*x + 16*la^4*x - 18*la*zb + 50*la^2*zb - 64*la^3*zb + 
         32*la^4*zb + 120*la^2*x*zb - 160*la^3*x*zb - 24*la^4*x*zb + 
         48*la^5*x*zb + 16*la^6*x*zb - 16*la^2*x^2*zb - 304*la^3*x^2*zb + 
         896*la^4*x^2*zb - 816*la^5*x^2*zb + 240*la^6*x^2*zb + 2*zb^2 + 
         14*la*zb^2 - 30*la^2*zb^2 + 32*la^3*zb^2 - 16*la^4*zb^2 - 
         6*la*x*zb^2 - 52*la^2*x*zb^2 + 66*la^3*x*zb^2 + 152*la^4*x*zb^2 - 
         144*la^5*x*zb^2 - 16*la^6*x*zb^2 - 8*la^2*x^2*zb^2 - 
         272*la^3*x^2*zb^2 - 24*la^4*x^2*zb^2 + 816*la^5*x^2*zb^2 - 
         432*la^6*x^2*zb^2 - 80*la^7*x^2*zb^2 + 208*la^3*x^3*zb^2 + 
         912*la^4*x^3*zb^2 - 3648*la^5*x^3*zb^2 + 3728*la^6*x^3*zb^2 - 
         1200*la^7*x^3*zb^2 - zb^3 - 3*la*zb^3 + 5*la^2*zb^3 - 4*la^3*zb^3 + 
         2*la^4*zb^3 - 8*la*x*zb^3 - 6*la^2*x*zb^3 - 14*la^3*x*zb^3 - 
         68*la^4*x*zb^3 + 72*la^5*x*zb^3 + 8*la^6*x*zb^3 + 74*la^2*x^2*zb^3 + 
         184*la^3*x^2*zb^3 - 74*la^4*x^2*zb^3 - 988*la^5*x^2*zb^3 + 
         772*la^6*x^2*zb^3 + 16*la^7*x^2*zb^3 + 16*la^8*x^2*zb^3 - 
         208*la^3*x^3*zb^3 + 656*la^4*x^3*zb^3 + 944*la^5*x^3*zb^3 - 
         2520*la^6*x^3*zb^3 + 624*la^7*x^3*zb^3 + 504*la^8*x^3*zb^3 - 
         672*la^4*x^4*zb^3 - 1072*la^5*x^4*zb^3 + 6688*la^6*x^4*zb^3 - 
         7472*la^7*x^4*zb^3 + 2528*la^8*x^4*zb^3 + 5*la*x*zb^4 + 
         6*la^2*x*zb^4 + 3*la^3*x*zb^4 + 6*la^4*x*zb^4 - 12*la^5*x*zb^4 - 
         18*la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 52*la^4*x^2*zb^4 + 
         396*la^5*x^2*zb^4 - 332*la^6*x^2*zb^4 - 40*la^7*x^2*zb^4 - 
         42*la^3*x^3*zb^4 - 740*la^4*x^3*zb^4 + 330*la^5*x^3*zb^4 + 
         1728*la^6*x^3*zb^4 - 836*la^7*x^3*zb^4 - 376*la^8*x^3*zb^4 - 
         64*la^9*x^3*zb^4 + 720*la^4*x^4*zb^4 - 1296*la^5*x^4*zb^4 - 
         1656*la^6*x^4*zb^4 + 2784*la^7*x^4*zb^4 + 984*la^8*x^4*zb^4 - 
         1536*la^9*x^4*zb^4 + 928*la^5*x^5*zb^4 + 688*la^6*x^5*zb^4 - 
         7072*la^7*x^5*zb^4 + 8368*la^8*x^5*zb^4 - 2912*la^9*x^5*zb^4 - 
         5*la^2*x^2*zb^5 - 17*la^3*x^2*zb^5 - 14*la^4*x^2*zb^5 - 
         47*la^5*x^2*zb^5 + 43*la^6*x^2*zb^5 + 16*la^7*x^2*zb^5 - 
         4*la^8*x^2*zb^5 + 30*la^3*x^3*zb^5 + 216*la^4*x^3*zb^5 - 
         384*la^5*x^3*zb^5 - 418*la^6*x^3*zb^5 + 68*la^7*x^3*zb^5 + 
         408*la^8*x^3*zb^5 - 40*la^9*x^3*zb^5 + 8*la^10*x^3*zb^5 - 
         186*la^4*x^4*zb^5 + 1362*la^5*x^4*zb^5 - 572*la^6*x^4*zb^5 - 
         1272*la^7*x^4*zb^5 - 412*la^8*x^4*zb^5 + 814*la^9*x^4*zb^5 + 
         266*la^10*x^4*zb^5 - 800*la^5*x^5*zb^5 + 664*la^6*x^5*zb^5 + 
         2560*la^7*x^5*zb^5 - 1608*la^8*x^5*zb^5 - 3120*la^9*x^5*zb^5 + 
         2304*la^10*x^5*zb^5 - 592*la^6*x^6*zb^5 - 528*la^7*x^6*zb^5 + 
         4800*la^8*x^6*zb^5 - 5648*la^9*x^6*zb^5 + 1968*la^10*x^6*zb^5 + 
         4*la^3*x^3*zb^6 - 6*la^4*x^3*zb^6 + 89*la^5*x^3*zb^6 + 
         14*la^6*x^3*zb^6 + 47*la^7*x^3*zb^6 - 108*la^8*x^3*zb^6 + 
         16*la^9*x^3*zb^6 + 2*la^4*x^4*zb^6 - 382*la^5*x^4*zb^6 + 
         384*la^6*x^4*zb^6 + 470*la^7*x^4*zb^6 + 250*la^8*x^4*zb^6 - 
         522*la^9*x^4*zb^6 - 38*la^10*x^4*zb^6 - 24*la^11*x^4*zb^6 + 
         232*la^5*x^5*zb^6 - 760*la^6*x^5*zb^6 - 412*la^7*x^5*zb^6 + 
         752*la^8*x^5*zb^6 + 1206*la^9*x^5*zb^6 - 444*la^10*x^5*zb^6 - 
         574*la^11*x^5*zb^6 + 280*la^6*x^6*zb^6 + 784*la^7*x^6*zb^6 - 
         3016*la^8*x^6*zb^6 + 688*la^9*x^6*zb^6 + 3136*la^10*x^6*zb^6 - 
         1872*la^11*x^6*zb^6 + 144*la^7*x^7*zb^6 + 432*la^8*x^7*zb^6 - 
         2048*la^9*x^7*zb^6 + 2224*la^10*x^7*zb^6 - 752*la^11*x^7*zb^6 - 
         2*la^4*x^4*zb^7 + 12*la^5*x^4*zb^7 - 43*la^6*x^4*zb^7 - 
         117*la^7*x^4*zb^7 + 47*la^9*x^4*zb^7 + 43*la^10*x^4*zb^7 - 
         12*la^11*x^4*zb^7 + 2*la^12*x^4*zb^7 - 8*la^5*x^5*zb^7 + 
         168*la^6*x^5*zb^7 + 140*la^7*x^5*zb^7 - 592*la^8*x^5*zb^7 - 
         184*la^9*x^5*zb^7 + 166*la^10*x^5*zb^7 + 138*la^11*x^5*zb^7 + 
         60*la^12*x^5*zb^7 - 72*la^6*x^6*zb^7 - 88*la^7*x^6*zb^7 + 
         772*la^8*x^6*zb^7 + 76*la^9*x^6*zb^7 - 1158*la^10*x^6*zb^7 - 
         128*la^11*x^6*zb^7 + 598*la^12*x^6*zb^7 + 48*la^7*x^7*zb^7 - 
         864*la^8*x^7*zb^7 + 1648*la^9*x^7*zb^7 - 72*la^10*x^7*zb^7 - 
         1584*la^11*x^7*zb^7 + 824*la^12*x^7*zb^7 - 144*la^9*x^8*zb^7 + 
         416*la^10*x^8*zb^7 - 400*la^11*x^8*zb^7 + 128*la^12*x^8*zb^7 - 
         16*la^7*x^5*zb^8 + 108*la^8*x^5*zb^8 + 23*la^9*x^5*zb^8 - 
         14*la^10*x^5*zb^8 - 47*la^11*x^5*zb^8 + 6*la^12*x^5*zb^8 - 
         4*la^13*x^5*zb^8 - 8*la^7*x^6*zb^8 - 156*la^8*x^6*zb^8 + 
         148*la^9*x^6*zb^8 + 158*la^10*x^6*zb^8 + 90*la^11*x^6*zb^8 - 
         96*la^12*x^6*zb^8 - 80*la^13*x^6*zb^8 + 112*la^8*x^7*zb^8 - 
         88*la^9*x^7*zb^8 - 584*la^10*x^7*zb^8 + 646*la^11*x^7*zb^8 + 
         228*la^12*x^7*zb^8 - 314*la^13*x^7*zb^8 - 32*la^8*x^8*zb^8 + 
         208*la^9*x^8*zb^8 - 280*la^10*x^8*zb^8 - 96*la^11*x^8*zb^8 + 
         360*la^12*x^8*zb^8 - 160*la^13*x^8*zb^8 + 4*la^8*x^6*zb^9 - 
         16*la^9*x^6*zb^9 - 43*la^10*x^6*zb^9 + 5*la^11*x^6*zb^9 + 
         14*la^12*x^6*zb^9 + 3*la^13*x^6*zb^9 + 5*la^14*x^6*zb^9 + 
         8*la^9*x^7*zb^9 + 24*la^10*x^7*zb^9 + 22*la^11*x^7*zb^9 - 
         152*la^12*x^7*zb^9 + 32*la^13*x^7*zb^9 + 50*la^14*x^7*zb^9 - 
         72*la^10*x^8*zb^9 + 200*la^11*x^8*zb^9 - 106*la^12*x^8*zb^9 - 
         94*la^13*x^8*zb^9 + 72*la^14*x^8*zb^9 + 12*la^11*x^7*zb^10 - 
         6*la^12*x^7*zb^10 + 11*la^13*x^7*zb^10 - 6*la^14*x^7*zb^10 - 
         3*la^15*x^7*zb^10 + 8*la^11*x^8*zb^10 - 38*la^12*x^8*zb^10 + 
         42*la^13*x^8*zb^10 + 4*la^14*x^8*zb^10 - 14*la^15*x^8*zb^10 - 
         2*la^12*x^8*zb^11 + 4*la^13*x^8*zb^11 - 5*la^14*x^8*zb^11 + 
         la^15*x^8*zb^11 + la^16*x^8*zb^11))/((-1 + x*zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)*(1 - 4*la*x + 4*la^2*x - 
          2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)^2) + 
      (16*Pi^3*zb*(-16*la^2 + 32*la^3 - 16*la^4 + 16*la^2*x - 32*la^3*x + 
         16*la^4*x - 26*la*zb + 58*la^2*zb - 64*la^3*zb + 32*la^4*zb + 
         184*la^2*x*zb - 288*la^3*x*zb + 40*la^4*x*zb + 48*la^5*x*zb + 
         16*la^6*x*zb - 16*la^2*x^2*zb - 432*la^3*x^2*zb + 1280*la^4*x^2*zb - 
         1200*la^5*x^2*zb + 368*la^6*x^2*zb + 6*zb^2 + 22*la*zb^2 - 
         38*la^2*zb^2 + 32*la^3*zb^2 - 16*la^4*zb^2 - 46*la*x*zb^2 - 
         52*la^2*x*zb^2 + 202*la^3*x*zb^2 + 56*la^4*x*zb^2 - 
         144*la^5*x*zb^2 - 16*la^6*x*zb^2 + 120*la^2*x^2*zb^2 - 
         656*la^3*x^2*zb^2 + 104*la^4*x^2*zb^2 + 1200*la^5*x^2*zb^2 - 
         688*la^6*x^2*zb^2 - 80*la^7*x^2*zb^2 + 80*la^3*x^3*zb^2 + 
         1936*la^4*x^3*zb^2 - 5952*la^5*x^3*zb^2 + 5776*la^6*x^3*zb^2 - 
         1840*la^7*x^3*zb^2 - 3*zb^3 - 5*la*zb^3 + 7*la^2*zb^3 - 
         4*la^3*zb^3 + 2*la^4*zb^3 - 4*la*x*zb^3 - 42*la^2*x*zb^3 - 
         70*la^3*x*zb^3 - 12*la^4*x*zb^3 + 72*la^5*x*zb^3 + 8*la^6*x*zb^3 + 
         210*la^2*x^2*zb^3 + 328*la^3*x^2*zb^3 - 386*la^4*x^2*zb^3 - 
         1228*la^5*x^2*zb^3 + 1044*la^6*x^2*zb^3 + 16*la^7*x^2*zb^3 + 
         16*la^8*x^2*zb^3 - 912*la^3*x^3*zb^3 + 1872*la^4*x^3*zb^3 + 
         1520*la^5*x^3*zb^3 - 4312*la^6*x^3*zb^3 + 1136*la^7*x^3*zb^3 + 
         696*la^8*x^3*zb^3 + 224*la^4*x^4*zb^3 - 5296*la^5*x^4*zb^3 + 
         13984*la^6*x^4*zb^3 - 12976*la^7*x^4*zb^3 + 4064*la^8*x^4*zb^3 + 
         11*la*x*zb^4 + 18*la^2*x*zb^4 + 13*la^3*x*zb^4 - 6*la^4*x*zb^4 - 
         12*la^5*x*zb^4 - 82*la^2*x^2*zb^4 + 74*la^3*x^2*zb^4 + 
         200*la^4*x^2*zb^4 + 492*la^5*x^2*zb^4 - 476*la^6*x^2*zb^4 - 
         40*la^7*x^2*zb^4 - 34*la^3*x^3*zb^4 - 1668*la^4*x^3*zb^4 + 
         818*la^5*x^3*zb^4 + 2656*la^6*x^3*zb^4 - 1044*la^7*x^3*zb^4 - 
         664*la^8*x^3*zb^4 - 64*la^9*x^3*zb^4 + 1936*la^4*x^4*zb^4 - 
         2128*la^5*x^4*zb^4 - 5048*la^6*x^4*zb^4 + 6432*la^7*x^4*zb^4 + 
         1112*la^8*x^4*zb^4 - 2304*la^9*x^4*zb^4 - 1376*la^5*x^5*zb^4 + 
         9904*la^6*x^5*zb^4 - 20896*la^7*x^5*zb^4 + 17584*la^8*x^5*zb^4 - 
         5216*la^9*x^5*zb^4 - 7*la^2*x^2*zb^5 - 55*la^3*x^2*zb^5 - 
         42*la^4*x^2*zb^5 - 65*la^5*x^2*zb^5 + 73*la^6*x^2*zb^5 + 
         16*la^7*x^2*zb^5 - 4*la^8*x^2*zb^5 + 102*la^3*x^3*zb^5 + 
         400*la^4*x^3*zb^5 - 796*la^5*x^3*zb^5 - 678*la^6*x^3*zb^5 + 
         84*la^7*x^3*zb^5 + 584*la^8*x^3*zb^5 - 40*la^9*x^3*zb^5 + 
         8*la^10*x^3*zb^5 - 482*la^4*x^4*zb^5 + 2474*la^5*x^4*zb^5 + 
         324*la^6*x^4*zb^5 - 3256*la^7*x^4*zb^5 - 876*la^8*x^4*zb^5 + 
         1446*la^9*x^4*zb^5 + 370*la^10*x^4*zb^5 - 1504*la^5*x^5*zb^5 - 
         1128*la^6*x^5*zb^5 + 9088*la^7*x^5*zb^5 - 5000*la^8*x^5*zb^5 - 
         5232*la^9*x^5*zb^5 + 3776*la^10*x^5*zb^5 + 2224*la^6*x^6*zb^5 - 
         11152*la^7*x^6*zb^5 + 19776*la^8*x^6*zb^5 - 14992*la^9*x^6*zb^5 + 
         4144*la^10*x^6*zb^5 + 4*la^3*x^3*zb^6 + 6*la^4*x^3*zb^6 + 
         191*la^5*x^3*zb^6 + 42*la^6*x^3*zb^6 + 57*la^7*x^3*zb^6 - 
         148*la^8*x^3*zb^6 + 16*la^9*x^3*zb^6 - 14*la^4*x^4*zb^6 - 
         678*la^5*x^4*zb^6 + 344*la^6*x^4*zb^6 + 1250*la^7*x^4*zb^6 + 
         390*la^8*x^4*zb^6 - 706*la^9*x^4*zb^6 - 142*la^10*x^4*zb^6 - 
         24*la^11*x^4*zb^6 + 456*la^5*x^5*zb^6 - 664*la^6*x^5*zb^6 - 
         2924*la^7*x^5*zb^6 + 2128*la^8*x^5*zb^6 + 2942*la^9*x^5*zb^6 - 
         1052*la^10*x^5*zb^6 - 886*la^11*x^5*zb^6 + 216*la^6*x^6*zb^6 + 
         3408*la^7*x^6*zb^6 - 7240*la^8*x^6*zb^6 - 208*la^9*x^6*zb^6 + 
         7424*la^10*x^6*zb^6 - 3600*la^11*x^6*zb^6 - 1520*la^7*x^7*zb^6 + 
         6576*la^8*x^7*zb^6 - 10496*la^9*x^7*zb^6 + 7344*la^10*x^7*zb^6 - 
         1904*la^11*x^7*zb^6 - 2*la^4*x^4*zb^7 + 12*la^5*x^4*zb^7 - 
         73*la^6*x^4*zb^7 - 267*la^7*x^4*zb^7 + 57*la^9*x^4*zb^7 + 
         73*la^10*x^4*zb^7 - 12*la^11*x^4*zb^7 + 2*la^12*x^4*zb^7 - 
         8*la^5*x^5*zb^7 + 232*la^6*x^5*zb^7 + 604*la^7*x^5*zb^7 - 
         992*la^8*x^5*zb^7 - 844*la^9*x^5*zb^7 + 282*la^10*x^5*zb^7 + 
         306*la^11*x^5*zb^7 + 84*la^12*x^5*zb^7 - 104*la^6*x^6*zb^7 - 
         568*la^7*x^6*zb^7 + 1812*la^8*x^6*zb^7 + 1308*la^9*x^6*zb^7 - 
         3422*la^10*x^6*zb^7 - 80*la^11*x^6*zb^7 + 1054*la^12*x^6*zb^7 + 
         176*la^7*x^7*zb^7 - 1632*la^8*x^7*zb^7 + 1328*la^9*x^7*zb^7 + 
         3512*la^10*x^7*zb^7 - 5360*la^11*x^7*zb^7 + 1976*la^12*x^7*zb^7 + 
         384*la^8*x^8*zb^7 - 1552*la^9*x^8*zb^7 + 2336*la^10*x^8*zb^7 - 
         1552*la^11*x^8*zb^7 + 384*la^12*x^8*zb^7 - 16*la^7*x^5*zb^8 + 
         148*la^8*x^5*zb^8 + 153*la^9*x^5*zb^8 - 42*la^10*x^5*zb^8 - 
         65*la^11*x^5*zb^8 - 6*la^12*x^5*zb^8 - 4*la^13*x^5*zb^8 - 
         8*la^7*x^6*zb^8 - 252*la^8*x^6*zb^8 - 188*la^9*x^6*zb^8 + 
         718*la^10*x^6*zb^8 + 286*la^11*x^6*zb^8 - 260*la^12*x^6*zb^8 - 
         128*la^13*x^6*zb^8 + 176*la^8*x^7*zb^8 + 200*la^9*x^7*zb^8 - 
         1768*la^10*x^7*zb^8 + 1230*la^11*x^7*zb^8 + 868*la^12*x^7*zb^8 - 
         706*la^13*x^7*zb^8 - 32*la^8*x^8*zb^8 + 80*la^9*x^8*zb^8 + 
         552*la^10*x^8*zb^8 - 1696*la^11*x^8*zb^8 + 1576*la^12*x^8*zb^8 - 
         480*la^13*x^8*zb^8 + 4*la^8*x^6*zb^9 - 16*la^9*x^6*zb^9 - 
         73*la^10*x^6*zb^9 - 61*la^11*x^6*zb^9 + 42*la^12*x^6*zb^9 + 
         13*la^13*x^6*zb^9 + 7*la^14*x^6*zb^9 + 8*la^9*x^7*zb^9 + 
         88*la^10*x^7*zb^9 + 126*la^11*x^7*zb^9 - 448*la^12*x^7*zb^9 + 
         76*la^13*x^7*zb^9 + 102*la^14*x^7*zb^9 - 104*la^10*x^8*zb^9 + 
         168*la^11*x^8*zb^9 + 238*la^12*x^8*zb^9 - 518*la^13*x^8*zb^9 + 
         216*la^14*x^8*zb^9 + 12*la^11*x^7*zb^10 + 6*la^12*x^7*zb^10 + 
         29*la^13*x^7*zb^10 - 18*la^14*x^7*zb^10 - 5*la^15*x^7*zb^10 + 
         8*la^11*x^8*zb^10 - 54*la^12*x^8*zb^10 + 34*la^13*x^8*zb^10 + 
         60*la^14*x^8*zb^10 - 42*la^15*x^8*zb^10 - 2*la^12*x^8*zb^11 + 
         4*la^13*x^8*zb^11 - 7*la^14*x^8*zb^11 - la^15*x^8*zb^11 + 
         3*la^16*x^8*zb^11))/(nc*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)*(1 - 4*la*x + 4*la^2*x - 
          2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)^2) - 
      (16*nc*Pi^3*zb*(-32*la^2 + 64*la^3 - 32*la^4 + 32*la^2*x - 64*la^3*x + 
         32*la^4*x - 40*la*zb + 104*la^2*zb - 128*la^3*zb + 64*la^4*zb + 
         272*la^2*x*zb - 384*la^3*x*zb - 16*la^4*x*zb + 96*la^5*x*zb + 
         32*la^6*x*zb - 32*la^2*x^2*zb - 672*la^3*x^2*zb + 1984*la^4*x^2*zb - 
         1824*la^5*x^2*zb + 544*la^6*x^2*zb + 6*zb^2 + 32*la*zb^2 - 
         64*la^2*zb^2 + 64*la^3*zb^2 - 32*la^4*zb^2 - 32*la*x*zb^2 - 
         104*la^2*x*zb^2 + 200*la^3*x*zb^2 + 256*la^4*x*zb^2 - 
         288*la^5*x*zb^2 - 32*la^6*x*zb^2 + 48*la^2*x^2*zb^2 - 
         736*la^3*x^2*zb^2 + 16*la^4*x^2*zb^2 + 1824*la^5*x^2*zb^2 - 
         992*la^6*x^2*zb^2 - 160*la^7*x^2*zb^2 + 352*la^3*x^3*zb^2 + 
         2336*la^4*x^3*zb^2 - 8448*la^5*x^3*zb^2 + 8480*la^6*x^3*zb^2 - 
         2720*la^7*x^3*zb^2 - 3*zb^3 - 7*la*zb^3 + 11*la^2*zb^3 - 
         8*la^3*zb^3 + 4*la^4*zb^3 - 14*la*x*zb^3 - 30*la^2*x*zb^3 - 
         56*la^3*x*zb^3 - 108*la^4*x*zb^3 + 144*la^5*x*zb^3 + 
         16*la^6*x*zb^3 + 216*la^2*x^2*zb^3 + 440*la^3*x^2*zb^3 - 
         304*la^4*x^2*zb^3 - 2096*la^5*x^2*zb^3 + 1680*la^6*x^2*zb^3 + 
         32*la^7*x^2*zb^3 + 32*la^8*x^2*zb^3 - 768*la^3*x^3*zb^3 + 
         1920*la^4*x^3*zb^3 + 2176*la^5*x^3*zb^3 - 5936*la^6*x^3*zb^3 + 
         1504*la^7*x^3*zb^3 + 1104*la^8*x^3*zb^3 - 896*la^4*x^4*zb^3 - 
         4256*la^5*x^4*zb^3 + 17024*la^6*x^4*zb^3 - 17696*la^7*x^4*zb^3 + 
         5824*la^8*x^4*zb^3 + 13*la*x*zb^4 + 18*la^2*x*zb^4 + 
         11*la^3*x*zb^4 + 6*la^4*x*zb^4 - 24*la^5*x*zb^4 - 68*la^2*x^2*zb^4 + 
         34*la^3*x^2*zb^4 + 178*la^4*x^2*zb^4 + 840*la^5*x^2*zb^4 - 
         736*la^6*x^2*zb^4 - 80*la^7*x^2*zb^4 - 80*la^3*x^3*zb^4 - 
         1944*la^4*x^3*zb^4 + 904*la^5*x^3*zb^4 + 3920*la^6*x^3*zb^4 - 
         1776*la^7*x^3*zb^4 - 896*la^8*x^3*zb^4 - 128*la^9*x^3*zb^4 + 
         2048*la^4*x^4*zb^4 - 3008*la^5*x^4*zb^4 - 5008*la^6*x^4*zb^4 + 
         7392*la^7*x^4*zb^4 + 2032*la^8*x^4*zb^4 - 3456*la^9*x^4*zb^4 + 
         704*la^5*x^5*zb^4 + 5984*la^6*x^5*zb^4 - 21056*la^7*x^5*zb^4 + 
         21344*la^8*x^5*zb^4 - 6976*la^9*x^5*zb^4 - 11*la^2*x^2*zb^5 - 
         53*la^3*x^2*zb^5 - 42*la^4*x^2*zb^5 - 103*la^5*x^2*zb^5 + 
         101*la^6*x^2*zb^5 + 32*la^7*x^2*zb^5 - 8*la^8*x^2*zb^5 + 
         96*la^3*x^3*zb^5 + 524*la^4*x^3*zb^5 - 974*la^5*x^3*zb^5 - 
         966*la^6*x^3*zb^5 + 144*la^7*x^3*zb^5 + 904*la^8*x^3*zb^5 - 
         80*la^9*x^3*zb^5 + 16*la^10*x^3*zb^5 - 520*la^4*x^4*zb^5 + 
         3280*la^5*x^4*zb^5 - 696*la^6*x^4*zb^5 - 3536*la^7*x^4*zb^5 - 
         1056*la^8*x^4*zb^5 + 1944*la^9*x^4*zb^5 + 584*la^10*x^4*zb^5 - 
         1952*la^5*x^5*zb^5 + 432*la^6*x^5*zb^5 + 8384*la^7*x^5*zb^5 - 
         4912*la^8*x^5*zb^5 - 7296*la^9*x^5*zb^5 + 5344*la^10*x^5*zb^5 + 
         224*la^6*x^6*zb^5 - 6368*la^7*x^6*zb^5 + 17088*la^8*x^6*zb^5 - 
         15968*la^9*x^6*zb^5 + 5024*la^10*x^6*zb^5 + 8*la^3*x^3*zb^6 - 
         6*la^4*x^3*zb^6 + 229*la^5*x^3*zb^6 + 42*la^6*x^3*zb^6 + 
         99*la^7*x^3*zb^6 - 236*la^8*x^3*zb^6 + 32*la^9*x^3*zb^6 - 
         4*la^4*x^4*zb^6 - 912*la^5*x^4*zb^6 + 748*la^6*x^4*zb^6 + 
         1330*la^7*x^4*zb^6 + 570*la^8*x^4*zb^6 - 1136*la^9*x^4*zb^6 - 
         128*la^10*x^4*zb^6 - 48*la^11*x^4*zb^6 + 576*la^5*x^5*zb^6 - 
         1472*la^6*x^5*zb^6 - 2080*la^7*x^5*zb^6 + 2192*la^8*x^5*zb^6 + 
         3280*la^9*x^5*zb^6 - 1192*la^10*x^5*zb^6 - 1304*la^11*x^5*zb^6 + 
         528*la^6*x^6*zb^6 + 2880*la^7*x^6*zb^6 - 8144*la^8*x^6*zb^6 + 
         928*la^9*x^6*zb^6 + 8416*la^10*x^6*zb^6 - 4608*la^11*x^6*zb^6 - 
         544*la^7*x^7*zb^6 + 3936*la^8*x^7*zb^6 - 8320*la^9*x^7*zb^6 + 
         7008*la^10*x^7*zb^6 - 2080*la^11*x^7*zb^6 - 4*la^4*x^4*zb^7 + 
         24*la^5*x^4*zb^7 - 101*la^6*x^4*zb^7 - 309*la^7*x^4*zb^7 + 
         99*la^9*x^4*zb^7 + 101*la^10*x^4*zb^7 - 24*la^11*x^4*zb^7 + 
         4*la^12*x^4*zb^7 - 16*la^5*x^5*zb^7 + 368*la^6*x^5*zb^7 + 
         512*la^7*x^5*zb^7 - 1384*la^8*x^5*zb^7 - 698*la^9*x^5*zb^7 + 
         390*la^10*x^5*zb^7 + 360*la^11*x^5*zb^7 + 132*la^12*x^5*zb^7 - 
         160*la^6*x^6*zb^7 - 416*la^7*x^6*zb^7 + 2064*la^8*x^6*zb^7 + 
         768*la^9*x^6*zb^7 - 3448*la^10*x^6*zb^7 - 232*la^11*x^6*zb^7 + 
         1424*la^12*x^6*zb^7 + 160*la^7*x^7*zb^7 - 2112*la^8*x^7*zb^7 + 
         3136*la^9*x^7*zb^7 + 1648*la^10*x^7*zb^7 - 5056*la^11*x^7*zb^7 + 
         2224*la^12*x^7*zb^7 + 192*la^8*x^8*zb^7 - 992*la^9*x^8*zb^7 + 
         1792*la^10*x^8*zb^7 - 1376*la^11*x^8*zb^7 + 384*la^12*x^8*zb^7 - 
         32*la^7*x^5*zb^8 + 236*la^8*x^5*zb^8 + 111*la^9*x^5*zb^8 - 
         42*la^10*x^5*zb^8 - 103*la^11*x^5*zb^8 + 6*la^12*x^5*zb^8 - 
         8*la^13*x^5*zb^8 - 16*la^7*x^6*zb^8 - 360*la^8*x^6*zb^8 + 
         128*la^9*x^6*zb^8 + 596*la^10*x^6*zb^8 + 278*la^11*x^6*zb^8 - 
         274*la^12*x^6*zb^8 - 184*la^13*x^6*zb^8 + 256*la^8*x^7*zb^8 - 
         32*la^9*x^7*zb^8 - 1760*la^10*x^7*zb^8 + 1584*la^11*x^7*zb^8 + 
         776*la^12*x^7*zb^8 - 824*la^13*x^7*zb^8 - 64*la^8*x^8*zb^8 + 
         352*la^9*x^8*zb^8 - 144*la^10*x^8*zb^8 - 992*la^11*x^8*zb^8 + 
         1328*la^12*x^8*zb^8 - 480*la^13*x^8*zb^8 + 8*la^8*x^6*zb^9 - 
         32*la^9*x^6*zb^9 - 101*la^10*x^6*zb^9 - 23*la^11*x^6*zb^9 + 
         42*la^12*x^6*zb^9 + 11*la^13*x^6*zb^9 + 11*la^14*x^6*zb^9 + 
         16*la^9*x^7*zb^9 + 80*la^10*x^7*zb^9 + 96*la^11*x^7*zb^9 - 
         452*la^12*x^7*zb^9 + 86*la^13*x^7*zb^9 + 126*la^14*x^7*zb^9 - 
         160*la^10*x^8*zb^9 + 384*la^11*x^8*zb^9 - 40*la^12*x^8*zb^9 - 
         400*la^13*x^8*zb^9 + 216*la^14*x^8*zb^9 + 24*la^11*x^7*zb^10 - 
         6*la^12*x^7*zb^10 + 31*la^13*x^7*zb^10 - 18*la^14*x^7*zb^10 - 
         7*la^15*x^7*zb^10 + 16*la^11*x^8*zb^10 - 84*la^12*x^8*zb^10 + 
         80*la^13*x^8*zb^10 + 36*la^14*x^8*zb^10 - 42*la^15*x^8*zb^10 - 
         4*la^12*x^8*zb^11 + 8*la^13*x^8*zb^11 - 11*la^14*x^8*zb^11 + 
         la^15*x^8*zb^11 + 3*la^16*x^8*zb^11))/((-1 + x*zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)*(1 - 4*la*x + 4*la^2*x - 
          2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)^2))/
     ep^2 + ((8*Pi^3*zb^2*(-20*la + 20*la^2 + 2*zb + 12*la*zb - 12*la^2*zb + 
         12*la*x*zb + 48*la^2*x*zb - 60*la^3*x*zb - zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2 - 14*la*x*zb^2 - 14*la^2*x*zb^2 + 4*la^3*x*zb^2 + 
         16*la^4*x*zb^2 - 28*la^2*x^2*zb^2 - 40*la^3*x^2*zb^2 + 
         68*la^4*x^2*zb^2 + 4*la*x*zb^3 + 2*la^2*x*zb^3 + 2*la^3*x*zb^3 - 
         4*la^4*x*zb^3 + 12*la^2*x^2*zb^3 + 22*la^3*x^2*zb^3 + 
         10*la^4*x^2*zb^3 - 32*la^5*x^2*zb^3 + 20*la^3*x^3*zb^3 + 
         16*la^4*x^3*zb^3 - 36*la^5*x^3*zb^3 - 2*la^2*x^2*zb^4 - 
         8*la^3*x^2*zb^4 + 2*la^5*x^2*zb^4 + 2*la^6*x^2*zb^4 + 
         4*la^3*x^3*zb^4 - 32*la^4*x^3*zb^4 - 2*la^5*x^3*zb^4 + 
         22*la^6*x^3*zb^4 - 4*la^4*x^4*zb^4 - 4*la^5*x^4*zb^4 + 
         8*la^6*x^4*zb^4 + 4*la^4*x^3*zb^5 + 4*la^5*x^3*zb^5 - 
         2*la^6*x^3*zb^5 - 2*la^7*x^3*zb^5 - 4*la^4*x^4*zb^5 + 
         12*la^5*x^4*zb^5 - 6*la^7*x^4*zb^5 - 2*la^6*x^4*zb^6 + 
         la^8*x^4*zb^6))/(nc^3*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*nc^3*Pi^3*zb*(4 - 16*la*x - 80*la^2*x + 192*la^3*x - 96*la^4*x + 
         96*la^2*x^2 - 192*la^3*x^2 + 96*la^4*x^2 - 6*zb - 4*x*zb + 
         32*la*x*zb + 120*la^2*x*zb - 368*la^3*x*zb + 184*la^4*x*zb + 
         16*la*x^2*zb - 240*la^2*x^2*zb + 1136*la^3*x^2*zb - 
         1488*la^4*x^2*zb + 576*la^5*x^2*zb - 96*la^2*x^3*zb + 
         96*la^3*x^3*zb - 384*la^4*x^3*zb + 864*la^5*x^3*zb - 
         480*la^6*x^3*zb - 2*zb^2 + 4*x*zb^2 + 16*la*x*zb^2 - 
         64*la^2*x*zb^2 + 192*la^3*x*zb^2 - 96*la^4*x*zb^2 - 8*la*x^2*zb^2 - 
         16*la^2*x^2*zb^2 - 1040*la^3*x^2*zb^2 + 1960*la^4*x^2*zb^2 - 
         576*la^5*x^2*zb^2 - 176*la^6*x^2*zb^2 + 224*la^2*x^3*zb^2 - 
         48*la^3*x^3*zb^2 - 1296*la^4*x^3*zb^2 + 1392*la^5*x^3*zb^2 - 
         272*la^6*x^3*zb^2 + 224*la^3*x^4*zb^2 - 1056*la^4*x^4*zb^2 + 
         3840*la^5*x^4*zb^2 - 5408*la^6*x^4*zb^2 + 2400*la^7*x^4*zb^2 + 
         2*zb^3 + 5*x*zb^3 + 10*la*x*zb^3 + 10*la^2*x*zb^3 - 8*la^3*x*zb^3 + 
         4*la^4*x*zb^3 - 46*la*x^2*zb^3 - 60*la^2*x^2*zb^3 + 
         316*la^3*x^2*zb^3 - 394*la^4*x^2*zb^3 - 312*la^5*x^2*zb^3 + 
         296*la^6*x^2*zb^3 - 80*la^2*x^3*zb^3 + 896*la^3*x^3*zb^3 - 
         112*la^4*x^3*zb^3 - 680*la^5*x^3*zb^3 - 1360*la^6*x^3*zb^3 + 
         1040*la^7*x^3*zb^3 - 40*la^8*x^3*zb^3 - 800*la^3*x^4*zb^3 + 
         1664*la^4*x^4*zb^3 - 2448*la^5*x^4*zb^3 + 3248*la^6*x^4*zb^3 - 
         912*la^7*x^4*zb^3 - 752*la^8*x^4*zb^3 + 192*la^4*x^5*zb^3 + 
         992*la^5*x^5*zb^3 - 7488*la^6*x^5*zb^3 + 11232*la^7*x^5*zb^3 - 
         4928*la^8*x^5*zb^3 - 3*x*zb^4 - 10*la*x*zb^4 - 2*la^2*x*zb^4 - 
         8*la^3*x*zb^4 + 4*la^4*x*zb^4 - 6*la*x^2*zb^4 - 14*la^2*x^2*zb^4 - 
         6*la^3*x^2*zb^4 - 302*la^4*x^2*zb^4 + 360*la^5*x^2*zb^4 - 
         128*la^6*x^2*zb^4 + 250*la^2*x^3*zb^4 - 222*la^3*x^3*zb^4 + 
         640*la^4*x^3*zb^4 - 2180*la^5*x^3*zb^4 + 3392*la^6*x^3*zb^4 - 
         1416*la^7*x^3*zb^4 - 16*la^8*x^3*zb^4 - 240*la^3*x^4*zb^4 - 
         1396*la^4*x^4*zb^4 + 3376*la^5*x^4*zb^4 - 3664*la^6*x^4*zb^4 + 
         3304*la^7*x^4*zb^4 - 1036*la^8*x^4*zb^4 + 160*la^9*x^4*zb^4 + 
         1056*la^4*x^5*zb^4 - 2736*la^5*x^5*zb^4 + 6384*la^6*x^5*zb^4 - 
         6896*la^7*x^5*zb^4 - 816*la^8*x^5*zb^4 + 3008*la^9*x^5*zb^4 - 
         1088*la^5*x^6*zb^4 + 1312*la^6*x^6*zb^4 + 5952*la^7*x^6*zb^4 - 
         11488*la^8*x^6*zb^4 + 5312*la^9*x^6*zb^4 + 12*la*x^2*zb^5 + 
         26*la^2*x^2*zb^5 + 10*la^3*x^2*zb^5 + 72*la^4*x^2*zb^5 - 
         48*la^5*x^2*zb^5 + 8*la^6*x^2*zb^5 - 56*la^2*x^3*zb^5 - 
         14*la^3*x^3*zb^5 - 74*la^4*x^3*zb^5 + 1426*la^5*x^3*zb^5 - 
         1430*la^6*x^3*zb^5 + 320*la^7*x^3*zb^5 + 80*la^8*x^3*zb^5 - 
         188*la^3*x^4*zb^5 - 732*la^4*x^4*zb^5 - 78*la^5*x^4*zb^5 + 
         3548*la^6*x^4*zb^5 - 4832*la^7*x^4*zb^5 + 1478*la^8*x^4*zb^5 + 
         184*la^9*x^4*zb^5 - 24*la^10*x^4*zb^5 + 1492*la^4*x^5*zb^5 - 
         904*la^5*x^5*zb^5 - 4024*la^6*x^5*zb^5 + 4936*la^7*x^5*zb^5 - 
         1044*la^8*x^5*zb^5 - 216*la^9*x^5*zb^5 - 744*la^10*x^5*zb^5 - 
         1104*la^5*x^6*zb^5 + 3760*la^6*x^6*zb^5 - 8816*la^7*x^6*zb^5 + 
         6992*la^8*x^6*zb^5 + 3840*la^9*x^6*zb^5 - 4672*la^10*x^6*zb^5 + 
         1312*la^6*x^7*zb^5 - 2784*la^7*x^7*zb^5 - 1536*la^8*x^7*zb^5 + 
         6176*la^9*x^7*zb^5 - 3168*la^10*x^7*zb^5 - 18*la^2*x^3*zb^6 - 
         36*la^3*x^3*zb^6 - 62*la^4*x^3*zb^6 - 150*la^5*x^3*zb^6 + 
         38*la^6*x^3*zb^6 + 56*la^7*x^3*zb^6 - 24*la^8*x^3*zb^6 + 
         88*la^3*x^4*zb^6 + 644*la^4*x^4*zb^6 - 1118*la^5*x^4*zb^6 - 
         1014*la^6*x^4*zb^6 + 962*la^7*x^4*zb^6 + 402*la^8*x^4*zb^6 - 
         400*la^9*x^4*zb^6 + 16*la^10*x^4*zb^6 - 420*la^4*x^5*zb^6 + 
         2820*la^5*x^5*zb^6 - 2054*la^6*x^5*zb^6 - 1822*la^7*x^5*zb^6 + 
         3108*la^8*x^5*zb^6 - 1312*la^9*x^5*zb^6 + 224*la^10*x^5*zb^6 + 
         72*la^11*x^5*zb^6 - 2296*la^5*x^6*zb^6 + 2752*la^6*x^6*zb^6 + 
         3416*la^7*x^6*zb^6 - 4136*la^8*x^6*zb^6 - 1008*la^9*x^6*zb^6 - 
         64*la^10*x^6*zb^6 + 1672*la^11*x^6*zb^6 + 1280*la^6*x^7*zb^6 - 
         5296*la^7*x^7*zb^6 + 10448*la^8*x^7*zb^6 - 7088*la^9*x^7*zb^6 - 
         2832*la^10*x^7*zb^6 + 3488*la^11*x^7*zb^6 - 672*la^7*x^8*zb^6 + 
         1696*la^8*x^8*zb^6 - 384*la^9*x^8*zb^6 - 1632*la^10*x^8*zb^6 + 
         992*la^11*x^8*zb^6 + 20*la^3*x^4*zb^7 - 20*la^4*x^4*zb^7 + 
         236*la^5*x^4*zb^7 + 42*la^6*x^4*zb^7 + 198*la^7*x^4*zb^7 - 
         232*la^8*x^4*zb^7 + 56*la^9*x^4*zb^7 + 8*la^10*x^4*zb^7 - 
         72*la^4*x^5*zb^7 - 1072*la^5*x^5*zb^7 + 1664*la^6*x^5*zb^7 + 
         714*la^7*x^5*zb^7 - 700*la^8*x^5*zb^7 - 378*la^9*x^5*zb^7 + 
         334*la^10*x^5*zb^7 - 24*la^11*x^5*zb^7 - 4*la^12*x^5*zb^7 + 
         848*la^5*x^6*zb^7 - 3176*la^6*x^6*zb^7 + 2208*la^7*x^6*zb^7 - 
         104*la^8*x^6*zb^7 - 626*la^9*x^6*zb^7 + 1276*la^10*x^6*zb^7 - 
         572*la^11*x^6*zb^7 - 246*la^12*x^6*zb^7 + 1744*la^6*x^7*zb^7 - 
         2584*la^7*x^7*zb^7 - 784*la^8*x^7*zb^7 + 216*la^9*x^7*zb^7 + 
         2512*la^10*x^7*zb^7 + 376*la^11*x^7*zb^7 - 1624*la^12*x^7*zb^7 - 
         928*la^7*x^8*zb^7 + 4032*la^8*x^8*zb^7 - 7280*la^9*x^8*zb^7 + 
         5072*la^10*x^8*zb^7 + 336*la^11*x^8*zb^7 - 1232*la^12*x^8*zb^7 + 
         128*la^8*x^9*zb^7 - 352*la^9*x^9*zb^7 + 192*la^10*x^9*zb^7 + 
         160*la^11*x^9*zb^7 - 128*la^12*x^9*zb^7 - 8*la^4*x^5*zb^8 + 
         4*la^5*x^5*zb^8 - 82*la^6*x^5*zb^8 - 324*la^7*x^5*zb^8 + 
         40*la^8*x^5*zb^8 + 18*la^9*x^5*zb^8 + 74*la^10*x^5*zb^8 - 
         48*la^11*x^5*zb^8 + 4*la^12*x^5*zb^8 + 56*la^5*x^6*zb^8 + 
         720*la^6*x^6*zb^8 - 968*la^7*x^6*zb^8 - 440*la^8*x^6*zb^8 + 
         246*la^9*x^6*zb^8 + 294*la^10*x^6*zb^8 - 410*la^11*x^6*zb^8 + 
         158*la^12*x^6*zb^8 + 8*la^13*x^6*zb^8 - 736*la^6*x^7*zb^8 + 
         2288*la^7*x^7*zb^8 - 2360*la^8*x^7*zb^8 + 2672*la^9*x^7*zb^8 - 
         2050*la^10*x^7*zb^8 - 146*la^11*x^7*zb^8 + 120*la^12*x^7*zb^8 + 
         372*la^13*x^7*zb^8 - 800*la^7*x^8*zb^8 + 1952*la^8*x^8*zb^8 - 
         2472*la^9*x^8*zb^8 + 3856*la^10*x^8*zb^8 - 3624*la^11*x^8*zb^8 + 
         476*la^12*x^8*zb^8 + 648*la^13*x^8*zb^8 + 256*la^8*x^9*zb^8 - 
         1120*la^9*x^9*zb^8 + 1952*la^10*x^9*zb^8 - 1424*la^11*x^9*zb^8 + 
         176*la^12*x^9*zb^8 + 160*la^13*x^9*zb^8 + 8*la^6*x^6*zb^9 + 
         216*la^8*x^6*zb^9 + 76*la^9*x^6*zb^9 - 82*la^10*x^6*zb^9 - 
         18*la^11*x^6*zb^9 + 32*la^12*x^6*zb^9 - 8*la^13*x^6*zb^9 - 
         16*la^6*x^7*zb^9 - 328*la^7*x^7*zb^9 + 504*la^8*x^7*zb^9 - 
         104*la^9*x^7*zb^9 - 40*la^10*x^7*zb^9 + 110*la^11*x^7*zb^9 + 
         162*la^12*x^7*zb^9 - 98*la^13*x^7*zb^9 - 34*la^14*x^7*zb^9 + 
         352*la^7*x^8*zb^9 - 1088*la^8*x^8*zb^9 + 1456*la^9*x^8*zb^9 - 
         1672*la^10*x^8*zb^9 + 796*la^11*x^8*zb^9 + 452*la^12*x^8*zb^9 - 
         146*la^13*x^8*zb^9 - 188*la^14*x^8*zb^9 + 192*la^8*x^9*zb^9 - 
         736*la^9*x^9*zb^9 + 1520*la^10*x^9*zb^9 - 2120*la^11*x^9*zb^9 + 
         1612*la^12*x^9*zb^9 - 400*la^13*x^9*zb^9 - 72*la^14*x^9*zb^9 - 
         80*la^9*x^7*zb^10 - 22*la^10*x^7*zb^10 - 20*la^11*x^7*zb^10 + 
         54*la^12*x^7*zb^10 - 50*la^13*x^7*zb^10 + 18*la^14*x^7*zb^10 + 
         64*la^8*x^8*zb^10 - 24*la^9*x^8*zb^10 - 256*la^10*x^8*zb^10 + 
         560*la^11*x^8*zb^10 - 524*la^12*x^8*zb^10 + 110*la^13*x^8*zb^10 - 
         2*la^14*x^8*zb^10 + 30*la^15*x^8*zb^10 - 64*la^8*x^9*zb^10 + 
         160*la^9*x^9*zb^10 - 64*la^10*x^9*zb^10 - 240*la^11*x^9*zb^10 + 
         620*la^12*x^9*zb^10 - 628*la^13*x^9*zb^10 + 206*la^14*x^9*zb^10 + 
         14*la^15*x^9*zb^10 + 8*la^10*x^8*zb^11 + 44*la^11*x^8*zb^11 - 
         68*la^12*x^8*zb^11 + 60*la^13*x^8*zb^11 - 18*la^14*x^8*zb^11 + 
         2*la^15*x^8*zb^11 - 2*la^16*x^8*zb^11 - 16*la^10*x^9*zb^11 + 
         40*la^11*x^9*zb^11 - 32*la^12*x^9*zb^11 - 40*la^13*x^9*zb^11 + 
         96*la^14*x^9*zb^11 - 42*la^15*x^9*zb^11 - la^16*x^9*zb^11 - 
         8*la^12*x^9*zb^12 + 12*la^13*x^9*zb^12 - 6*la^14*x^9*zb^12 - 
         4*la^15*x^9*zb^12 + 3*la^16*x^9*zb^12))/(x*(-1 + zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2)^2) - 
      (8*Pi^3*zb*(4 - 16*la*x - 80*la^2*x + 192*la^3*x - 96*la^4*x + 
         96*la^2*x^2 - 192*la^3*x^2 + 96*la^4*x^2 - 6*zb - 4*x*zb + 
         72*la*x*zb + 80*la^2*x*zb - 368*la^3*x*zb + 184*la^4*x*zb + 
         16*la*x^2*zb - 560*la^2*x^2*zb + 1776*la^3*x^2*zb - 
         1808*la^4*x^2*zb + 576*la^5*x^2*zb - 96*la^2*x^3*zb + 
         736*la^3*x^3*zb - 2304*la^4*x^3*zb + 2784*la^5*x^3*zb - 
         1120*la^6*x^3*zb - 2*zb^2 - 48*la*x*zb^2 + 192*la^3*x*zb^2 - 
         96*la^4*x*zb^2 + 368*la^2*x^2*zb^2 - 2104*la^3*x^2*zb^2 + 
         2632*la^4*x^2*zb^2 - 576*la^5*x^2*zb^2 - 176*la^6*x^2*zb^2 + 
         352*la^2*x^3*zb^2 - 48*la^3*x^3*zb^2 - 16*la^4*x^3*zb^2 - 
         1680*la^5*x^3*zb^2 + 1392*la^6*x^3*zb^2 - 160*la^3*x^4*zb^2 - 
         3104*la^4*x^4*zb^2 + 12288*la^5*x^4*zb^2 - 14624*la^6*x^4*zb^2 + 
         5600*la^7*x^4*zb^2 + 2*zb^3 + 11*x*zb^3 + 38*la*x*zb^3 - 
         18*la^2*x*zb^3 - 8*la^3*x*zb^3 + 4*la^4*x*zb^3 - 42*la*x^2*zb^3 - 
         96*la^2*x^2*zb^3 + 892*la^3*x^2*zb^3 - 906*la^4*x^2*zb^3 - 
         312*la^5*x^2*zb^3 + 296*la^6*x^2*zb^3 - 376*la^2*x^3*zb^3 + 
         208*la^3*x^3*zb^3 + 968*la^4*x^3*zb^3 + 1192*la^5*x^3*zb^3 - 
         3328*la^6*x^3*zb^3 + 1040*la^7*x^3*zb^3 - 40*la^8*x^3*zb^3 - 
         480*la^3*x^4*zb^3 + 2624*la^4*x^4*zb^3 - 11984*la^5*x^4*zb^3 + 
         17328*la^6*x^4*zb^3 - 5904*la^7*x^4*zb^3 - 1584*la^8*x^4*zb^3 + 
         1856*la^4*x^5*zb^3 + 2656*la^5*x^5*zb^3 - 22464*la^6*x^5*zb^3 + 
         29536*la^7*x^5*zb^3 - 11584*la^8*x^5*zb^3 - 5*x*zb^4 - 
         14*la*x*zb^4 + 2*la^2*x*zb^4 - 8*la^3*x*zb^4 + 4*la^4*x*zb^4 - 
         26*la*x^2*zb^4 - 54*la^2*x^2*zb^4 - 178*la^3*x^2*zb^4 - 
         118*la^4*x^2*zb^4 + 360*la^5*x^2*zb^4 - 128*la^6*x^2*zb^4 + 
         474*la^2*x^3*zb^4 - 314*la^3*x^3*zb^4 + 12*la^4*x^3*zb^4 - 
         3140*la^5*x^3*zb^4 + 4736*la^6*x^3*zb^4 - 1416*la^7*x^3*zb^4 - 
         16*la^8*x^3*zb^4 + 8*la^3*x^4*zb^4 + 300*la^4*x^4*zb^4 + 
         4200*la^5*x^4*zb^4 - 10800*la^6*x^4*zb^4 + 5848*la^7*x^4*zb^4 + 
         788*la^8*x^4*zb^4 + 160*la^9*x^4*zb^4 - 1184*la^4*x^5*zb^4 - 
         2288*la^5*x^5*zb^4 + 23472*la^6*x^5*zb^4 - 30128*la^7*x^5*zb^4 + 
         3792*la^8*x^5*zb^4 + 6336*la^9*x^5*zb^4 - 3904*la^5*x^6*zb^4 + 
         2336*la^6*x^6*zb^4 + 19776*la^7*x^6*zb^4 - 30944*la^8*x^6*zb^4 + 
         12736*la^9*x^6*zb^4 + 20*la*x^2*zb^5 + 38*la^2*x^2*zb^5 + 
         30*la^3*x^2*zb^5 + 48*la^4*x^2*zb^5 - 48*la^5*x^2*zb^5 + 
         8*la^6*x^2*zb^5 - 108*la^2*x^3*zb^5 + 174*la^3*x^3*zb^5 + 
         142*la^4*x^3*zb^5 + 1702*la^5*x^3*zb^5 - 1890*la^6*x^3*zb^5 + 
         320*la^7*x^3*zb^5 + 80*la^8*x^3*zb^5 - 476*la^3*x^4*zb^5 - 
         1404*la^4*x^4*zb^5 + 678*la^5*x^4*zb^5 + 6280*la^6*x^4*zb^5 - 
         5664*la^7*x^4*zb^5 + 6*la^8*x^4*zb^5 + 184*la^9*x^4*zb^5 - 
         24*la^10*x^4*zb^5 + 2300*la^4*x^5*zb^5 - 4672*la^5*x^5*zb^5 - 
         6072*la^6*x^5*zb^5 + 12008*la^7*x^5*zb^5 + 2748*la^8*x^5*zb^5 - 
         5712*la^9*x^5*zb^5 - 1104*la^10*x^5*zb^5 + 2416*la^5*x^6*zb^5 + 
         1968*la^6*x^6*zb^5 - 26608*la^7*x^6*zb^5 + 28560*la^8*x^6*zb^5 + 
         3648*la^9*x^6*zb^5 - 9984*la^10*x^6*zb^5 + 3616*la^6*x^7*zb^5 - 
         4960*la^7*x^7*zb^5 - 8832*la^8*x^7*zb^5 + 18080*la^9*x^7*zb^5 - 
         7904*la^10*x^7*zb^5 - 22*la^2*x^3*zb^6 - 84*la^3*x^3*zb^6 - 
         90*la^4*x^3*zb^6 - 186*la^5*x^3*zb^6 + 98*la^6*x^3*zb^6 + 
         56*la^7*x^3*zb^6 - 24*la^8*x^3*zb^6 + 192*la^3*x^4*zb^6 + 
         684*la^4*x^4*zb^6 - 1730*la^5*x^4*zb^6 - 1502*la^6*x^4*zb^6 + 
         1022*la^7*x^4*zb^6 + 962*la^8*x^4*zb^6 - 400*la^9*x^4*zb^6 + 
         16*la^10*x^4*zb^6 - 612*la^4*x^5*zb^6 + 4836*la^5*x^5*zb^6 - 
         2438*la^6*x^5*zb^6 - 4746*la^7*x^5*zb^6 + 984*la^8*x^5*zb^6 + 
         1376*la^9*x^5*zb^6 + 864*la^10*x^5*zb^6 + 72*la^11*x^5*zb^6 - 
         3384*la^5*x^6*zb^6 + 4384*la^6*x^6*zb^6 + 9288*la^7*x^6*zb^6 - 
         8264*la^8*x^6*zb^6 - 10936*la^9*x^6*zb^6 + 6496*la^10*x^6*zb^6 + 
         2752*la^11*x^6*zb^6 - 960*la^6*x^7*zb^6 - 5488*la^7*x^7*zb^6 + 
         24016*la^8*x^7*zb^6 - 20400*la^9*x^7*zb^6 - 4944*la^10*x^7*zb^6 + 
         7776*la^11*x^7*zb^6 - 1568*la^7*x^8*zb^6 + 2720*la^8*x^8*zb^6 + 
         1920*la^9*x^8*zb^6 - 5728*la^10*x^8*zb^6 + 2656*la^11*x^8*zb^6 + 
         20*la^3*x^4*zb^7 + 4*la^4*x^4*zb^7 + 356*la^5*x^4*zb^7 + 
         70*la^6*x^4*zb^7 + 218*la^7*x^4*zb^7 - 312*la^8*x^4*zb^7 + 
         56*la^9*x^4*zb^7 + 8*la^10*x^4*zb^7 - 112*la^4*x^5*zb^7 - 
         1432*la^5*x^5*zb^7 + 2044*la^6*x^5*zb^7 + 1654*la^7*x^5*zb^7 - 
         320*la^8*x^5*zb^7 - 918*la^9*x^5*zb^7 - 6*la^10*x^5*zb^7 - 
         24*la^11*x^5*zb^7 - 4*la^12*x^5*zb^7 + 1232*la^5*x^6*zb^7 - 
         4200*la^6*x^6*zb^7 - 96*la^7*x^6*zb^7 + 2712*la^8*x^6*zb^7 + 
         2650*la^9*x^6*zb^7 - 48*la^10*x^6*zb^7 - 2108*la^11*x^6*zb^7 - 
         310*la^12*x^6*zb^7 + 1808*la^6*x^7*zb^7 + 168*la^7*x^7*zb^7 - 
         9248*la^8*x^7*zb^7 + 2216*la^9*x^7*zb^7 + 11464*la^10*x^7*zb^7 - 
         3704*la^11*x^7*zb^7 - 2848*la^12*x^7*zb^7 - 416*la^7*x^8*zb^7 + 
         5440*la^8*x^8*zb^7 - 13872*la^9*x^8*zb^7 + 10192*la^10*x^8*zb^7 + 
         1680*la^11*x^8*zb^7 - 3024*la^12*x^8*zb^7 + 256*la^8*x^9*zb^7 - 
         480*la^9*x^9*zb^7 - 192*la^10*x^9*zb^7 + 800*la^11*x^9*zb^7 - 
         384*la^12*x^9*zb^7 - 8*la^4*x^5*zb^8 + 4*la^5*x^5*zb^8 - 
         142*la^6*x^5*zb^8 - 484*la^7*x^5*zb^8 + 40*la^8*x^5*zb^8 + 
         38*la^9*x^5*zb^8 + 134*la^10*x^5*zb^8 - 48*la^11*x^5*zb^8 + 
         4*la^12*x^5*zb^8 + 56*la^5*x^6*zb^8 + 880*la^6*x^6*zb^8 - 
         568*la^7*x^6*zb^8 - 1320*la^8*x^6*zb^8 - 454*la^9*x^6*zb^8 + 
         398*la^10*x^6*zb^8 + 82*la^11*x^6*zb^8 + 246*la^12*x^6*zb^8 + 
         8*la^13*x^6*zb^8 - 864*la^6*x^7*zb^8 + 1904*la^7*x^7*zb^8 + 
         72*la^8*x^7*zb^8 + 2160*la^9*x^7*zb^8 - 4834*la^10*x^7*zb^8 - 
         486*la^11*x^7*zb^8 + 1596*la^12*x^7*zb^8 + 500*la^13*x^7*zb^8 - 
         416*la^7*x^8*zb^8 - 736*la^8*x^8*zb^8 + 2200*la^9*x^8*zb^8 + 
         3696*la^10*x^8*zb^8 - 7824*la^11*x^8*zb^8 + 1820*la^12*x^8*zb^8 + 
         1296*la^13*x^8*zb^8 + 256*la^8*x^9*zb^8 - 1632*la^9*x^9*zb^8 + 
         3296*la^10*x^9*zb^8 - 2256*la^11*x^9*zb^8 - 144*la^12*x^9*zb^8 + 
         480*la^13*x^9*zb^8 + 8*la^6*x^6*zb^9 + 296*la^8*x^6*zb^9 + 
         196*la^9*x^6*zb^9 - 110*la^10*x^6*zb^9 - 54*la^11*x^6*zb^9 + 
         8*la^12*x^6*zb^9 - 8*la^13*x^6*zb^9 - 16*la^6*x^7*zb^9 - 
         328*la^7*x^7*zb^9 + 264*la^8*x^7*zb^9 - 184*la^9*x^7*zb^9 + 
         700*la^10*x^7*zb^9 + 290*la^11*x^7*zb^9 - 118*la^12*x^7*zb^9 - 
         246*la^13*x^7*zb^9 - 38*la^14*x^7*zb^9 + 352*la^7*x^8*zb^9 - 
         832*la^8*x^8*zb^9 + 1072*la^9*x^8*zb^9 - 2696*la^10*x^8*zb^9 + 
         2108*la^11*x^8*zb^9 + 1124*la^12*x^8*zb^9 - 854*la^13*x^8*zb^9 - 
         280*la^14*x^8*zb^9 + 64*la^8*x^9*zb^9 - 96*la^9*x^9*zb^9 + 
         688*la^10*x^9*zb^9 - 2312*la^11*x^9*zb^9 + 2420*la^12*x^9*zb^9 - 
         552*la^13*x^9*zb^9 - 216*la^14*x^9*zb^9 - 80*la^9*x^7*zb^10 - 
         82*la^10*x^7*zb^10 - 68*la^11*x^7*zb^10 + 82*la^12*x^7*zb^10 - 
         30*la^13*x^7*zb^10 + 22*la^14*x^7*zb^10 + 64*la^8*x^8*zb^10 - 
         24*la^9*x^8*zb^10 - 96*la^10*x^8*zb^10 + 440*la^11*x^8*zb^10 - 
         772*la^12*x^8*zb^10 + 162*la^13*x^8*zb^10 + 102*la^14*x^8*zb^10 + 
         34*la^15*x^8*zb^10 - 64*la^8*x^9*zb^10 + 160*la^9*x^9*zb^10 - 
         192*la^10*x^9*zb^10 + 144*la^11*x^9*zb^10 + 428*la^12*x^9*zb^10 - 
         852*la^13*x^9*zb^10 + 334*la^14*x^9*zb^10 + 42*la^15*x^9*zb^10 + 
         8*la^10*x^8*zb^11 + 44*la^11*x^8*zb^11 - 44*la^12*x^8*zb^11 + 
         68*la^13*x^8*zb^11 - 30*la^14*x^8*zb^11 - 2*la^15*x^8*zb^11 - 
         2*la^16*x^8*zb^11 - 16*la^10*x^9*zb^11 + 40*la^11*x^9*zb^11 - 
         72*la^12*x^9*zb^11 + 16*la^13*x^9*zb^11 + 116*la^14*x^9*zb^11 - 
         70*la^15*x^9*zb^11 - 3*la^16*x^9*zb^11 - 8*la^12*x^9*zb^12 + 
         12*la^13*x^9*zb^12 - 10*la^14*x^9*zb^12 - 4*la^15*x^9*zb^12 + 
         5*la^16*x^9*zb^12))/(nc*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)*(1 - 4*la*x + 4*la^2*x - 
          2*la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2)^2) + 
      (8*nc*Pi^3*zb*(8 - 32*la*x - 160*la^2*x + 384*la^3*x - 192*la^4*x + 
         192*la^2*x^2 - 384*la^3*x^2 + 192*la^4*x^2 - 12*zb - 8*x*zb + 
         84*la*x*zb + 220*la^2*x*zb - 736*la^3*x*zb + 368*la^4*x*zb + 
         32*la*x^2*zb - 640*la^2*x^2*zb + 2592*la^3*x^2*zb - 
         3136*la^4*x^2*zb + 1152*la^5*x^2*zb - 192*la^2*x^3*zb + 
         512*la^3*x^3*zb - 1728*la^4*x^3*zb + 2688*la^5*x^3*zb - 
         1280*la^6*x^3*zb - 4*zb^2 + 6*x*zb^2 - 96*la^2*x*zb^2 + 
         384*la^3*x*zb^2 - 192*la^4*x*zb^2 - 12*la*x^2*zb^2 + 
         160*la^2*x^2*zb^2 - 2612*la^3*x^2*zb^2 + 4256*la^4*x^2*zb^2 - 
         1152*la^5*x^2*zb^2 - 352*la^6*x^2*zb^2 + 512*la^2*x^3*zb^2 - 
         96*la^3*x^3*zb^2 - 1952*la^4*x^3*zb^2 + 1248*la^5*x^3*zb^2 + 
         288*la^6*x^3*zb^2 + 256*la^3*x^4*zb^2 - 3136*la^4*x^4*zb^2 + 
         11904*la^5*x^4*zb^2 - 15424*la^6*x^4*zb^2 + 6400*la^7*x^4*zb^2 + 
         4*zb^3 + 13*x*zb^3 + 34*la*x*zb^3 + 6*la^2*x*zb^3 - 16*la^3*x*zb^3 + 
         8*la^4*x*zb^3 - 90*la*x^2*zb^3 - 138*la^2*x^2*zb^3 + 
         920*la^3*x^2*zb^3 - 1044*la^4*x^2*zb^3 - 624*la^5*x^2*zb^3 + 
         592*la^6*x^2*zb^3 - 308*la^2*x^3*zb^3 + 1448*la^3*x^3*zb^3 + 
         316*la^4*x^3*zb^3 - 424*la^5*x^3*zb^3 - 3704*la^6*x^3*zb^3 + 
         2080*la^7*x^3*zb^3 - 80*la^8*x^3*zb^3 - 1440*la^3*x^4*zb^3 + 
         3808*la^4*x^4*zb^3 - 9664*la^5*x^4*zb^3 + 13536*la^6*x^4*zb^3 - 
         4320*la^7*x^4*zb^3 - 1920*la^8*x^4*zb^3 + 1216*la^4*x^5*zb^3 + 
         2816*la^5*x^5*zb^3 - 22464*la^6*x^5*zb^3 + 31616*la^7*x^5*zb^3 - 
         13184*la^8*x^5*zb^3 - 7*x*zb^4 - 22*la*x*zb^4 - 2*la^2*x*zb^4 - 
         16*la^3*x*zb^4 + 8*la^4*x*zb^4 - 22*la*x^2*zb^4 - 48*la^2*x^2*zb^4 - 
         98*la^3*x^2*zb^4 - 512*la^4*x^2*zb^4 + 720*la^5*x^2*zb^4 - 
         256*la^6*x^2*zb^4 + 612*la^2*x^3*zb^4 - 490*la^3*x^3*zb^4 + 
         966*la^4*x^3*zb^4 - 4840*la^5*x^3*zb^4 + 7456*la^6*x^3*zb^4 - 
         2832*la^7*x^3*zb^4 - 32*la^8*x^3*zb^4 - 356*la^3*x^4*zb^4 - 
         1944*la^4*x^4*zb^4 + 7164*la^5*x^4*zb^4 - 10896*la^6*x^4*zb^4 + 
         7880*la^7*x^4*zb^4 - 1160*la^8*x^4*zb^4 + 320*la^9*x^4*zb^4 + 
         992*la^4*x^5*zb^4 - 5248*la^5*x^5*zb^4 + 21312*la^6*x^5*zb^4 - 
         25408*la^7*x^5*zb^4 + 672*la^8*x^5*zb^4 + 7680*la^9*x^5*zb^4 - 
         3584*la^5*x^6*zb^4 + 3136*la^6*x^6*zb^4 + 18816*la^7*x^6*zb^4 - 
         32704*la^8*x^6*zb^4 + 14336*la^9*x^6*zb^4 + 28*la*x^2*zb^5 + 
         58*la^2*x^2*zb^5 + 30*la^3*x^2*zb^5 + 132*la^4*x^2*zb^5 - 
         96*la^5*x^2*zb^5 + 16*la^6*x^2*zb^5 - 138*la^2*x^3*zb^5 + 
         66*la^3*x^3*zb^5 - 40*la^4*x^3*zb^5 + 2990*la^5*x^3*zb^5 - 
         3090*la^6*x^3*zb^5 + 640*la^7*x^3*zb^5 + 160*la^8*x^3*zb^5 - 
         520*la^3*x^4*zb^5 - 1800*la^4*x^4*zb^5 + 222*la^5*x^4*zb^5 + 
         8462*la^6*x^4*zb^5 - 10080*la^7*x^4*zb^5 + 2220*la^8*x^4*zb^5 + 
         368*la^9*x^4*zb^5 - 48*la^10*x^4*zb^5 + 3388*la^4*x^5*zb^5 - 
         3692*la^5*x^5*zb^5 - 9072*la^6*x^5*zb^5 + 13408*la^7*x^5*zb^5 - 
         192*la^8*x^5*zb^5 - 3180*la^9*x^5*zb^5 - 1668*la^10*x^5*zb^5 - 
         448*la^5*x^6*zb^5 + 6624*la^6*x^6*zb^5 - 26528*la^7*x^6*zb^5 + 
         24768*la^8*x^6*zb^5 + 7584*la^9*x^6*zb^5 - 12000*la^10*x^6*zb^5 + 
         3776*la^6*x^7*zb^5 - 6656*la^7*x^7*zb^5 - 6720*la^8*x^7*zb^5 + 
         18304*la^9*x^7*zb^5 - 8704*la^10*x^7*zb^5 - 38*la^2*x^3*zb^6 - 
         96*la^3*x^3*zb^6 - 138*la^4*x^3*zb^6 - 318*la^5*x^3*zb^6 + 
         106*la^6*x^3*zb^6 + 112*la^7*x^3*zb^6 - 48*la^8*x^3*zb^6 + 
         228*la^3*x^4*zb^6 + 1308*la^4*x^4*zb^6 - 2542*la^5*x^4*zb^6 - 
         2272*la^6*x^4*zb^6 + 1954*la^7*x^4*zb^6 + 1084*la^8*x^4*zb^6 - 
         800*la^9*x^4*zb^6 + 32*la^10*x^4*zb^6 - 936*la^4*x^5*zb^6 + 
         6648*la^5*x^5*zb^6 - 4300*la^6*x^5*zb^6 - 5106*la^7*x^5*zb^6 + 
         5154*la^8*x^5*zb^6 - 1280*la^9*x^5*zb^6 + 768*la^10*x^5*zb^6 + 
         144*la^11*x^5*zb^6 - 5136*la^5*x^6*zb^6 + 6320*la^6*x^6*zb^6 + 
         9768*la^7*x^6*zb^6 - 10336*la^8*x^6*zb^6 - 6980*la^9*x^6*zb^6 + 
         3152*la^10*x^6*zb^6 + 3884*la^11*x^6*zb^6 + 1440*la^6*x^7*zb^6 - 
         10688*la^7*x^7*zb^6 + 27680*la^8*x^7*zb^6 - 20832*la^9*x^7*zb^6 - 
         6720*la^10*x^7*zb^6 + 9120*la^11*x^7*zb^6 - 1792*la^7*x^8*zb^6 + 
         3904*la^8*x^8*zb^6 + 384*la^9*x^8*zb^6 - 5312*la^10*x^8*zb^6 + 
         2816*la^11*x^8*zb^6 + 40*la^3*x^4*zb^7 - 28*la^4*x^4*zb^7 + 
         532*la^5*x^4*zb^7 + 98*la^6*x^4*zb^7 + 406*la^7*x^4*zb^7 - 
         504*la^8*x^4*zb^7 + 112*la^9*x^4*zb^7 + 16*la^10*x^4*zb^7 - 
         164*la^4*x^5*zb^7 - 2324*la^5*x^5*zb^7 + 3518*la^6*x^5*zb^7 + 
         1898*la^7*x^5*zb^7 - 1210*la^8*x^5*zb^7 - 1026*la^9*x^5*zb^7 + 
         498*la^10*x^5*zb^7 - 48*la^11*x^5*zb^7 - 8*la^12*x^5*zb^7 + 
         1888*la^5*x^6*zb^7 - 6864*la^6*x^6*zb^7 + 3264*la^7*x^6*zb^7 + 
         1200*la^8*x^6*zb^7 + 386*la^9*x^6*zb^7 + 1890*la^10*x^6*zb^7 - 
         1912*la^11*x^6*zb^7 - 524*la^12*x^6*zb^7 + 3520*la^6*x^7*zb^7 - 
         3792*la^7*x^7*zb^7 - 5800*la^8*x^7*zb^7 + 1432*la^9*x^7*zb^7 + 
         9500*la^10*x^7*zb^7 - 1288*la^11*x^7*zb^7 - 3860*la^12*x^7*zb^7 - 
         1600*la^7*x^8*zb^7 + 8768*la^8*x^8*zb^7 - 17856*la^9*x^8*zb^7 + 
         12704*la^10*x^8*zb^7 + 1344*la^11*x^8*zb^7 - 3360*la^12*x^8*zb^7 + 
         320*la^8*x^9*zb^7 - 768*la^9*x^9*zb^7 + 192*la^10*x^9*zb^7 + 
         640*la^11*x^9*zb^7 - 384*la^12*x^9*zb^7 - 16*la^4*x^5*zb^8 + 
         8*la^5*x^5*zb^8 - 194*la^6*x^5*zb^8 - 728*la^7*x^5*zb^8 + 
         80*la^8*x^5*zb^8 + 46*la^9*x^5*zb^8 + 178*la^10*x^5*zb^8 - 
         96*la^11*x^5*zb^8 + 8*la^12*x^5*zb^8 + 112*la^5*x^6*zb^8 + 
         1520*la^6*x^6*zb^8 - 1736*la^7*x^6*zb^8 - 1320*la^8*x^6*zb^8 + 
         142*la^9*x^6*zb^8 + 640*la^10*x^6*zb^8 - 574*la^11*x^6*zb^8 + 
         360*la^12*x^6*zb^8 + 16*la^13*x^6*zb^8 - 1536*la^6*x^7*zb^8 + 
         4384*la^7*x^7*zb^8 - 3504*la^8*x^7*zb^8 + 5088*la^9*x^7*zb^8 - 
         5492*la^10*x^7*zb^8 - 462*la^11*x^7*zb^8 + 978*la^12*x^7*zb^8 + 
         808*la^13*x^7*zb^8 - 1408*la^7*x^8*zb^8 + 2560*la^8*x^8*zb^8 - 
         2608*la^9*x^8*zb^8 + 7632*la^10*x^8*zb^8 - 9348*la^11*x^8*zb^8 + 
         1624*la^12*x^8*zb^8 + 1620*la^13*x^8*zb^8 + 512*la^8*x^9*zb^8 - 
         2496*la^9*x^9*zb^8 + 4576*la^10*x^9*zb^8 - 3264*la^11*x^9*zb^8 + 
         192*la^12*x^9*zb^8 + 480*la^13*x^9*zb^8 + 16*la^6*x^6*zb^9 + 
         472*la^8*x^6*zb^9 + 212*la^9*x^6*zb^9 - 178*la^10*x^6*zb^9 - 
         54*la^11*x^6*zb^9 + 52*la^12*x^6*zb^9 - 16*la^13*x^6*zb^9 - 
         32*la^6*x^7*zb^9 - 656*la^7*x^7*zb^9 + 888*la^8*x^7*zb^9 - 
         248*la^9*x^7*zb^9 + 290*la^10*x^7*zb^9 + 310*la^11*x^7*zb^9 + 
         184*la^12*x^7*zb^9 - 270*la^13*x^7*zb^9 - 70*la^14*x^7*zb^9 + 
         704*la^7*x^8*zb^9 - 2048*la^8*x^8*zb^9 + 2720*la^9*x^8*zb^9 - 
         3856*la^10*x^8*zb^9 + 2248*la^11*x^8*zb^9 + 1240*la^12*x^8*zb^9 - 
         646*la^13*x^8*zb^9 - 422*la^14*x^8*zb^9 + 320*la^8*x^9*zb^9 - 
         1152*la^9*x^9*zb^9 + 2624*la^10*x^9*zb^9 - 4336*la^11*x^9*zb^9 + 
         3628*la^12*x^9*zb^9 - 876*la^13*x^9*zb^9 - 216*la^14*x^9*zb^9 - 
         160*la^9*x^7*zb^10 - 74*la^10*x^7*zb^10 - 64*la^11*x^7*zb^10 + 
         122*la^12*x^7*zb^10 - 90*la^13*x^7*zb^10 + 38*la^14*x^7*zb^10 + 
         128*la^8*x^8*zb^10 - 48*la^9*x^8*zb^10 - 432*la^10*x^8*zb^10 + 
         1060*la^11*x^8*zb^10 - 1172*la^12*x^8*zb^10 + 246*la^13*x^8*zb^10 + 
         48*la^14*x^8*zb^10 + 62*la^15*x^8*zb^10 - 128*la^8*x^9*zb^10 + 
         320*la^9*x^9*zb^10 - 192*la^10*x^9*zb^10 - 288*la^11*x^9*zb^10 + 
         1144*la^12*x^9*zb^10 - 1368*la^13*x^9*zb^10 + 476*la^14*x^9*zb^10 + 
         42*la^15*x^9*zb^10 + 16*la^10*x^8*zb^11 + 88*la^11*x^8*zb^11 - 
         124*la^12*x^8*zb^11 + 124*la^13*x^8*zb^11 - 42*la^14*x^8*zb^11 + 
         2*la^15*x^8*zb^11 - 4*la^16*x^8*zb^11 - 32*la^10*x^9*zb^11 + 
         80*la^11*x^9*zb^11 - 84*la^12*x^9*zb^11 - 52*la^13*x^9*zb^11 + 
         202*la^14*x^9*zb^11 - 98*la^15*x^9*zb^11 - 3*la^16*x^9*zb^11 - 
         16*la^12*x^9*zb^12 + 24*la^13*x^9*zb^12 - 14*la^14*x^9*zb^12 - 
         8*la^15*x^9*zb^12 + 7*la^16*x^9*zb^12))/(x*(-1 + zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)*
        (1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2)^2))/ep^3
 
MasterCoefficient[RR, 3, g, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, zb, x, 0] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*zb*(3 - 3*zb + zb^2)^2)/
     (ep^4*la*(-2 + zb)*(-1 + zb)*(-1 + x*zb)) - 
    (32*nc^2*Pi^3*zb*(3 - 3*zb + zb^2)^2)/(ep^3*la*(-2 + zb)*(-1 + zb)*
      (-1 + x*zb)) - (32*nc^2*Pi^3*zb*(3 - 3*zb + zb^2)^2)/
     (ep^2*la*(-2 + zb)*(-1 + zb)*(-1 + x*zb)) - 
    (32*nc^2*Pi^3*zb*(3 - 3*zb + zb^2)^2)/(ep*la*(-2 + zb)*(-1 + zb)*
      (-1 + x*zb))
 
MasterCoefficient[RR, 3, g, g, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, g, zb, x, la] = 
   ALARM*ep^2 + (32*(-1 + la)*nc^2*Pi^3*zb*(1 + la*zb)*
      (9 - 18*zb - 2*la*zb - 36*la*x*zb + 15*zb^2 + 3*la^2*zb^2 + 
       56*la*x*zb^2 + 24*la^2*x*zb^2 + 54*la^2*x^2*zb^2 - 6*zb^3 - 
       2*la^3*zb^3 - 36*la*x*zb^3 - 24*la^2*x*zb^3 - 12*la^3*x*zb^3 - 
       60*la^2*x^2*zb^3 - 60*la^3*x^2*zb^3 - 36*la^3*x^3*zb^3 + zb^4 + 
       la^4*zb^4 + 12*la*x*zb^4 + 12*la^2*x*zb^4 + 8*la^4*x*zb^4 + 
       30*la^2*x^2*zb^4 + 48*la^3*x^2*zb^4 + 30*la^4*x^2*zb^4 + 
       24*la^3*x^3*zb^4 + 56*la^4*x^3*zb^4 + 9*la^4*x^4*zb^4 - 2*la*x*zb^5 - 
       2*la^2*x*zb^5 - 2*la^4*x*zb^5 - 2*la^5*x*zb^5 - 12*la^2*x^2*zb^5 - 
       12*la^3*x^2*zb^5 - 12*la^4*x^2*zb^5 - 12*la^5*x^2*zb^5 - 
       12*la^3*x^3*zb^5 - 24*la^4*x^3*zb^5 - 36*la^5*x^3*zb^5 - 
       2*la^4*x^4*zb^5 - 18*la^5*x^4*zb^5 + 3*la^2*x^2*zb^6 + 
       6*la^4*x^2*zb^6 + 3*la^6*x^2*zb^6 + 8*la^3*x^3*zb^6 + 
       12*la^5*x^3*zb^6 + 12*la^6*x^3*zb^6 + 3*la^4*x^4*zb^6 + 
       15*la^6*x^4*zb^6 - 2*la^3*x^3*zb^7 - 2*la^4*x^3*zb^7 - 
       2*la^6*x^3*zb^7 - 2*la^7*x^3*zb^7 - 2*la^4*x^4*zb^7 - 
       6*la^7*x^4*zb^7 + la^4*x^4*zb^8 + la^8*x^4*zb^8))/
     (ep^4*la*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^4*
      (2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
    (32*(-1 + la)*nc^2*Pi^3*zb*(1 + la*zb)*(-9 + 18*zb + 17*la*zb + 
       36*la*x*zb - 15*zb^2 - 27*la*zb^2 - 13*la^2*zb^2 - 62*la*x*zb^2 - 
       78*la^2*x*zb^2 - 54*la^2*x^2*zb^2 + 6*zb^3 + 18*la*zb^3 + 
       12*la^2*zb^3 + 11*la^3*zb^3 + 45*la*x*zb^3 + 112*la^2*x*zb^3 + 
       63*la^3*x*zb^3 + 78*la^2*x^2*zb^3 + 132*la^3*x^2*zb^3 + 
       36*la^3*x^3*zb^3 - zb^4 - 6*la*zb^4 - 4*la^2*zb^4 - 9*la^3*zb^4 - 
       3*la^4*zb^4 - 15*la*x*zb^4 - 66*la^2*x*zb^4 - 65*la^3*x*zb^4 - 
       42*la^4*x*zb^4 - 54*la^2*x^2*zb^4 - 156*la^3*x^2*zb^4 - 
       120*la^4*x^2*zb^4 - 42*la^3*x^3*zb^4 - 98*la^4*x^3*zb^4 - 
       9*la^4*x^4*zb^4 + la*zb^5 + 3*la^3*zb^5 + la^5*zb^5 + 2*la*x*zb^5 + 
       18*la^2*x*zb^5 + 29*la^3*x*zb^5 + 30*la^4*x*zb^5 + 13*la^5*x*zb^5 + 
       18*la^2*x^2*zb^5 + 80*la^3*x^2*zb^5 + 116*la^4*x^2*zb^5 + 
       68*la^5*x^2*zb^5 + 33*la^3*x^3*zb^5 + 84*la^4*x^3*zb^5 + 
       103*la^5*x^3*zb^5 + 8*la^4*x^4*zb^5 + 27*la^5*x^4*zb^5 - 
       2*la^2*x*zb^6 - 5*la^3*x*zb^6 - 6*la^4*x*zb^6 - 5*la^5*x*zb^6 - 
       2*la^6*x*zb^6 - 3*la^2*x^2*zb^6 - 20*la^3*x^2*zb^6 - 
       50*la^4*x^2*zb^6 - 44*la^5*x^2*zb^6 - 21*la^6*x^2*zb^6 - 
       11*la^3*x^3*zb^6 - 46*la^4*x^3*zb^6 - 73*la^5*x^3*zb^6 - 
       58*la^6*x^3*zb^6 - 9*la^4*x^4*zb^6 - 13*la^5*x^4*zb^6 - 
       33*la^6*x^4*zb^6 + 3*la^3*x^2*zb^7 + 6*la^4*x^2*zb^7 + 
       12*la^5*x^2*zb^7 + 6*la^6*x^2*zb^7 + 3*la^7*x^2*zb^7 + 
       2*la^3*x^3*zb^7 + 14*la^4*x^3*zb^7 + 29*la^5*x^3*zb^7 + 
       30*la^6*x^3*zb^7 + 17*la^7*x^3*zb^7 + 2*la^4*x^4*zb^7 + 
       14*la^5*x^4*zb^7 + 10*la^6*x^4*zb^7 + 21*la^7*x^4*zb^7 - 
       2*la^4*x^3*zb^8 - 5*la^5*x^3*zb^8 - 6*la^6*x^3*zb^8 - 
       5*la^7*x^3*zb^8 - 2*la^8*x^3*zb^8 - la^4*x^4*zb^8 - 2*la^5*x^4*zb^8 - 
       10*la^6*x^4*zb^8 - 3*la^7*x^4*zb^8 - 7*la^8*x^4*zb^8 + la^5*x^4*zb^9 + 
       3*la^7*x^4*zb^9 + la^9*x^4*zb^9))/(ep^3*la*(-1 + zb)*(-1 + la*zb)^2*
      (-1 + x*zb)*(-1 + la*x*zb)^4*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
    (32*(-1 + la)*nc^2*Pi^3*zb*(1 + la*zb)*(-9 + 18*zb + 21*la*zb + 
       36*la*x*zb - 15*zb^2 - 32*la*zb^2 - 23*la^2*zb^2 - 68*la*x*zb^2 - 
       88*la^2*x*zb^2 - 54*la^2*x^2*zb^2 + 6*zb^3 + 19*la*zb^3 + 
       26*la^2*zb^3 + 17*la^3*zb^3 + 54*la*x*zb^3 + 132*la^2*x*zb^3 + 
       94*la^3*x*zb^3 + 96*la^2*x^2*zb^3 + 138*la^3*x^2*zb^3 + 
       36*la^3*x^3*zb^3 - zb^4 - 6*la*zb^4 - 8*la^2*zb^4 - 18*la^3*zb^4 - 
       3*la^4*zb^4 - 18*la*x*zb^4 - 82*la^2*x*zb^4 - 106*la^3*x*zb^4 - 
       66*la^4*x*zb^4 - 78*la^2*x^2*zb^4 - 192*la^3*x^2*zb^4 - 
       150*la^4*x^2*zb^4 - 60*la^3*x^3*zb^4 - 96*la^4*x^3*zb^4 - 
       9*la^4*x^4*zb^4 + la*zb^5 + 6*la^3*zb^5 + la^5*zb^5 + 2*la*x*zb^5 + 
       24*la^2*x*zb^5 + 42*la^3*x*zb^5 + 60*la^4*x*zb^5 + 16*la^5*x*zb^5 + 
       24*la^2*x^2*zb^5 + 122*la^3*x^2*zb^5 + 164*la^4*x^2*zb^5 + 
       98*la^5*x^2*zb^5 + 54*la^3*x^3*zb^5 + 116*la^4*x^3*zb^5 + 
       110*la^5*x^3*zb^5 + 14*la^4*x^4*zb^5 + 25*la^5*x^4*zb^5 - 
       2*la^2*x*zb^6 - 8*la^3*x*zb^6 - 12*la^4*x*zb^6 - 8*la^5*x*zb^6 - 
       2*la^6*x*zb^6 - 3*la^2*x^2*zb^6 - 32*la^3*x^2*zb^6 - 
       74*la^4*x^2*zb^6 - 80*la^5*x^2*zb^6 - 27*la^6*x^2*zb^6 - 
       14*la^3*x^3*zb^6 - 86*la^4*x^3*zb^6 - 102*la^5*x^3*zb^6 - 
       70*la^6*x^3*zb^6 - 15*la^4*x^4*zb^6 - 24*la^5*x^4*zb^6 - 
       31*la^6*x^4*zb^6 + 3*la^3*x^2*zb^7 + 12*la^4*x^2*zb^7 + 
       18*la^5*x^2*zb^7 + 12*la^6*x^2*zb^7 + 3*la^7*x^2*zb^7 + 
       2*la^3*x^3*zb^7 + 20*la^4*x^3*zb^7 + 54*la^5*x^3*zb^7 + 
       48*la^6*x^3*zb^7 + 20*la^7*x^3*zb^7 + 2*la^4*x^4*zb^7 + 
       27*la^5*x^4*zb^7 + 18*la^6*x^4*zb^7 + 21*la^7*x^4*zb^7 - 
       2*la^4*x^3*zb^8 - 8*la^5*x^3*zb^8 - 12*la^6*x^3*zb^8 - 
       8*la^7*x^3*zb^8 - 2*la^8*x^3*zb^8 - la^4*x^4*zb^8 - 2*la^5*x^4*zb^8 - 
       20*la^6*x^4*zb^8 - 6*la^7*x^4*zb^8 - 7*la^8*x^4*zb^8 + la^5*x^4*zb^9 + 
       6*la^7*x^4*zb^9 + la^9*x^4*zb^9))/(ep^2*la*(-1 + zb)*(-1 + la*zb)^2*
      (-1 + x*zb)*(-1 + la*x*zb)^4*(2 - zb - 2*la*x*zb + la^2*x*zb^2))
 
MasterCoefficient[RR, 3, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, g, q, zb, x, la] = 
   ALARM*ep^2 + ((8*(-1 + la)*Pi^3*zb^2*(1 + la*zb)*(4 - 4*zb - 8*la*x*zb + 
         zb^2 + la^2*zb^2 + 4*la*x*zb^2 + 4*la^2*x*zb^2 + 4*la^2*x^2*zb^2 - 
         4*la^2*x*zb^3 - 4*la^3*x^2*zb^3 + la^2*x^2*zb^4 + la^4*x^2*zb^4))/
       ((-1 + zb)*(-1 + la*zb)*(-1 + la*x*zb)^4) - 
      (8*(-1 + la)*nc^2*Pi^3*zb^2*(1 + la*zb)*(4 - 4*zb - 8*la*x*zb + zb^2 + 
         la^2*zb^2 + 4*la*x*zb^2 + 4*la^2*x*zb^2 + 4*la^2*x^2*zb^2 - 
         4*la^2*x*zb^3 - 4*la^3*x^2*zb^3 + la^2*x^2*zb^4 + la^4*x^2*zb^4))/
       ((-1 + zb)*(-1 + la*zb)*(-1 + la*x*zb)^4))/ep^4 + 
    ((-8*(-1 + la)*Pi^3*zb^2*(1 + la*zb)*(-1 + zb + 2*la*zb + 2*la*x*zb - 
         5*la^2*zb^2 - 6*la*x*zb^2 - la^2*x^2*zb^2 + 3*la^2*zb^3 + 
         2*la*x*zb^3 + 8*la^3*x*zb^3 + 5*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 - 
         2*la^2*x*zb^4 - 2*la^3*x*zb^4 - 2*la^4*x*zb^4 - 4*la^3*x^2*zb^4 - 
         la^4*x^2*zb^4 + 3*la^4*x^2*zb^5))/((-1 + zb)*(-1 + la*zb)^2*
        (-1 + la*x*zb)^4) + (8*(-1 + la)*nc^2*Pi^3*zb^2*(1 + la*zb)*
        (-1 + zb + 2*la*zb + 2*la*x*zb - 5*la^2*zb^2 - 6*la*x*zb^2 - 
         la^2*x^2*zb^2 + 3*la^2*zb^3 + 2*la*x*zb^3 + 8*la^3*x*zb^3 + 
         5*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 - 2*la^2*x*zb^4 - 2*la^3*x*zb^4 - 
         2*la^4*x*zb^4 - 4*la^3*x^2*zb^4 - la^4*x^2*zb^4 + 3*la^4*x^2*zb^5))/
       ((-1 + zb)*(-1 + la*zb)^2*(-1 + la*x*zb)^4))/ep^3 + 
    ((-8*(-1 + la)*Pi^3*zb^2*(1 + la*zb)*(-1 + zb + 2*la*zb + 2*la*x*zb - 
         5*la^2*zb^2 - 6*la*x*zb^2 - la^2*x^2*zb^2 + 3*la^2*zb^3 + 
         2*la*x*zb^3 + 8*la^3*x*zb^3 + 5*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 - 
         2*la^2*x*zb^4 - 2*la^3*x*zb^4 - 2*la^4*x*zb^4 - 4*la^3*x^2*zb^4 - 
         la^4*x^2*zb^4 + 3*la^4*x^2*zb^5))/((-1 + zb)*(-1 + la*zb)^2*
        (-1 + la*x*zb)^4) + (8*(-1 + la)*nc^2*Pi^3*zb^2*(1 + la*zb)*
        (-1 + zb + 2*la*zb + 2*la*x*zb - 5*la^2*zb^2 - 6*la*x*zb^2 - 
         la^2*x^2*zb^2 + 3*la^2*zb^3 + 2*la*x*zb^3 + 8*la^3*x*zb^3 + 
         5*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 - 2*la^2*x*zb^4 - 2*la^3*x*zb^4 - 
         2*la^4*x*zb^4 - 4*la^3*x^2*zb^4 - la^4*x^2*zb^4 + 3*la^4*x^2*zb^5))/
       ((-1 + zb)*(-1 + la*zb)^2*(-1 + la*x*zb)^4))/ep^2
 
MasterCoefficient[RR, 3, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, zb, x, 0] = 
   ALARM*ep^2 + ((16*Pi^3*(-2 + zb)*zb)/(la*(-1 + zb)*(-1 + x*zb)) - 
      (16*nc^2*Pi^3*(-2 + zb)*zb)/(la*(-1 + zb)*(-1 + x*zb)))/ep^3 + 
    ((16*Pi^3*(-2 + zb)*zb)/(la*(-1 + zb)*(-1 + x*zb)) - 
      (16*nc^2*Pi^3*(-2 + zb)*zb)/(la*(-1 + zb)*(-1 + x*zb)))/ep^2 + 
    ((16*Pi^3*(-2 + zb)*zb)/(la*(-1 + zb)*(-1 + x*zb)) - 
      (16*nc^2*Pi^3*(-2 + zb)*zb)/(la*(-1 + zb)*(-1 + x*zb)))/ep + 
    ((-8*Pi^3*zb*(5 - 4*zb + zb^2))/(la*(-1 + zb)*(-1 + x*zb)) + 
      (8*nc^2*Pi^3*zb*(5 - 4*zb + zb^2))/(la*(-1 + zb)*(-1 + x*zb)))/ep^4
 
MasterCoefficient[RR, 3, q, g, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, g, zb, x, la] = 
   ALARM*ep^2 + ((8*(-1 + la)*nc^2*Pi^3*zb*(4 - 2*zb - 9*la*zb - 4*la*x*zb + 
         5*la*zb^2 + 4*la^2*zb^2 + la*x*zb^2 + 10*la^2*x*zb^2 - 2*la^2*zb^3 - 
         la*x*zb^3 - 8*la^3*x*zb^3 + 2*la^4*x*zb^4))/
       (la*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^2) + 
      (8*(-1 + la)*Pi^3*zb^2*(4 - 2*zb - 9*la*zb - 4*la*x*zb + 5*la*zb^2 + 
         4*la^2*zb^2 + la*x*zb^2 + 10*la^2*x*zb^2 - 2*la^2*zb^3 - la*x*zb^3 - 
         8*la^3*x*zb^3 + 2*la^4*x*zb^4))/(nc^2*(-1 + zb)*(-1 + la*zb)*
        (-1 + x*zb)*(-1 + la*x*zb)^2) - (8*(-1 + la)*Pi^3*zb*(1 + la*zb)*
        (4 - 2*zb - 9*la*zb - 4*la*x*zb + 5*la*zb^2 + 4*la^2*zb^2 + 
         la*x*zb^2 + 10*la^2*x*zb^2 - 2*la^2*zb^3 - la*x*zb^3 - 
         8*la^3*x*zb^3 + 2*la^4*x*zb^4))/(la*(-1 + zb)*(-1 + la*zb)*
        (-1 + x*zb)*(-1 + la*x*zb)^2))/ep^3 + 
    ((8*(-1 + la)*nc^2*Pi^3*zb*(4 - 2*zb - 8*la*zb - 4*la*x*zb + 3*la*zb^2 + 
         5*la^2*zb^2 + la*x*zb^2 + 9*la^2*x*zb^2 + la*zb^3 - 3*la^2*zb^3 - 
         la*x*zb^3 + la^2*x*zb^3 - 8*la^3*x*zb^3 + 2*la^4*x*zb^4))/
       (la*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^2) + 
      (8*(-1 + la)*Pi^3*zb^2*(4 - 2*zb - 8*la*zb - 4*la*x*zb + 3*la*zb^2 + 
         5*la^2*zb^2 + la*x*zb^2 + 9*la^2*x*zb^2 + la*zb^3 - 3*la^2*zb^3 - 
         la*x*zb^3 + la^2*x*zb^3 - 8*la^3*x*zb^3 + 2*la^4*x*zb^4))/
       (nc^2*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^2) - 
      (8*(-1 + la)*Pi^3*zb*(1 + la*zb)*(4 - 2*zb - 8*la*zb - 4*la*x*zb + 
         3*la*zb^2 + 5*la^2*zb^2 + la*x*zb^2 + 9*la^2*x*zb^2 + la*zb^3 - 
         3*la^2*zb^3 - la*x*zb^3 + la^2*x*zb^3 - 8*la^3*x*zb^3 + 
         2*la^4*x*zb^4))/(la*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^2))/ep^2 + 
    ((8*(-1 + la)*nc^2*Pi^3*zb*(5 - 4*zb - 2*la*zb - 10*la*x*zb + zb^2 + 
         la^2*zb^2 + 4*la*x*zb^2 + 8*la^2*x*zb^2 + 5*la^2*x^2*zb^2 - 
         2*la^2*x*zb^3 - 2*la^3*x*zb^3 - 6*la^3*x^2*zb^3 + 2*la^4*x^2*zb^4))/
       (la*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3) + 
      (8*(-1 + la)*Pi^3*zb^2*(5 - 4*zb - 2*la*zb - 10*la*x*zb + zb^2 + 
         la^2*zb^2 + 4*la*x*zb^2 + 8*la^2*x*zb^2 + 5*la^2*x^2*zb^2 - 
         2*la^2*x*zb^3 - 2*la^3*x*zb^3 - 6*la^3*x^2*zb^3 + 2*la^4*x^2*zb^4))/
       (nc^2*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3) - 
      (8*(-1 + la)*Pi^3*zb*(1 + la*zb)*(5 - 4*zb - 2*la*zb - 10*la*x*zb + 
         zb^2 + la^2*zb^2 + 4*la*x*zb^2 + 8*la^2*x*zb^2 + 5*la^2*x^2*zb^2 - 
         2*la^2*x*zb^3 - 2*la^3*x*zb^3 - 6*la^3*x^2*zb^3 + 2*la^4*x^2*zb^4))/
       (la*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3))/ep^4
 
MasterCoefficient[RR, 3, q, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, q, zb, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, Q2, zb, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 3, q, qbar, zb, x, la] = 
   ALARM*ep^2 + ((-8*(-1 + la)*Pi^3*zb^2*(1 - la*x*zb - la*x*zb^2 + 
         la^2*x*zb^2))/(nc^3*(-1 + la*zb)*(-1 + la*x*zb)^2*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*(-1 + la)*la*nc^3*Pi^3*zb^3*(1 - la*x*zb - la*x*zb^2 + la^2*x*zb^2))/
       ((-1 + la*zb)*(-1 + la*x*zb)^2*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*(-1 + la)*Pi^3*zb^2*(2 + la*zb)*(1 - la*x*zb - la*x*zb^2 + 
         la^2*x*zb^2))/(nc*(-1 + la*zb)*(-1 + la*x*zb)^2*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*(-1 + la)*nc*Pi^3*zb^2*(1 + 2*la*zb)*(1 - la*x*zb - la*x*zb^2 + 
         la^2*x*zb^2))/((-1 + la*zb)*(-1 + la*x*zb)^2*(2 - zb - 2*la*x*zb + 
         la^2*x*zb^2)))/ep^2 + 
    ((8*(-1 + la)*Pi^3*zb^2*(1 - 2*la*zb - 2*la*x*zb + 2*la^2*zb^2 + 
         4*la^2*x*zb^2 + la^2*x^2*zb^2 - 2*la^2*x*zb^3 - 2*la^3*x*zb^3 - 
         2*la^3*x^2*zb^3 + la^2*x^2*zb^4 + la^4*x^2*zb^4))/
       (nc^3*(-1 + zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*(-1 + la)*la*nc^3*Pi^3*zb^3*(1 - 2*la*zb - 2*la*x*zb + 2*la^2*zb^2 + 
         4*la^2*x*zb^2 + la^2*x^2*zb^2 - 2*la^2*x*zb^3 - 2*la^3*x*zb^3 - 
         2*la^3*x^2*zb^3 + la^2*x^2*zb^4 + la^4*x^2*zb^4))/
       ((-1 + zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*(-1 + la)*Pi^3*zb^2*(2 + la*zb)*(1 - 2*la*zb - 2*la*x*zb + 
         2*la^2*zb^2 + 4*la^2*x*zb^2 + la^2*x^2*zb^2 - 2*la^2*x*zb^3 - 
         2*la^3*x*zb^3 - 2*la^3*x^2*zb^3 + la^2*x^2*zb^4 + la^4*x^2*zb^4))/
       (nc*(-1 + zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*(-1 + la)*nc*Pi^3*zb^2*(1 + 2*la*zb)*(1 - 2*la*zb - 2*la*x*zb + 
         2*la^2*zb^2 + 4*la^2*x*zb^2 + la^2*x^2*zb^2 - 2*la^2*x*zb^3 - 
         2*la^3*x*zb^3 - 2*la^3*x^2*zb^3 + la^2*x^2*zb^4 + la^4*x^2*zb^4))/
       ((-1 + zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)))/
     ep^4 + ((-8*(-1 + la)*Pi^3*zb^2*(-1 - la*zb + 2*la*x*zb + 3*la*zb^2 + 
         2*la*x*zb^2 - la^2*x^2*zb^2 - la*zb^3 - 7*la^2*x*zb^3 + 
         la^3*x*zb^3 - 2*la^2*x^2*zb^3 + la^3*x^2*zb^3 + la^2*x*zb^4 + 
         la^3*x*zb^4 - la^2*x^2*zb^4 + 6*la^3*x^2*zb^4 - 2*la^4*x^2*zb^4 + 
         la^3*x^2*zb^5 - 3*la^4*x^2*zb^5 + la^5*x^2*zb^5))/
       (nc^3*(-1 + zb)*(-1 + la*zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + 
         la^2*x*zb^2)) + (8*(-1 + la)*la*nc^3*Pi^3*zb^3*
        (-1 - la*zb + 2*la*x*zb + 3*la*zb^2 + 2*la*x*zb^2 - la^2*x^2*zb^2 - 
         la*zb^3 - 7*la^2*x*zb^3 + la^3*x*zb^3 - 2*la^2*x^2*zb^3 + 
         la^3*x^2*zb^3 + la^2*x*zb^4 + la^3*x*zb^4 - la^2*x^2*zb^4 + 
         6*la^3*x^2*zb^4 - 2*la^4*x^2*zb^4 + la^3*x^2*zb^5 - 
         3*la^4*x^2*zb^5 + la^5*x^2*zb^5))/((-1 + zb)*(-1 + la*zb)*
        (-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*(-1 + la)*Pi^3*zb^2*(2 + la*zb)*(-1 - la*zb + 2*la*x*zb + 
         3*la*zb^2 + 2*la*x*zb^2 - la^2*x^2*zb^2 - la*zb^3 - 7*la^2*x*zb^3 + 
         la^3*x*zb^3 - 2*la^2*x^2*zb^3 + la^3*x^2*zb^3 + la^2*x*zb^4 + 
         la^3*x*zb^4 - la^2*x^2*zb^4 + 6*la^3*x^2*zb^4 - 2*la^4*x^2*zb^4 + 
         la^3*x^2*zb^5 - 3*la^4*x^2*zb^5 + la^5*x^2*zb^5))/
       (nc*(-1 + zb)*(-1 + la*zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + 
         la^2*x*zb^2)) - (8*(-1 + la)*nc*Pi^3*zb^2*(1 + 2*la*zb)*
        (-1 - la*zb + 2*la*x*zb + 3*la*zb^2 + 2*la*x*zb^2 - la^2*x^2*zb^2 - 
         la*zb^3 - 7*la^2*x*zb^3 + la^3*x*zb^3 - 2*la^2*x^2*zb^3 + 
         la^3*x^2*zb^3 + la^2*x*zb^4 + la^3*x*zb^4 - la^2*x^2*zb^4 + 
         6*la^3*x^2*zb^4 - 2*la^4*x^2*zb^4 + la^3*x^2*zb^5 - 
         3*la^4*x^2*zb^5 + la^5*x^2*zb^5))/((-1 + zb)*(-1 + la*zb)*
        (-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)))/ep^3
 
MasterCoefficient[RR, 4, g, g, 0, 0, 0] = 
   ALARM*ep^2 - (32*nc^2*Pi^3)/(la*x*zb) - (32*nc^2*Pi^3)/(ep^4*la*x*zb) - 
    (32*nc^2*Pi^3)/(ep^3*la*x*zb) - (32*nc^2*Pi^3)/(ep^2*la*x*zb) - 
    (32*nc^2*Pi^3)/(ep*la*x*zb) - (32*ep*nc^2*Pi^3)/(la*x*zb)
 
MasterCoefficient[RR, 4, g, g, 0, 0, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/((-1 + la)*x*zb) + 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*x*zb) + (32*nc^2*Pi^3)/
     (ep^3*(-1 + la)*x*zb) + (32*nc^2*Pi^3)/(ep^2*(-1 + la)*x*zb) + 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*x*zb) + (32*ep*nc^2*Pi^3)/((-1 + la)*x*zb)
 
MasterCoefficient[RR, 4, g, g, 0, 0, la] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/((-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^3*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^2*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*la*x*zb)
 
MasterCoefficient[RR, 4, g, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, g, 0, x, 0] = 
   ALARM*ep^2 - (32*nc^2*Pi^3)/(la*x*zb) - (32*nc^2*Pi^3)/(ep^4*la*x*zb) - 
    (32*nc^2*Pi^3)/(ep^3*la*x*zb) - (32*nc^2*Pi^3)/(ep^2*la*x*zb) - 
    (32*nc^2*Pi^3)/(ep*la*x*zb)
 
MasterCoefficient[RR, 4, g, g, 0, x, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/((-1 + la)*x*zb) + 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*x*zb) + (32*nc^2*Pi^3)/
     (ep^3*(-1 + la)*x*zb) + (32*nc^2*Pi^3)/(ep^2*(-1 + la)*x*zb) + 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*x*zb)
 
MasterCoefficient[RR, 4, g, g, 0, x, la] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/(ep^4*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^3*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^2*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*la*x*zb)
 
MasterCoefficient[RR, 4, g, g, zb, 0, 0] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 4, g, g, zb, 0, 1] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 4, g, g, zb, 0, la] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 
       2*la*zb^4 + 3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/
     (ep^4*(-1 + la)*la*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 9*la*zb^2 + 9*la^2*zb^2 - 2*zb^3 + 
       9*la*zb^3 - 9*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep*(-1 + la)*la*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 6*la*zb^2 + 6*la^2*zb^2 - 2*zb^3 + 
       6*la*zb^3 - 6*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^2*(-1 + la)*la*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 3*la*zb^2 + 3*la^2*zb^2 - 2*zb^3 + 
       3*la*zb^3 - 3*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^3*(-1 + la)*la*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 4, g, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, g, zb, x, 0] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*x*(-1 + zb)*zb*
      (-1 + x*zb)) - (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/
     (ep^3*la*x*(-1 + zb)*zb*(-1 + x*zb)) - (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/
     (ep^2*la*x*(-1 + zb)*zb*(-1 + x*zb)) - (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/
     (ep*la*x*(-1 + zb)*zb*(-1 + x*zb))
 
MasterCoefficient[RR, 4, g, g, zb, x, 1] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(-2 + 5*zb + 2*x*zb - 8*zb^2 + 18*x*zb^2 + 
       7*zb^3 - 54*x*zb^3 + 9*x^2*zb^3 - 4*zb^4 + 58*x*zb^4 - 18*x^2*zb^4 + 
       zb^5 - 30*x*zb^5 + 15*x^2*zb^5 + 6*x*zb^6 - 6*x^2*zb^6 + x^2*zb^7))/
     (ep*(-1 + la)*x*(-2 + zb)*(-1 + zb)*zb*(-1 + x*zb)^2) - 
    (32*nc^2*Pi^3*(-2 + 5*zb + 6*x*zb - 8*zb^2 + 8*x*zb^2 - 6*x^2*zb^2 + 
       7*zb^3 - 46*x*zb^3 - 6*x^2*zb^3 + 2*x^3*zb^3 - 4*zb^4 + 64*x*zb^4 + 
       18*x^2*zb^4 + 16*x^3*zb^4 + zb^5 - 38*x*zb^5 - 2*x^2*zb^5 - 
       58*x^3*zb^5 + 9*x^4*zb^5 + 8*x*zb^6 - 6*x^2*zb^6 + 60*x^3*zb^6 - 
       18*x^4*zb^6 + 2*x^2*zb^7 - 26*x^3*zb^7 + 15*x^4*zb^7 + 4*x^3*zb^8 - 
       6*x^4*zb^8 + x^4*zb^9))/(ep^3*(-1 + la)*x*(-2 + zb)*(-1 + zb)*zb*
      (-1 + x*zb)^4) - (32*nc^2*Pi^3*(-2 + 5*zb + 6*x*zb - 8*zb^2 + 
       4*x*zb^2 - 6*x^2*zb^2 + 7*zb^3 - 28*x*zb^3 - 14*x^2*zb^3 + 
       2*x^3*zb^3 - 4*zb^4 + 36*x*zb^4 + 54*x^2*zb^4 + 4*x^3*zb^4 + zb^5 - 
       20*x*zb^5 - 58*x^2*zb^5 - 28*x^3*zb^5 + 9*x^4*zb^5 + 4*x*zb^6 + 
       30*x^2*zb^6 + 36*x^3*zb^6 - 18*x^4*zb^6 - 6*x^2*zb^7 - 20*x^3*zb^7 + 
       15*x^4*zb^7 + 4*x^3*zb^8 - 6*x^4*zb^8 + x^4*zb^9))/
     (ep^4*(-1 + la)*x*(-2 + zb)*(-1 + zb)*zb*(-1 + x*zb)^4) - 
    (32*nc^2*Pi^3*(-2 + 5*zb + 6*x*zb - 8*zb^2 + 8*x*zb^2 - 6*x^2*zb^2 + 
       7*zb^3 - 54*x*zb^3 + 10*x^2*zb^3 + 2*x^3*zb^3 - 4*zb^4 + 84*x*zb^4 - 
       14*x^2*zb^4 + zb^5 - 54*x*zb^5 + 10*x^2*zb^5 - 18*x^3*zb^5 + 
       9*x^4*zb^5 + 12*x*zb^6 + 2*x^2*zb^6 + 28*x^3*zb^6 - 18*x^4*zb^6 - 
       2*x^2*zb^7 - 18*x^3*zb^7 + 15*x^4*zb^7 + 4*x^3*zb^8 - 6*x^4*zb^8 + 
       x^4*zb^9))/(ep^2*(-1 + la)*x*(-2 + zb)*(-1 + zb)*zb*(-1 + x*zb)^4)
 
MasterCoefficient[RR, 4, g, g, zb, x, la] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(2 - 5*zb - 2*la*zb - 10*la*x*zb + 8*zb^2 + 
       5*la*zb^2 + 24*la*x*zb^2 - 8*la^2*x*zb^2 + 20*la^2*x^2*zb^2 - 7*zb^3 - 
       8*la*zb^3 - 46*la*x*zb^3 + 50*la^2*x*zb^3 + 2*la^3*x*zb^3 - 
       27*la^2*x^2*zb^3 + 24*la^3*x^2*zb^3 - 20*la^3*x^3*zb^3 + 4*zb^4 + 
       3*la*zb^4 + 6*la^2*zb^4 - 4*la^3*zb^4 + 2*la^4*zb^4 + 48*la*x*zb^4 - 
       67*la^2*x*zb^4 - 8*la^3*x*zb^4 - 7*la^4*x*zb^4 + 38*la^2*x^2*zb^4 - 
       141*la^3*x^2*zb^4 - 16*la^4*x^2*zb^4 - 4*la^3*x^3*zb^4 - 
       12*la^4*x^3*zb^4 + 10*la^4*x^4*zb^4 - zb^5 - 2*la*zb^5 + la^2*zb^5 - 
       4*la^3*zb^5 + 3*la^4*zb^5 - 2*la^5*zb^5 - 32*la*x*zb^5 + 
       64*la^2*x*zb^5 - 25*la^3*x*zb^5 + 28*la^4*x*zb^5 - la^5*x*zb^5 - 
       27*la^2*x^2*zb^5 + 160*la^3*x^2*zb^5 + 82*la^4*x^2*zb^5 + 
       10*la^5*x^2*zb^5 + 34*la^3*x^3*zb^5 + 152*la^4*x^3*zb^5 + 
       14*la^5*x^3*zb^5 + 17*la^4*x^4*zb^5 - 14*la^5*x^4*zb^5 - 
       2*la^5*x^5*zb^5 + la*zb^6 - 2*la^2*zb^6 + 3*la^3*zb^6 - 2*la^4*zb^6 + 
       la^5*zb^6 + 12*la*x*zb^6 - 27*la^2*x*zb^6 + 6*la^3*x*zb^6 + 
       7*la^4*x*zb^6 - 18*la^5*x*zb^6 + 6*la^6*x*zb^6 + 18*la^2*x^2*zb^6 - 
       129*la^3*x^2*zb^6 - 14*la^4*x^2*zb^6 - 66*la^5*x^2*zb^6 + 
       2*la^6*x^2*zb^6 - 36*la^3*x^3*zb^6 - 196*la^4*x^3*zb^6 - 
       112*la^5*x^3*zb^6 - 8*la^6*x^3*zb^6 - 56*la^4*x^4*zb^6 - 
       73*la^5*x^4*zb^6 + 24*la^6*x^4*zb^6 + 4*la^5*x^5*zb^6 + 
       12*la^6*x^5*zb^6 - 2*la*x*zb^7 + 4*la^2*x*zb^7 + 3*la^3*x*zb^7 - 
       10*la^4*x*zb^7 + 11*la^5*x*zb^7 - 4*la^6*x*zb^7 - 12*la^2*x^2*zb^7 + 
       66*la^3*x^2*zb^7 - 17*la^4*x^2*zb^7 + 28*la^5*x^2*zb^7 + 
       18*la^6*x^2*zb^7 - 4*la^7*x^2*zb^7 + 8*la^3*x^3*zb^7 + 
       164*la^4*x^3*zb^7 + 36*la^5*x^3*zb^7 + 88*la^6*x^3*zb^7 - 
       8*la^7*x^3*zb^7 + 41*la^4*x^4*zb^7 + 142*la^5*x^4*zb^7 + 
       38*la^6*x^4*zb^7 - 14*la^7*x^4*zb^7 + 16*la^5*x^5*zb^7 - 
       10*la^6*x^5*zb^7 - 28*la^7*x^5*zb^7 - 9*la^6*x^6*zb^7 + 
       4*la^2*x^2*zb^8 - 16*la^3*x^2*zb^8 + 8*la^4*x^2*zb^8 - 
       3*la^5*x^2*zb^8 - 8*la^6*x^2*zb^8 + 2*la^7*x^2*zb^8 + 
       12*la^3*x^3*zb^8 - 100*la^4*x^3*zb^8 + 40*la^5*x^3*zb^8 - 
       64*la^6*x^3*zb^8 - 12*la^7*x^3*zb^8 + 4*la^8*x^3*zb^8 - 
       18*la^4*x^4*zb^8 - 89*la^5*x^4*zb^8 - 56*la^6*x^4*zb^8 - 
       22*la^7*x^4*zb^8 + 6*la^8*x^4*zb^8 - 8*la^5*x^5*zb^8 - 
       37*la^6*x^5*zb^8 + 20*la^7*x^5*zb^8 + 27*la^8*x^5*zb^8 + 
       2*la^6*x^6*zb^8 + 25*la^7*x^6*zb^8 - 6*la^3*x^3*zb^9 + 
       24*la^4*x^3*zb^9 - 10*la^5*x^3*zb^9 + 16*la^7*x^3*zb^9 - 
       4*la^8*x^3*zb^9 - 4*la^4*x^4*zb^9 + 62*la^5*x^4*zb^9 - 
       29*la^6*x^4*zb^9 + 54*la^7*x^4*zb^9 - 6*la^8*x^4*zb^9 + 
       6*la^5*x^5*zb^9 + 8*la^6*x^5*zb^9 + 29*la^7*x^5*zb^9 - 
       16*la^8*x^5*zb^9 - 13*la^9*x^5*zb^9 - 3*la^6*x^6*zb^9 - 
       2*la^7*x^6*zb^9 - 28*la^8*x^6*zb^9 + 4*la^4*x^4*zb^10 - 
       16*la^5*x^4*zb^10 + 8*la^6*x^4*zb^10 - 3*la^7*x^4*zb^10 - 
       8*la^8*x^4*zb^10 + 2*la^9*x^4*zb^10 + 4*la^5*x^5*zb^10 - 
       25*la^6*x^5*zb^10 + 30*la^7*x^5*zb^10 - 35*la^8*x^5*zb^10 + 
       14*la^9*x^5*zb^10 + 2*la^10*x^5*zb^10 + 2*la^6*x^6*zb^10 + 
       3*la^7*x^6*zb^10 + 16*la^9*x^6*zb^10 - 2*la^5*x^5*zb^11 + 
       4*la^6*x^5*zb^11 + 3*la^7*x^5*zb^11 - 10*la^8*x^5*zb^11 + 
       11*la^9*x^5*zb^11 - 4*la^10*x^5*zb^11 - la^6*x^6*zb^11 - 
       3*la^8*x^6*zb^11 + 2*la^9*x^6*zb^11 - 5*la^10*x^6*zb^11 + 
       la^7*x^6*zb^12 - 2*la^8*x^6*zb^12 + 3*la^9*x^6*zb^12 - 
       2*la^10*x^6*zb^12 + la^11*x^6*zb^12))/(ep^4*(-1 + la)*la*x*(-1 + zb)*
      zb*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^4*(2 - zb - 2*la*x*zb + 
       la^2*x*zb^2)) - (32*nc^2*Pi^3*(-2 + 5*zb + 4*la*zb + 10*la*x*zb - 
       8*zb^2 - 4*la*zb^2 - 8*la^2*zb^2 - 24*la*x*zb^2 + 2*la^2*x*zb^2 - 
       20*la^2*x^2*zb^2 + 7*zb^3 + 7*la*zb^3 + 2*la^2*zb^3 + 12*la^3*zb^3 + 
       40*la*x*zb^3 - 40*la^2*x*zb^3 - 16*la^3*x*zb^3 + 23*la^2*x^2*zb^3 + 
       20*la^3*x^3*zb^3 - 4*zb^4 - 7*la*zb^4 + la^2*zb^4 - 8*la^3*zb^4 - 
       8*la^4*zb^4 - 39*la*x*zb^4 + 40*la^2*x*zb^4 + 105*la^3*x*zb^4 + 
       2*la^4*x*zb^4 - 18*la^2*x^2*zb^4 + 104*la^3*x^2*zb^4 + 
       30*la^4*x^2*zb^4 - 4*la^4*x^3*zb^4 - 10*la^4*x^4*zb^4 + zb^5 + 
       6*la*zb^5 - 4*la^2*zb^5 + 7*la^3*zb^5 + 2*la^4*zb^5 + 4*la^5*zb^5 + 
       29*la*x*zb^5 - 29*la^2*x*zb^5 - 103*la^3*x*zb^5 - 55*la^4*x*zb^5 - 
       2*la^5*x*zb^5 + 11*la^2*x^2*zb^5 - 141*la^3*x^2*zb^5 - 
       206*la^4*x^2*zb^5 - 8*la^5*x^2*zb^5 - 18*la^3*x^3*zb^5 - 
       148*la^4*x^3*zb^5 - 26*la^5*x^3*zb^5 - 21*la^4*x^4*zb^5 + 
       12*la^5*x^4*zb^5 + 2*la^5*x^5*zb^5 - 2*la*zb^6 + la^3*zb^6 - 
       5*la^4*zb^6 + 2*la^5*zb^6 - 2*la^6*zb^6 - 12*la*x*zb^6 - la^2*x*zb^6 + 
       83*la^3*x*zb^6 - la^4*x*zb^6 + 57*la^5*x*zb^6 - 10*la^6*x*zb^6 - 
       20*la^2*x^2*zb^6 + 139*la^3*x^2*zb^6 + 181*la^4*x^2*zb^6 + 
       94*la^5*x^2*zb^6 + 20*la^6*x^2*zb^6 - 4*la^3*x^3*zb^6 + 
       202*la^4*x^3*zb^6 + 252*la^5*x^3*zb^6 - 6*la^6*x^3*zb^6 + 
       58*la^4*x^4*zb^6 + 104*la^5*x^4*zb^6 + 2*la^6*x^4*zb^6 + 
       8*la^5*x^5*zb^6 - 14*la^6*x^5*zb^6 + la^2*zb^7 - 2*la^3*zb^7 + 
       3*la^4*zb^7 - 2*la^5*zb^7 + la^6*zb^7 + 2*la*x*zb^7 + 8*la^2*x*zb^7 - 
       35*la^3*x*zb^7 + 11*la^4*x*zb^7 - 23*la^5*x*zb^7 - 11*la^6*x*zb^7 + 
       6*la^7*x*zb^7 + 14*la^2*x^2*zb^7 - 62*la^3*x^2*zb^7 - 
       130*la^4*x^2*zb^7 + 9*la^5*x^2*zb^7 - 101*la^6*x^2*zb^7 + 
       2*la^7*x^2*zb^7 + 28*la^3*x^3*zb^7 - 164*la^4*x^3*zb^7 - 
       188*la^5*x^3*zb^7 - 132*la^6*x^3*zb^7 + 8*la^7*x^3*zb^7 - 
       23*la^4*x^4*zb^7 - 199*la^5*x^4*zb^7 - 142*la^6*x^4*zb^7 - 
       4*la^7*x^4*zb^7 - 30*la^5*x^5*zb^7 - 20*la^6*x^5*zb^7 + 
       34*la^7*x^5*zb^7 + 9*la^6*x^6*zb^7 - 2*la^2*x*zb^8 + 4*la^3*x*zb^8 + 
       3*la^4*x*zb^8 - 6*la^5*x*zb^8 + 11*la^6*x*zb^8 - 4*la^7*x*zb^8 - 
       4*la^2*x^2*zb^8 + 6*la^3*x^2*zb^8 + 62*la^4*x^2*zb^8 - 
       29*la^5*x^2*zb^8 + 37*la^6*x^2*zb^8 + 24*la^7*x^2*zb^8 - 
       4*la^8*x^2*zb^8 - 20*la^3*x^3*zb^8 + 84*la^4*x^3*zb^8 + 
       64*la^5*x^3*zb^8 + 56*la^6*x^3*zb^8 + 68*la^7*x^3*zb^8 - 
       12*la^8*x^3*zb^8 + 129*la^5*x^4*zb^8 + 133*la^6*x^4*zb^8 + 
       106*la^7*x^4*zb^8 + 2*la^8*x^4*zb^8 + 3*la^5*x^5*zb^8 + 
       106*la^6*x^5*zb^8 + 3*la^7*x^5*zb^8 - 40*la^8*x^5*zb^8 - 
       8*la^6*x^6*zb^8 - 28*la^7*x^6*zb^8 + 4*la^3*x^2*zb^9 - 
       16*la^4*x^2*zb^9 + 8*la^5*x^2*zb^9 + la^6*x^2*zb^9 - 
       12*la^7*x^2*zb^9 + 2*la^8*x^2*zb^9 + 6*la^3*x^3*zb^9 - 
       8*la^4*x^3*zb^9 - 58*la^5*x^3*zb^9 + 48*la^6*x^3*zb^9 - 
       56*la^7*x^3*zb^9 - 4*la^8*x^3*zb^9 + 4*la^9*x^3*zb^9 + 
       6*la^4*x^4*zb^9 - 82*la^5*x^4*zb^9 + 8*la^6*x^4*zb^9 - 
       85*la^7*x^4*zb^9 - 41*la^8*x^4*zb^9 + 2*la^9*x^4*zb^9 + 
       la^5*x^5*zb^9 - 31*la^6*x^5*zb^9 - 105*la^7*x^5*zb^9 + 
       11*la^8*x^5*zb^9 + 28*la^9*x^5*zb^9 + 9*la^6*x^6*zb^9 + 
       13*la^7*x^6*zb^9 + 38*la^8*x^6*zb^9 - 6*la^4*x^3*zb^10 + 
       20*la^5*x^3*zb^10 - 14*la^6*x^3*zb^10 + 12*la^8*x^3*zb^10 - 
       4*la^9*x^3*zb^10 - 4*la^4*x^4*zb^10 + 14*la^5*x^4*zb^10 + 
       42*la^6*x^4*zb^10 - 59*la^7*x^4*zb^10 + 61*la^8*x^4*zb^10 - 
       4*la^9*x^4*zb^10 - 4*la^5*x^5*zb^10 + 27*la^6*x^5*zb^10 - 
       11*la^7*x^5*zb^10 + 77*la^8*x^5*zb^10 - 17*la^9*x^5*zb^10 - 
       12*la^10*x^5*zb^10 - 2*la^6*x^6*zb^10 - 21*la^7*x^6*zb^10 + 
       la^8*x^6*zb^10 - 32*la^9*x^6*zb^10 + 4*la^5*x^4*zb^11 - 
       16*la^6*x^4*zb^11 + 12*la^7*x^4*zb^11 + la^8*x^4*zb^11 - 
       8*la^9*x^4*zb^11 + 2*la^10*x^4*zb^11 + 2*la^5*x^5*zb^11 - 
       27*la^7*x^5*zb^11 + 37*la^8*x^5*zb^11 - 47*la^9*x^5*zb^11 + 
       15*la^10*x^5*zb^11 + 2*la^11*x^5*zb^11 + la^6*x^6*zb^11 + 
       2*la^7*x^6*zb^11 + 18*la^8*x^6*zb^11 - 11*la^9*x^6*zb^11 + 
       18*la^10*x^6*zb^11 - 2*la^6*x^5*zb^12 + 4*la^7*x^5*zb^12 + 
       3*la^8*x^5*zb^12 - 10*la^9*x^5*zb^12 + 11*la^10*x^5*zb^12 - 
       4*la^11*x^5*zb^12 - 2*la^7*x^6*zb^12 + 2*la^8*x^6*zb^12 - 
       9*la^9*x^6*zb^12 + 7*la^10*x^6*zb^12 - 6*la^11*x^6*zb^12 + 
       la^8*x^6*zb^13 - 2*la^9*x^6*zb^13 + 3*la^10*x^6*zb^13 - 
       2*la^11*x^6*zb^13 + la^12*x^6*zb^13))/(ep^3*(-1 + la)*la*x*(-1 + zb)*
      zb*(-1 + la*zb)^2*(-1 + x*zb)*(-1 + la*x*zb)^4*
      (2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
    (32*nc^2*Pi^3*(-2 + 5*zb + 4*la*zb + 10*la*x*zb - 8*zb^2 + 2*la*zb^2 - 
       14*la^2*zb^2 - 28*la*x*zb^2 + 6*la^2*x*zb^2 - 20*la^2*x^2*zb^2 + 
       7*zb^3 - 2*la*zb^3 - la^2*zb^3 + 24*la^3*zb^3 + 44*la*x*zb^3 - 
       72*la^2*x*zb^3 + 4*la^3*x*zb^3 + 39*la^2*x^2*zb^3 + 20*la^3*x^3*zb^3 - 
       4*zb^4 - 4*la*zb^4 + 16*la^2*zb^4 - 20*la^3*zb^4 - 14*la^4*zb^4 - 
       38*la*x*zb^4 + 87*la^2*x*zb^4 + 144*la^3*x*zb^4 - 49*la^4*x*zb^4 - 
       28*la^2*x^2*zb^4 + 130*la^3*x^2*zb^4 - 34*la^4*x^2*zb^4 - 
       40*la^3*x^3*zb^4 - 12*la^4*x^3*zb^4 - 10*la^4*x^4*zb^4 + zb^5 + 
       6*la*zb^5 - 10*la^2*zb^5 + 4*la^3*zb^5 + 11*la^4*zb^5 + 4*la^5*zb^5 + 
       28*la*x*zb^5 - 54*la^2*x*zb^5 - 208*la^3*x*zb^5 - 18*la^4*x*zb^5 + 
       28*la^5*x*zb^5 + 3*la^2*x^2*zb^5 - 224*la^3*x^2*zb^5 - 
       201*la^4*x^2*zb^5 + 98*la^5*x^2*zb^5 + 26*la^3*x^3*zb^5 - 
       100*la^4*x^3*zb^5 + 74*la^5*x^3*zb^5 + 27*la^4*x^4*zb^5 + 
       12*la^5*x^4*zb^5 + 2*la^5*x^5*zb^5 - 2*la*zb^6 + 4*la^3*zb^6 - 
       8*la^4*zb^6 + 2*la^5*zb^6 - 2*la^6*zb^6 - 12*la*x*zb^6 + 
       5*la^2*x*zb^6 + 142*la^3*x*zb^6 + 36*la^4*x*zb^6 + 14*la^5*x*zb^6 - 
       13*la^6*x*zb^6 - 18*la^2*x^2*zb^6 + 232*la^3*x^2*zb^6 + 
       304*la^4*x^2*zb^6 + 8*la^5*x^2*zb^6 - 32*la^6*x^2*zb^6 - 
       28*la^3*x^3*zb^6 + 226*la^4*x^3*zb^6 + 112*la^5*x^3*zb^6 - 
       142*la^6*x^3*zb^6 - 6*la^4*x^4*zb^6 + 2*la^5*x^4*zb^6 - 
       40*la^6*x^4*zb^6 - 12*la^5*x^5*zb^6 - 10*la^6*x^5*zb^6 + la^2*zb^7 - 
       2*la^3*zb^7 + 3*la^4*zb^7 - 2*la^5*zb^7 + la^6*zb^7 + 2*la*x*zb^7 + 
       8*la^2*x*zb^7 - 48*la^3*x*zb^7 - 20*la^4*x*zb^7 - 6*la^5*x*zb^7 - 
       8*la^6*x*zb^7 + 6*la^7*x*zb^7 + 14*la^2*x^2*zb^7 - 106*la^3*x^2*zb^7 - 
       228*la^4*x^2*zb^7 - 32*la^5*x^2*zb^7 - 48*la^6*x^2*zb^7 + 
       12*la^7*x^2*zb^7 + 52*la^3*x^3*zb^7 - 244*la^4*x^3*zb^7 - 
       216*la^5*x^3*zb^7 + 44*la^6*x^3*zb^7 + 60*la^7*x^3*zb^7 + 
       19*la^4*x^4*zb^7 - 104*la^5*x^4*zb^7 + 7*la^6*x^4*zb^7 + 
       58*la^7*x^4*zb^7 + 2*la^5*x^5*zb^7 + 28*la^6*x^5*zb^7 + 
       26*la^7*x^5*zb^7 + 9*la^6*x^6*zb^7 - 2*la^2*x*zb^8 + 4*la^3*x*zb^8 + 
       11*la^4*x*zb^8 - 10*la^5*x*zb^8 + 11*la^6*x*zb^8 - 4*la^7*x*zb^8 - 
       4*la^2*x^2*zb^8 + 14*la^3*x^2*zb^8 + 104*la^4*x^2*zb^8 - 
       8*la^5*x^2*zb^8 + 44*la^6*x^2*zb^8 + 10*la^7*x^2*zb^8 - 
       4*la^8*x^2*zb^8 - 24*la^3*x^3*zb^8 + 100*la^4*x^3*zb^8 + 
       176*la^5*x^3*zb^8 + 16*la^6*x^3*zb^8 + 16*la^7*x^3*zb^8 - 
       20*la^8*x^3*zb^8 - 26*la^4*x^4*zb^8 + 104*la^5*x^4*zb^8 + 
       64*la^6*x^4*zb^8 - 24*la^7*x^4*zb^8 - 20*la^8*x^4*zb^8 - 
       18*la^5*x^5*zb^8 + 35*la^6*x^5*zb^8 - 44*la^7*x^5*zb^8 - 
       29*la^8*x^5*zb^8 - 14*la^6*x^6*zb^8 - 22*la^7*x^6*zb^8 + 
       4*la^3*x^2*zb^9 - 24*la^4*x^2*zb^9 + 8*la^5*x^2*zb^9 - 
       7*la^6*x^2*zb^9 - 8*la^7*x^2*zb^9 + 2*la^8*x^2*zb^9 + 
       6*la^3*x^3*zb^9 - 8*la^4*x^3*zb^9 - 106*la^5*x^3*zb^9 + 
       40*la^6*x^3*zb^9 - 56*la^7*x^3*zb^9 + 4*la^8*x^3*zb^9 + 
       4*la^9*x^3*zb^9 + 6*la^4*x^4*zb^9 - 50*la^5*x^4*zb^9 - 
       28*la^6*x^4*zb^9 - 32*la^7*x^4*zb^9 - 4*la^8*x^4*zb^9 + 
       4*la^9*x^4*zb^9 + 10*la^5*x^5*zb^9 + 2*la^6*x^5*zb^9 - 
       44*la^7*x^5*zb^9 + 30*la^8*x^5*zb^9 + 18*la^9*x^5*zb^9 + 
       15*la^6*x^6*zb^9 + 22*la^7*x^6*zb^9 + 23*la^8*x^6*zb^9 - 
       6*la^4*x^3*zb^10 + 24*la^5*x^3*zb^10 - 6*la^6*x^3*zb^10 + 
       12*la^8*x^3*zb^10 - 4*la^9*x^3*zb^10 - 4*la^4*x^4*zb^10 + 
       14*la^5*x^4*zb^10 + 40*la^6*x^4*zb^10 - 40*la^7*x^4*zb^10 + 
       46*la^8*x^4*zb^10 - 6*la^9*x^4*zb^10 - 4*la^5*x^5*zb^10 + 
       13*la^6*x^5*zb^10 - 22*la^7*x^5*zb^10 + 48*la^8*x^5*zb^10 - 
       14*la^9*x^5*zb^10 - 9*la^10*x^5*zb^10 - 2*la^6*x^6*zb^10 - 
       36*la^7*x^6*zb^10 + 4*la^8*x^6*zb^10 - 20*la^9*x^6*zb^10 + 
       4*la^5*x^4*zb^11 - 16*la^6*x^4*zb^11 + 8*la^7*x^4*zb^11 + 
       la^8*x^4*zb^11 - 8*la^9*x^4*zb^11 + 2*la^10*x^4*zb^11 + 
       2*la^5*x^5*zb^11 - 22*la^7*x^5*zb^11 + 36*la^8*x^5*zb^11 - 
       40*la^9*x^5*zb^11 + 12*la^10*x^5*zb^11 + 2*la^11*x^5*zb^11 + 
       la^6*x^6*zb^11 + 2*la^7*x^6*zb^11 + 30*la^8*x^6*zb^11 - 
       20*la^9*x^6*zb^11 + 15*la^10*x^6*zb^11 - 2*la^6*x^5*zb^12 + 
       4*la^7*x^5*zb^12 + 3*la^8*x^5*zb^12 - 10*la^9*x^5*zb^12 + 
       11*la^10*x^5*zb^12 - 4*la^11*x^5*zb^12 - 2*la^7*x^6*zb^12 + 
       2*la^8*x^6*zb^12 - 12*la^9*x^6*zb^12 + 10*la^10*x^6*zb^12 - 
       6*la^11*x^6*zb^12 + la^8*x^6*zb^13 - 2*la^9*x^6*zb^13 + 
       3*la^10*x^6*zb^13 - 2*la^11*x^6*zb^13 + la^12*x^6*zb^13))/
     (ep^2*(-1 + la)*la*x*(-1 + zb)*zb*(-1 + la*zb)^2*(-1 + x*zb)*
      (-1 + la*x*zb)^4*(2 - zb - 2*la*x*zb + la^2*x*zb^2))
 
MasterCoefficient[RR, 4, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, zb, 0, 1] = 
   ALARM*ep^2 + (16*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) - 
    (16*nc^2*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + 
    ((16*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) - (16*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep^3 + 
    ((16*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) - (16*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep^2 + 
    ((16*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) - (16*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep + 
    ((8*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)) - (8*nc^2*Pi^3*(1 + zb^2))/
       ((-1 + la)*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 4, g, q, zb, 0, la] = 
   ALARM*ep^2 + ((-8*Pi^3*zb*(1 - 3*la - zb + la*zb))/
       ((-1 + la)*x*(-1 + zb)) + (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/
       ((-1 + la)*x*(-1 + zb)))/ep^3 + 
    ((-8*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*x*(-1 + zb)))/
     ep^2 + ((-8*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*x*(-1 + zb)))/ep + 
    ((8*Pi^3*(1 + la^2*zb^2))/((-1 + la)*x*(-1 + zb)) - 
      (8*nc^2*Pi^3*(1 + la^2*zb^2))/((-1 + la)*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 4, g, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, g, q, zb, x, 1] = 
   ALARM*ep^2 + ((16*Pi^3*zb*(1 - 6*x + 6*x*zb - 2*x^2*zb + x^2*zb^2))/
       ((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^2) - 
      (16*nc^2*Pi^3*zb*(1 - 6*x + 6*x*zb - 2*x^2*zb + x^2*zb^2))/
       ((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^2))/ep + 
    ((16*Pi^3*zb*(1 - 6*x + 12*x*zb - 6*x^2*zb - 16*x*zb^2 + 30*x^2*zb^2 - 
         2*x^3*zb^2 + 8*x*zb^3 - 32*x^2*zb^3 + 4*x^3*zb^3 - 2*x^4*zb^3 + 
         8*x^2*zb^4 + x^4*zb^4))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^4) - 
      (16*nc^2*Pi^3*zb*(1 - 6*x + 12*x*zb - 6*x^2*zb - 16*x*zb^2 + 
         30*x^2*zb^2 - 2*x^3*zb^2 + 8*x*zb^3 - 32*x^2*zb^3 + 4*x^3*zb^3 - 
         2*x^4*zb^3 + 8*x^2*zb^4 + x^4*zb^4))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)^4))/ep^2 + 
    ((16*Pi^3*zb*(1 - 6*x + 8*x*zb + 2*x^2*zb - 8*x*zb^2 + 18*x^2*zb^2 - 
         10*x^3*zb^2 + 4*x*zb^3 - 32*x^2*zb^3 + 20*x^3*zb^3 - 2*x^4*zb^3 + 
         12*x^2*zb^4 - 8*x^3*zb^4 + x^4*zb^4))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)^4) - (16*nc^2*Pi^3*zb*(1 - 6*x + 8*x*zb + 2*x^2*zb - 
         8*x*zb^2 + 18*x^2*zb^2 - 10*x^3*zb^2 + 4*x*zb^3 - 32*x^2*zb^3 + 
         20*x^3*zb^3 - 2*x^4*zb^3 + 12*x^2*zb^4 - 8*x^3*zb^4 + x^4*zb^4))/
       ((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^4))/ep^3 + 
    ((-8*Pi^3*(-1 + 14*x*zb - zb^2 - 16*x*zb^2 - 20*x^2*zb^2 + 10*x*zb^3 + 
         20*x^2*zb^3 + 10*x^3*zb^3 - 4*x*zb^4 - 24*x^3*zb^4 + 5*x^4*zb^4 + 
         14*x^3*zb^5 - 4*x^4*zb^5 - 4*x^3*zb^6 + x^4*zb^6))/
       ((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^4) + 
      (8*nc^2*Pi^3*(-1 + 14*x*zb - zb^2 - 16*x*zb^2 - 20*x^2*zb^2 + 
         10*x*zb^3 + 20*x^2*zb^3 + 10*x^3*zb^3 - 4*x*zb^4 - 24*x^3*zb^4 + 
         5*x^4*zb^4 + 14*x^3*zb^5 - 4*x^4*zb^5 - 4*x^3*zb^6 + x^4*zb^6))/
       ((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^4))/ep^4
 
MasterCoefficient[RR, 4, g, q, zb, x, la] = 
   ALARM*ep^2 + ((-8*Pi^3*(1 - la*zb - 14*la*x*zb + la^2*zb^2 + 
         30*la*x*zb^2 + 20*la^2*x^2*zb^2 - la^3*zb^3 - 32*la*x*zb^3 + 
         6*la^2*x*zb^3 - 28*la^2*x^2*zb^3 - 12*la^3*x^2*zb^3 - 
         10*la^3*x^3*zb^3 + 14*la*x*zb^4 - 4*la^3*x*zb^4 + 4*la^4*x*zb^4 + 
         12*la^2*x^2*zb^4 + 12*la^3*x^2*zb^4 - 4*la^4*x^2*zb^4 + 
         14*la^3*x^3*zb^4 + 20*la^4*x^3*zb^4 - 5*la^4*x^4*zb^4 - 
         2*la*x*zb^5 - 2*la^2*x*zb^5 + 4*la^3*x*zb^5 - 4*la^4*x*zb^5 - 
         8*la^3*x^2*zb^5 + 4*la^4*x^2*zb^5 + 4*la^5*x^2*zb^5 - 
         4*la^3*x^3*zb^5 - 18*la^4*x^3*zb^5 - 16*la^5*x^3*zb^5 + 
         9*la^5*x^4*zb^5 + 4*la^4*x^2*zb^6 - 4*la^5*x^2*zb^6 + 
         6*la^3*x^3*zb^6 - 4*la^4*x^3*zb^6 + 12*la^5*x^3*zb^6 + 
         4*la^6*x^3*zb^6 - 5*la^6*x^4*zb^6 - 2*la^3*x^3*zb^7 - 
         2*la^4*x^3*zb^7 + 4*la^5*x^3*zb^7 - 4*la^6*x^3*zb^7 + 
         la^7*x^4*zb^7))/((-1 + la)*x*(-1 + zb)*(-1 + la*zb)*
        (-1 + la*x*zb)^4) + (8*nc^2*Pi^3*(1 - la*zb - 14*la*x*zb + 
         la^2*zb^2 + 30*la*x*zb^2 + 20*la^2*x^2*zb^2 - la^3*zb^3 - 
         32*la*x*zb^3 + 6*la^2*x*zb^3 - 28*la^2*x^2*zb^3 - 12*la^3*x^2*zb^3 - 
         10*la^3*x^3*zb^3 + 14*la*x*zb^4 - 4*la^3*x*zb^4 + 4*la^4*x*zb^4 + 
         12*la^2*x^2*zb^4 + 12*la^3*x^2*zb^4 - 4*la^4*x^2*zb^4 + 
         14*la^3*x^3*zb^4 + 20*la^4*x^3*zb^4 - 5*la^4*x^4*zb^4 - 
         2*la*x*zb^5 - 2*la^2*x*zb^5 + 4*la^3*x*zb^5 - 4*la^4*x*zb^5 - 
         8*la^3*x^2*zb^5 + 4*la^4*x^2*zb^5 + 4*la^5*x^2*zb^5 - 
         4*la^3*x^3*zb^5 - 18*la^4*x^3*zb^5 - 16*la^5*x^3*zb^5 + 
         9*la^5*x^4*zb^5 + 4*la^4*x^2*zb^6 - 4*la^5*x^2*zb^6 + 
         6*la^3*x^3*zb^6 - 4*la^4*x^3*zb^6 + 12*la^5*x^3*zb^6 + 
         4*la^6*x^3*zb^6 - 5*la^6*x^4*zb^6 - 2*la^3*x^3*zb^7 - 
         2*la^4*x^3*zb^7 + 4*la^5*x^3*zb^7 - 4*la^6*x^3*zb^7 + 
         la^7*x^4*zb^7))/((-1 + la)*x*(-1 + zb)*(-1 + la*zb)*
        (-1 + la*x*zb)^4))/ep^4 + 
    ((8*Pi^3*zb*(-1 + 3*la - 12*la*x + zb + la*zb - 6*la^2*zb + 22*la*x*zb + 
         18*la^2*x*zb + 4*la^2*x^2*zb - 2*la*zb^2 + la^2*zb^2 + 3*la^3*zb^2 - 
         14*la*x*zb^2 - 42*la^2*x*zb^2 - 4*la^3*x*zb^2 + 16*la^2*x^2*zb^2 + 
         12*la^3*x^2*zb^2 - 20*la^3*x^3*zb^2 + la^2*zb^3 - la^3*zb^3 + 
         2*la*x*zb^3 + 36*la^2*x*zb^3 + 12*la^3*x*zb^3 + 6*la^4*x*zb^3 - 
         44*la^2*x^2*zb^3 - 40*la^3*x^2*zb^3 - 48*la^4*x^2*zb^3 + 
         34*la^3*x^3*zb^3 + 46*la^4*x^3*zb^3 - 4*la^4*x^4*zb^3 - 
         12*la^2*x*zb^4 - 2*la^3*x*zb^4 - 18*la^4*x*zb^4 + 32*la^2*x^2*zb^4 + 
         36*la^3*x^2*zb^4 + 96*la^4*x^2*zb^4 + 24*la^5*x^2*zb^4 - 
         6*la^3*x^3*zb^4 - 78*la^4*x^3*zb^4 - 32*la^5*x^3*zb^4 + 
         la^4*x^4*zb^4 + 9*la^5*x^4*zb^4 + 2*la^3*x*zb^5 + 4*la^4*x*zb^5 + 
         2*la^5*x*zb^5 - 4*la^2*x^2*zb^5 - 24*la^3*x^2*zb^5 - 
         44*la^4*x^2*zb^5 - 32*la^5*x^2*zb^5 - 8*la^6*x^2*zb^5 - 
         6*la^3*x^3*zb^5 + 36*la^4*x^3*zb^5 + 24*la^5*x^3*zb^5 + 
         18*la^6*x^3*zb^5 - la^4*x^4*zb^5 - la^5*x^4*zb^5 - 6*la^6*x^4*zb^5 + 
         4*la^3*x^2*zb^6 + 8*la^4*x^2*zb^6 + 4*la^5*x^2*zb^6 + 
         8*la^6*x^2*zb^6 - 4*la^4*x^3*zb^6 - 2*la^5*x^3*zb^6 - 
         6*la^6*x^3*zb^6 - 4*la^7*x^3*zb^6 + 2*la^5*x^4*zb^6 - 
         la^6*x^4*zb^6 + la^7*x^4*zb^6 + 2*la^5*x^3*zb^7 - 4*la^6*x^3*zb^7 + 
         2*la^7*x^3*zb^7 - la^6*x^4*zb^7 + la^7*x^4*zb^7))/
       ((-1 + la)*x*(-1 + zb)*(-1 + la*zb)^2*(-1 + la*x*zb)^4) - 
      (8*nc^2*Pi^3*zb*(-1 + 3*la - 12*la*x + zb + la*zb - 6*la^2*zb + 
         22*la*x*zb + 18*la^2*x*zb + 4*la^2*x^2*zb - 2*la*zb^2 + la^2*zb^2 + 
         3*la^3*zb^2 - 14*la*x*zb^2 - 42*la^2*x*zb^2 - 4*la^3*x*zb^2 + 
         16*la^2*x^2*zb^2 + 12*la^3*x^2*zb^2 - 20*la^3*x^3*zb^2 + la^2*zb^3 - 
         la^3*zb^3 + 2*la*x*zb^3 + 36*la^2*x*zb^3 + 12*la^3*x*zb^3 + 
         6*la^4*x*zb^3 - 44*la^2*x^2*zb^3 - 40*la^3*x^2*zb^3 - 
         48*la^4*x^2*zb^3 + 34*la^3*x^3*zb^3 + 46*la^4*x^3*zb^3 - 
         4*la^4*x^4*zb^3 - 12*la^2*x*zb^4 - 2*la^3*x*zb^4 - 18*la^4*x*zb^4 + 
         32*la^2*x^2*zb^4 + 36*la^3*x^2*zb^4 + 96*la^4*x^2*zb^4 + 
         24*la^5*x^2*zb^4 - 6*la^3*x^3*zb^4 - 78*la^4*x^3*zb^4 - 
         32*la^5*x^3*zb^4 + la^4*x^4*zb^4 + 9*la^5*x^4*zb^4 + 2*la^3*x*zb^5 + 
         4*la^4*x*zb^5 + 2*la^5*x*zb^5 - 4*la^2*x^2*zb^5 - 24*la^3*x^2*zb^5 - 
         44*la^4*x^2*zb^5 - 32*la^5*x^2*zb^5 - 8*la^6*x^2*zb^5 - 
         6*la^3*x^3*zb^5 + 36*la^4*x^3*zb^5 + 24*la^5*x^3*zb^5 + 
         18*la^6*x^3*zb^5 - la^4*x^4*zb^5 - la^5*x^4*zb^5 - 6*la^6*x^4*zb^5 + 
         4*la^3*x^2*zb^6 + 8*la^4*x^2*zb^6 + 4*la^5*x^2*zb^6 + 
         8*la^6*x^2*zb^6 - 4*la^4*x^3*zb^6 - 2*la^5*x^3*zb^6 - 
         6*la^6*x^3*zb^6 - 4*la^7*x^3*zb^6 + 2*la^5*x^4*zb^6 - 
         la^6*x^4*zb^6 + la^7*x^4*zb^6 + 2*la^5*x^3*zb^7 - 4*la^6*x^3*zb^7 + 
         2*la^7*x^3*zb^7 - la^6*x^4*zb^7 + la^7*x^4*zb^7))/
       ((-1 + la)*x*(-1 + zb)*(-1 + la*zb)^2*(-1 + la*x*zb)^4))/ep^3 + 
    ((8*Pi^3*zb*(-1 + 3*la - 12*la*x + zb + la*zb - 6*la^2*zb + 38*la*x*zb + 
         10*la^2*x*zb - 12*la^2*x^2*zb - 2*la*zb^2 + la^2*zb^2 + 
         3*la^3*zb^2 - 30*la*x*zb^2 - 74*la^2*x*zb^2 + 12*la^3*x*zb^2 + 
         8*la^2*x^2*zb^2 + 76*la^3*x^2*zb^2 - 4*la^3*x^3*zb^2 + la^2*zb^3 - 
         la^3*zb^3 + 2*la*x*zb^3 + 92*la^2*x*zb^3 + 12*la^3*x*zb^3 - 
         2*la^4*x*zb^3 - 28*la^2*x^2*zb^3 - 56*la^3*x^2*zb^3 - 
         112*la^4*x^2*zb^3 + 34*la^3*x^3*zb^3 - 18*la^4*x^3*zb^3 - 
         4*la^4*x^4*zb^3 - 28*la^2*x*zb^4 - 34*la^3*x*zb^4 - 2*la^4*x*zb^4 + 
         40*la^2*x^2*zb^4 - 12*la^3*x^2*zb^4 + 136*la^4*x^2*zb^4 + 
         40*la^5*x^2*zb^4 - 22*la^3*x^3*zb^4 - 30*la^4*x^3*zb^4 + 
         32*la^5*x^3*zb^4 + la^4*x^4*zb^4 + 9*la^5*x^4*zb^4 + 
         18*la^3*x*zb^5 - 4*la^4*x*zb^5 + 2*la^5*x*zb^5 - 4*la^2*x^2*zb^5 - 
         24*la^3*x^2*zb^5 - 12*la^4*x^2*zb^5 - 48*la^5*x^2*zb^5 - 
         8*la^6*x^2*zb^5 - 6*la^3*x^3*zb^5 + 52*la^4*x^3*zb^5 - 
         40*la^5*x^3*zb^5 + 2*la^6*x^3*zb^5 - la^4*x^4*zb^5 - la^5*x^4*zb^5 - 
         6*la^6*x^4*zb^5 + 4*la^3*x^2*zb^6 + 4*la^5*x^2*zb^6 + 
         8*la^6*x^2*zb^6 - 4*la^4*x^3*zb^6 - 2*la^5*x^3*zb^6 + 
         10*la^6*x^3*zb^6 - 4*la^7*x^3*zb^6 + 2*la^5*x^4*zb^6 - 
         la^6*x^4*zb^6 + la^7*x^4*zb^6 + 2*la^5*x^3*zb^7 - 4*la^6*x^3*zb^7 + 
         2*la^7*x^3*zb^7 - la^6*x^4*zb^7 + la^7*x^4*zb^7))/
       ((-1 + la)*x*(-1 + zb)*(-1 + la*zb)^2*(-1 + la*x*zb)^4) - 
      (8*nc^2*Pi^3*zb*(-1 + 3*la - 12*la*x + zb + la*zb - 6*la^2*zb + 
         38*la*x*zb + 10*la^2*x*zb - 12*la^2*x^2*zb - 2*la*zb^2 + la^2*zb^2 + 
         3*la^3*zb^2 - 30*la*x*zb^2 - 74*la^2*x*zb^2 + 12*la^3*x*zb^2 + 
         8*la^2*x^2*zb^2 + 76*la^3*x^2*zb^2 - 4*la^3*x^3*zb^2 + la^2*zb^3 - 
         la^3*zb^3 + 2*la*x*zb^3 + 92*la^2*x*zb^3 + 12*la^3*x*zb^3 - 
         2*la^4*x*zb^3 - 28*la^2*x^2*zb^3 - 56*la^3*x^2*zb^3 - 
         112*la^4*x^2*zb^3 + 34*la^3*x^3*zb^3 - 18*la^4*x^3*zb^3 - 
         4*la^4*x^4*zb^3 - 28*la^2*x*zb^4 - 34*la^3*x*zb^4 - 2*la^4*x*zb^4 + 
         40*la^2*x^2*zb^4 - 12*la^3*x^2*zb^4 + 136*la^4*x^2*zb^4 + 
         40*la^5*x^2*zb^4 - 22*la^3*x^3*zb^4 - 30*la^4*x^3*zb^4 + 
         32*la^5*x^3*zb^4 + la^4*x^4*zb^4 + 9*la^5*x^4*zb^4 + 
         18*la^3*x*zb^5 - 4*la^4*x*zb^5 + 2*la^5*x*zb^5 - 4*la^2*x^2*zb^5 - 
         24*la^3*x^2*zb^5 - 12*la^4*x^2*zb^5 - 48*la^5*x^2*zb^5 - 
         8*la^6*x^2*zb^5 - 6*la^3*x^3*zb^5 + 52*la^4*x^3*zb^5 - 
         40*la^5*x^3*zb^5 + 2*la^6*x^3*zb^5 - la^4*x^4*zb^5 - la^5*x^4*zb^5 - 
         6*la^6*x^4*zb^5 + 4*la^3*x^2*zb^6 + 4*la^5*x^2*zb^6 + 
         8*la^6*x^2*zb^6 - 4*la^4*x^3*zb^6 - 2*la^5*x^3*zb^6 + 
         10*la^6*x^3*zb^6 - 4*la^7*x^3*zb^6 + 2*la^5*x^4*zb^6 - 
         la^6*x^4*zb^6 + la^7*x^4*zb^6 + 2*la^5*x^3*zb^7 - 4*la^6*x^3*zb^7 + 
         2*la^7*x^3*zb^7 - la^6*x^4*zb^7 + la^7*x^4*zb^7))/
       ((-1 + la)*x*(-1 + zb)*(-1 + la*zb)^2*(-1 + la*x*zb)^4))/ep^2
 
MasterCoefficient[RR, 4, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, zb, 0, 0] = 
   ALARM*ep^2 + ((-16*Pi^3*zb)/(la*x*(-1 + zb)) + 
      (16*Pi^3*zb)/(la*nc^2*x*(-1 + zb)))/ep^3 + (8*Pi^3*(1 - 4*zb + zb^2))/
     (la*x*(-1 + zb)) - (8*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*x*(-1 + zb)) + 
    ((-8*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)) + (8*Pi^3*(1 + zb^2))/
       (la*nc^2*x*(-1 + zb)))/ep^4 + 
    ((8*Pi^3*(1 - 4*zb + zb^2))/(la*x*(-1 + zb)) - (8*Pi^3*(1 - 4*zb + zb^2))/
       (la*nc^2*x*(-1 + zb)))/ep^2 + 
    ((8*Pi^3*(1 - 4*zb + zb^2))/(la*x*(-1 + zb)) - (8*Pi^3*(1 - 4*zb + zb^2))/
       (la*nc^2*x*(-1 + zb)))/ep
 
MasterCoefficient[RR, 4, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, zb, 0, la] = 
   ALARM*ep^2 + ((16*(-1 + la)*Pi^3*zb)/(la*x*(-1 + zb)) - 
      (16*(-1 + la)*Pi^3*zb)/(la*nc^2*x*(-1 + zb)))/ep^3 + 
    ((-8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/(la*x*(-1 + zb)) + 
      (8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/(la*nc^2*x*(-1 + zb)))/
     ep^2 + ((-8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/
       (la*x*(-1 + zb)) + (8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/
       (la*nc^2*x*(-1 + zb)))/ep + 
    ((-8*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*x*(-1 + zb)) + 
      (8*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*nc^2*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 4, q, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, zb, x, 0] = 
   ALARM*ep^2 + ((16*Pi^3*zb)/(la*x*(-1 + zb)*(-1 + x*zb)) - 
      (16*Pi^3*zb)/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)))/ep^3 + 
    ((8*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)*(-1 + x*zb)) - 
      (8*Pi^3*(1 + zb^2))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)))/ep^4 + 
    ((-8*Pi^3*(1 - 4*zb + zb^2))/(la*x*(-1 + zb)*(-1 + x*zb)) + 
      (8*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)))/ep^2 + 
    ((-8*Pi^3*(1 - 4*zb + zb^2))/(la*x*(-1 + zb)*(-1 + x*zb)) + 
      (8*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)))/ep
 
MasterCoefficient[RR, 4, q, g, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, g, zb, x, la] = 
   ALARM*ep^2 + ((-8*nc^2*Pi^3*zb^2*(-1 + 3*la*x*zb + 2*la^2*x*zb - zb^2 + 
         2*la*zb^2 - la^2*zb^2 + 2*la*x*zb^2 - 4*la^2*x*zb^2 - 
         5*la^2*x^2*zb^2 - 3*la^3*x^2*zb^2 + 3*la*x*zb^3 - 6*la^2*x*zb^3 + 
         3*la^3*x*zb^3 - 2*la^2*x^2*zb^3 + 6*la^3*x^2*zb^3 + 
         2*la^4*x^2*zb^3 + 4*la^3*x^3*zb^3 - 4*la^2*x^2*zb^4 + 
         9*la^3*x^2*zb^4 - 6*la^4*x^2*zb^4 - 4*la^4*x^3*zb^4 + 
         la^3*x^3*zb^5 - 2*la^4*x^3*zb^5 + 2*la^5*x^3*zb^5))/
       ((-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3) - 
      (8*Pi^3*(-1 + 3*la*x*zb - zb^2 + 2*la*zb^2 - la^2*zb^2 + 2*la*x*zb^2 + 
         la^2*x*zb^2 - 3*la^2*x^2*zb^2 + 3*la*x*zb^3 - 10*la^2*x*zb^3 + 
         3*la^3*x*zb^3 - 7*la^2*x^2*zb^3 + la^3*x^3*zb^3 + la^2*x*zb^4 + 
         12*la^3*x^2*zb^4 - 2*la^4*x^2*zb^4 + 6*la^3*x^3*zb^4 - 
         2*la^4*x^3*zb^4 - la^2*x^2*zb^5 - 2*la^4*x^2*zb^5 - 
         2*la^3*x^3*zb^5 - 6*la^4*x^3*zb^5 + 2*la^5*x^3*zb^5 + 
         2*la^4*x^3*zb^6))/(la*nc^2*x*(-1 + zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^3) + (8*Pi^3*(-1 + 3*la*x*zb - zb^2 + 2*la*zb^2 - 
         la^2*zb^2 + la*x*zb^2 + la^2*x*zb^2 - 3*la^2*x^2*zb^2 + 
         3*la*x*zb^3 - 10*la^2*x*zb^3 + 3*la^3*x*zb^3 - 4*la^2*x^2*zb^3 + 
         2*la^3*x^2*zb^3 + la^3*x^3*zb^3 - la*x*zb^4 + 3*la^2*x*zb^4 - 
         la^3*x*zb^4 + 2*la^2*x^2*zb^4 + 8*la^3*x^2*zb^4 - 2*la^4*x^2*zb^4 + 
         la^3*x^3*zb^4 - 5*la^4*x^3*zb^4 + 2*la^2*x^2*zb^5 - 
         6*la^3*x^2*zb^5 + la^4*x^2*zb^5 - 4*la^3*x^3*zb^5 + 
         4*la^5*x^3*zb^5 + 4*la^4*x^4*zb^5 - 4*la^3*x^3*zb^6 + 
         11*la^4*x^3*zb^6 - 6*la^5*x^3*zb^6 - 4*la^5*x^4*zb^6 + 
         la^4*x^4*zb^7 - 2*la^5*x^4*zb^7 + 2*la^6*x^4*zb^7))/
       (la*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3))/ep^4 + 
    ((-8*Pi^3*zb*(2 - 2*la - 2*la*zb + 2*la^2*zb - 6*la*x*zb + 9*la^2*x*zb - 
         2*la*x*zb^2 + 5*la^2*x*zb^2 - 10*la^3*x*zb^2 + 3*la^2*x^2*zb^2 - 
         8*la^3*x^2*zb^2 + 4*la^2*x*zb^3 + la^3*x*zb^3 + 9*la^2*x^2*zb^3 - 
         9*la^3*x^2*zb^3 + 11*la^4*x^2*zb^3 + 2*la^4*x^3*zb^3 - 
         3*la^3*x*zb^4 + 2*la^4*x*zb^4 - 2*la^2*x^2*zb^4 - 10*la^3*x^2*zb^4 + 
         7*la^4*x^2*zb^4 - 2*la^5*x^2*zb^4 - 5*la^3*x^3*zb^4 + 
         5*la^4*x^3*zb^4 - 4*la^5*x^3*zb^4 + 3*la^3*x^2*zb^5 - 
         2*la^5*x^2*zb^5 + la^3*x^3*zb^5 + 5*la^4*x^3*zb^5 - 
         6*la^5*x^3*zb^5 + 2*la^6*x^3*zb^5 - 2*la^4*x^3*zb^6 + 
         2*la^5*x^3*zb^6))/(la*nc^2*x*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^3) - (8*nc^2*Pi^3*zb^2*(2*la + 2*zb - 4*la*zb - 
         3*la^2*zb - 2*la*x*zb - 2*la*zb^2 + 6*la^2*zb^2 - 4*la*x*zb^2 + 
         6*la^2*x*zb^2 + 3*la^3*x*zb^2 - la^3*x^2*zb^2 - la^2*zb^3 - 
         2*la*x*zb^3 + 9*la^2*x*zb^3 - 9*la^3*x*zb^3 - 2*la^4*x*zb^3 + 
         9*la^2*x^2*zb^3 - 6*la^3*x^2*zb^3 - la^4*x^2*zb^3 + la^3*x^3*zb^3 + 
         3*la^2*x*zb^4 - 6*la^3*x*zb^4 + 4*la^4*x*zb^4 + la^2*x^2*zb^4 - 
         15*la^3*x^2*zb^4 + 11*la^4*x^2*zb^4 + 2*la^5*x^2*zb^4 - 
         5*la^3*x^3*zb^4 + 3*la^4*x^3*zb^4 - 2*la^3*x^2*zb^5 + 
         8*la^4*x^2*zb^5 - 6*la^5*x^2*zb^5 + 7*la^4*x^3*zb^5 - 
         6*la^5*x^3*zb^5 - 2*la^5*x^3*zb^6 + 2*la^6*x^3*zb^6))/
       ((-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb*(2 - 2*la - 2*la*zb + 2*la^2*zb - 6*la*x*zb + 11*la^2*x*zb + 
         la^2*x*zb^2 - 13*la^3*x*zb^2 + la^2*x^2*zb^2 - 8*la^3*x^2*zb^2 + 
         2*la^2*x*zb^3 + 7*la^3*x*zb^3 + 5*la^2*x^2*zb^3 - 3*la^3*x^2*zb^3 + 
         14*la^4*x^2*zb^3 + la^4*x^3*zb^3 - 4*la^3*x*zb^4 + 2*la^4*x*zb^4 - 
         4*la^2*x^2*zb^4 - la^3*x^2*zb^4 - 2*la^4*x^2*zb^4 - 
         4*la^5*x^2*zb^4 + 4*la^3*x^3*zb^4 - la^4*x^3*zb^4 - 
         5*la^5*x^3*zb^4 + la^4*x^4*zb^4 + 6*la^3*x^2*zb^5 - 
         6*la^4*x^2*zb^5 + 2*la^5*x^2*zb^5 + 2*la^3*x^3*zb^5 - 
         10*la^4*x^3*zb^5 + 5*la^5*x^3*zb^5 + 4*la^6*x^3*zb^5 - 
         5*la^4*x^4*zb^5 + 3*la^5*x^4*zb^5 - 4*la^4*x^3*zb^6 + 
         10*la^5*x^3*zb^6 - 6*la^6*x^3*zb^6 + 7*la^5*x^4*zb^6 - 
         6*la^6*x^4*zb^6 - 2*la^6*x^4*zb^7 + 2*la^7*x^4*zb^7))/
       (la*x*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^3))/ep^3 + 
    ((-8*nc^2*Pi^3*zb^2*(-1 - 2*la + 4*zb + la*zb + 3*la^2*zb + 5*la*x*zb - 
         zb^2 - 3*la*zb^2 - 3*la^2*zb^2 - 15*la*x*zb^2 + 3*la^2*x*zb^2 - 
         3*la^2*x^2*zb^2 + 2*la^2*zb^3 + 2*la*x*zb^3 + 15*la^2*x*zb^3 - 
         6*la^3*x*zb^3 - 2*la^4*x*zb^3 + 12*la^2*x^2*zb^3 - 5*la^3*x^2*zb^3 - 
         la^4*x^2*zb^3 + la^3*x^3*zb^3 - 6*la^3*x*zb^4 + 4*la^4*x*zb^4 + 
         la^2*x^2*zb^4 - 17*la^3*x^2*zb^4 + 11*la^4*x^2*zb^4 + 
         2*la^5*x^2*zb^4 - 5*la^3*x^3*zb^4 + 3*la^4*x^3*zb^4 - 
         2*la^3*x^2*zb^5 + 8*la^4*x^2*zb^5 - 6*la^5*x^2*zb^5 + 
         7*la^4*x^3*zb^5 - 6*la^5*x^3*zb^5 - 2*la^5*x^3*zb^6 + 
         2*la^6*x^3*zb^6))/((-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^3) - (8*Pi^3*(-1 + 4*zb - 2*la*zb + 3*la*x*zb - zb^2 - 
         3*la*zb^2 + 3*la^2*zb^2 - 12*la*x*zb^2 + 4*la^2*x*zb^2 - 
         3*la^2*x^2*zb^2 + la*zb^3 - la^2*zb^3 + 2*la*x*zb^3 + 
         13*la^2*x*zb^3 - 6*la^3*x*zb^3 + 14*la^2*x^2*zb^3 - 
         6*la^3*x^2*zb^3 + la^3*x^3*zb^3 - la*x*zb^4 + la^2*x*zb^4 - 
         6*la^3*x*zb^4 - 3*la^2*x^2*zb^4 - 15*la^3*x^2*zb^4 + 
         9*la^4*x^2*zb^4 - 4*la^3*x^3*zb^4 + 2*la^4*x^3*zb^4 + 
         2*la^4*x*zb^5 + 2*la^2*x^2*zb^5 - 3*la^3*x^2*zb^5 + 
         9*la^4*x^2*zb^5 - 2*la^5*x^2*zb^5 - 2*la^3*x^3*zb^5 + 
         7*la^4*x^3*zb^5 - 4*la^5*x^3*zb^5 - 2*la^5*x^2*zb^6 + 
         la^3*x^3*zb^6 + 3*la^4*x^3*zb^6 - 6*la^5*x^3*zb^6 + 
         2*la^6*x^3*zb^6 - 2*la^4*x^3*zb^7 + 2*la^5*x^3*zb^7))/
       (la*nc^2*x*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*(-1 + 4*zb - 2*la*zb + 3*la*x*zb - zb^2 - 3*la*zb^2 + 
         3*la^2*zb^2 - 13*la*x*zb^2 + 2*la^2*x*zb^2 - 3*la^2*x^2*zb^2 + 
         la*zb^3 - la^2*zb^3 + 6*la*x*zb^3 + 14*la^2*x*zb^3 - 3*la^3*x*zb^3 + 
         19*la^2*x^2*zb^3 - 6*la^3*x^2*zb^3 + la^3*x^3*zb^3 - 2*la*x*zb^4 - 
         2*la^2*x*zb^4 - 9*la^3*x*zb^4 - 18*la^2*x^2*zb^4 - 
         12*la^3*x^2*zb^4 + 9*la^4*x^2*zb^4 - 7*la^3*x^3*zb^4 + 
         2*la^4*x^3*zb^4 + 2*la^3*x*zb^5 + 2*la^4*x*zb^5 + 4*la^2*x^2*zb^5 + 
         12*la^3*x^2*zb^5 + 3*la^4*x^2*zb^5 - 4*la^5*x^2*zb^5 + 
         10*la^3*x^3*zb^5 + 2*la^4*x^3*zb^5 - 5*la^5*x^3*zb^5 + 
         la^4*x^4*zb^5 - 6*la^4*x^2*zb^6 + 2*la^5*x^2*zb^6 + 
         2*la^3*x^3*zb^6 - 14*la^4*x^3*zb^6 + 5*la^5*x^3*zb^6 + 
         4*la^6*x^3*zb^6 - 5*la^4*x^4*zb^6 + 3*la^5*x^4*zb^6 - 
         4*la^4*x^3*zb^7 + 10*la^5*x^3*zb^7 - 6*la^6*x^3*zb^7 + 
         7*la^5*x^4*zb^7 - 6*la^6*x^4*zb^7 - 2*la^6*x^4*zb^8 + 
         2*la^7*x^4*zb^8))/(la*x*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^3))/ep^2
 
MasterCoefficient[RR, 4, q, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, q, zb, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, Q2, zb, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, zb, 0, la] = 
   ALARM*ep^2 + ((8*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc*x*(-1 + zb)) - 
      (16*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(x*(-1 + zb)) + 
      (8*(1 - 2*la + 2*la^2)*nc^3*Pi^3*zb^3)/(x*(-1 + zb)))/ep^4 + 
    ((-8*Pi^3*zb*(-1 + zb + zb^2))/(nc*x*(-1 + zb)) + 
      (16*nc*Pi^3*zb*(-1 + zb + zb^2))/(x*(-1 + zb)) - 
      (8*nc^3*Pi^3*zb*(-1 + zb + zb^2))/(x*(-1 + zb)))/ep^3
 
MasterCoefficient[RR, 4, q, qbar, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 4, q, qbar, zb, x, la] = 
   ALARM*ep^2 + ((-8*la*nc^3*Pi^3*zb^2*(-12 + 13*zb + 13*la*zb + 18*la*x*zb - 
         4*zb^2 - 14*la*zb^2 - 11*la*x*zb^2 - 26*la^2*x*zb^2 - 
         6*la^2*x^2*zb^2 + 4*la*zb^3 + 2*la*x*zb^3 + 15*la^2*x*zb^3 + 
         7*la^3*x*zb^3 + la^2*x^2*zb^3 + 10*la^3*x^2*zb^3 - la^2*x*zb^4 - 
         4*la^3*x*zb^4 - la^2*x^2*zb^4 - la^3*x^2*zb^4 - 4*la^4*x^2*zb^4 + 
         la^4*x^2*zb^5))/((-1 + la*zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*la*nc*Pi^3*zb^2*(35 - 39*zb - 38*la*zb - 51*la*x*zb + 12*zb^2 + 
         42*la*zb^2 + 34*la*x*zb^2 + 74*la^2*x*zb^2 + 15*la^2*x^2*zb^2 - 
         12*la*zb^3 - 6*la*x*zb^3 - 46*la^2*x*zb^3 - 20*la^3*x*zb^3 - 
         5*la^2*x^2*zb^3 - 25*la^3*x^2*zb^3 + la^3*x^3*zb^3 + 3*la^2*x*zb^4 + 
         12*la^3*x*zb^4 + 3*la^2*x^2*zb^4 + 5*la^3*x^2*zb^4 + 
         10*la^4*x^2*zb^4 + la^3*x^3*zb^4 - 2*la^4*x^3*zb^4 - 
         3*la^4*x^2*zb^5 - la^4*x^3*zb^5 + la^5*x^3*zb^5))/
       ((-1 + la*zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*la*Pi^3*zb^2*(11 - 13*zb - 12*la*zb - 15*la*x*zb + 4*zb^2 + 
         14*la*zb^2 + 12*la*x*zb^2 + 22*la^2*x*zb^2 + 3*la^2*x^2*zb^2 - 
         4*la*zb^3 - 2*la*x*zb^3 - 16*la^2*x*zb^3 - 6*la^3*x*zb^3 - 
         3*la^2*x^2*zb^3 - 5*la^3*x^2*zb^3 + la^3*x^3*zb^3 + la^2*x*zb^4 + 
         4*la^3*x*zb^4 + la^2*x^2*zb^4 + 3*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4 + 
         la^3*x^3*zb^4 - 2*la^4*x^3*zb^4 - la^4*x^2*zb^5 - la^4*x^3*zb^5 + 
         la^5*x^3*zb^5))/(nc^3*(-1 + la*zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*la*Pi^3*zb^2*(34 - 39*zb - 37*la*zb - 48*la*x*zb + 12*zb^2 + 
         42*la*zb^2 + 35*la*x*zb^2 + 70*la^2*x*zb^2 + 12*la^2*x^2*zb^2 - 
         12*la*zb^3 - 6*la*x*zb^3 - 47*la^2*x*zb^3 - 19*la^3*x*zb^3 - 
         7*la^2*x^2*zb^3 - 20*la^3*x^2*zb^3 + 2*la^3*x^3*zb^3 + 
         3*la^2*x*zb^4 + 12*la^3*x*zb^4 + 3*la^2*x^2*zb^4 + 7*la^3*x^2*zb^4 + 
         8*la^4*x^2*zb^4 + 2*la^3*x^3*zb^4 - 4*la^4*x^3*zb^4 - 
         3*la^4*x^2*zb^5 - 2*la^4*x^3*zb^5 + 2*la^5*x^3*zb^5))/
       (nc*(-1 + la*zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)))/
     ep^2 + ((-8*nc^3*Pi^3*zb^3*(2 - 4*la + 4*la^2 + la*x - 5*la^2*x + 
         2*la^2*x^2 - zb + 2*la*zb - 2*la^2*zb - 8*la*x*zb + 18*la^2*x*zb - 
         10*la^3*x*zb - 3*la^2*x^2*zb + 6*la^3*x^2*zb - 2*la^3*x^3*zb + 
         4*la*x*zb^2 - 9*la^2*x*zb^2 + 6*la^3*x*zb^2 + 8*la^2*x^2*zb^2 - 
         16*la^3*x^2*zb^2 + 6*la^4*x^2*zb^2 + la^3*x^3*zb^2 - 
         3*la^2*x^2*zb^3 + 6*la^3*x^2*zb^3 - 3*la^4*x^2*zb^3 - 
         2*la^3*x^3*zb^3 + 4*la^4*x^3*zb^3 - 2*la^5*x^3*zb^3 + 
         la^3*x^3*zb^4 - 2*la^4*x^3*zb^4 + la^5*x^3*zb^4))/
       (x*(-1 + zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*la*Pi^3*zb^2*(-1 + 2*zb + 2*la*zb + la*x*zb - 2*zb^2 - 2*la*zb^2 - 
         2*la^2*zb^2 - 3*la*x*zb^2 - la^2*x^2*zb^2 + 2*la*zb^3 + 
         6*la*x*zb^3 - 4*la^2*x*zb^3 + 6*la^3*x*zb^3 + 2*la^2*x^2*zb^3 - 
         3*la^3*x^2*zb^3 + la^3*x^3*zb^3 - la*x*zb^4 - 2*la^3*x*zb^4 - 
         5*la^2*x^2*zb^4 + 6*la^3*x^2*zb^4 - 3*la^4*x^2*zb^4 + 
         la^3*x^2*zb^5 + la^3*x^3*zb^5 - 2*la^4*x^3*zb^5 + la^5*x^3*zb^5))/
       (nc^3*(-1 + zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*nc*Pi^3*zb^2*(-(la*x) - 4*zb + 8*la*zb - 8*la^2*zb + 12*la^2*x*zb - 
         3*la^2*x^2*zb + 2*zb^2 - 4*la*zb^2 + 4*la^2*zb^2 + 14*la*x*zb^2 - 
         38*la^2*x*zb^2 + 18*la^3*x*zb^2 + 3*la^2*x^2*zb^2 - 
         12*la^3*x^2*zb^2 + 3*la^3*x^3*zb^2 - 8*la*x*zb^3 + 20*la^2*x*zb^3 - 
         12*la^3*x*zb^3 - 10*la^2*x^2*zb^3 + 28*la^3*x^2*zb^3 - 
         6*la^4*x^2*zb^3 - 3*la^4*x^3*zb^3 + la^4*x^4*zb^3 + 
         5*la^2*x^2*zb^4 - 12*la^3*x^2*zb^4 + 4*la^4*x^2*zb^4 - 
         la^3*x^3*zb^4 - 2*la^4*x^3*zb^4 + la^5*x^3*zb^4 - 2*la^3*x^3*zb^5 + 
         5*la^4*x^3*zb^5 - 2*la^5*x^3*zb^5 + la^4*x^4*zb^5 - 
         2*la^5*x^4*zb^5 + la^6*x^4*zb^5))/(x*(-1 + zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*Pi^3*zb^2*(-2*la*x - 2*zb + 4*la*zb - 4*la^2*zb + 3*la*x*zb + 
         9*la^2*x*zb + zb^2 - 2*la*zb^2 + 2*la^2*zb^2 + 4*la*x*zb^2 - 
         22*la^2*x*zb^2 + 6*la^3*x*zb^2 - 3*la^2*x^2*zb^2 - 6*la^3*x^2*zb^2 - 
         4*la*x*zb^3 + 13*la^2*x*zb^3 - 6*la^3*x*zb^3 + 4*la^2*x^2*zb^3 + 
         8*la^3*x^2*zb^3 + 6*la^4*x^2*zb^3 + 3*la^3*x^3*zb^3 - 
         6*la^4*x^3*zb^3 + 2*la^4*x^4*zb^3 + la^2*x^2*zb^4 - 
         6*la^3*x^2*zb^4 - la^4*x^2*zb^4 - 8*la^3*x^3*zb^4 + 
         8*la^4*x^3*zb^4 - 4*la^5*x^3*zb^4 - la^3*x^3*zb^5 + 
         4*la^4*x^3*zb^5 - la^5*x^3*zb^5 + 2*la^4*x^4*zb^5 - 
         4*la^5*x^4*zb^5 + 2*la^6*x^4*zb^5))/(nc*x*(-1 + zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)))/ep^4 + 
    ((8*la*Pi^3*zb^2*(-7 + 10*zb + 9*la*zb + 13*la*x*zb - zb^2 - 15*la*zb^2 - 
         14*la*x*zb^2 - 23*la^2*x*zb^2 - 5*la^2*x^2*zb^2 - zb^3 + 5*la*zb^3 - 
         7*la*x*zb^3 + 32*la^2*x*zb^3 + 7*la^3*x*zb^3 + 6*la^2*x^2*zb^3 + 
         11*la^3*x^2*zb^3 - la^3*x^3*zb^3 + 3*la*x*zb^4 - 11*la^3*x*zb^4 + 
         7*la^2*x^2*zb^4 - 17*la^3*x^2*zb^4 - 6*la^4*x^2*zb^4 - 
         2*la^3*x^3*zb^4 + 3*la^4*x^3*zb^4 - 2*la^2*x*zb^5 + 2*la^3*x*zb^5 - 
         8*la^3*x^2*zb^5 + 11*la^4*x^2*zb^5 + la^5*x^2*zb^5 - la^3*x^3*zb^5 + 
         4*la^4*x^3*zb^5 - 3*la^5*x^3*zb^5 + 2*la^4*x^2*zb^6 - 
         2*la^5*x^2*zb^6 + la^4*x^3*zb^6 - 2*la^5*x^3*zb^6 + la^6*x^3*zb^6))/
       (nc^3*(-1 + zb)*(-1 + la*zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + 
         la^2*x*zb^2)) + (8*nc^3*Pi^3*zb*(2 - 3*zb - 2*la*zb + 2*la*x*zb - 
         zb^2 + 3*la*zb^2 - 3*la*x*zb^2 - 2*la^2*x*zb^2 - 10*la^2*x^2*zb^2 + 
         zb^3 + la*zb^3 + 9*la*x*zb^3 + 3*la^2*x*zb^3 - 2*la^3*x*zb^3 + 
         7*la^2*x^2*zb^3 + 18*la^3*x^2*zb^3 + 6*la^3*x^3*zb^3 - la*zb^4 - 
         3*la*x*zb^4 - 12*la^2*x*zb^4 + 5*la^3*x*zb^4 - 6*la^2*x^2*zb^4 - 
         15*la^3*x^2*zb^4 - 5*la^4*x^2*zb^4 - la^3*x^3*zb^4 - 
         14*la^4*x^3*zb^4 + 4*la^2*x*zb^5 - la^3*x*zb^5 + la^2*x^2*zb^5 + 
         13*la^3*x^2*zb^5 + 5*la^4*x^3*zb^5 + 9*la^5*x^3*zb^5 - 
         2*la^3*x^2*zb^6 - 2*la^4*x^2*zb^6 + la^5*x^2*zb^6 - la^3*x^3*zb^6 - 
         3*la^5*x^3*zb^6 - 2*la^6*x^3*zb^6 + la^4*x^3*zb^7 - la^5*x^3*zb^7 + 
         la^6*x^3*zb^7))/(x*(-1 + zb)*(-1 + la*zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*nc*Pi^3*zb*(-4 + 6*zb + 4*la*zb - 11*la*x*zb + 2*zb^2 - 6*la*zb^2 + 
         16*la*x*zb^2 + 13*la^2*x*zb^2 + 33*la^2*x^2*zb^2 - 2*zb^3 - 
         2*la*zb^3 - 19*la*x*zb^3 - 21*la^2*x*zb^3 + 4*la^3*x*zb^3 - 
         28*la^2*x^2*zb^3 - 59*la^3*x^2*zb^3 - 17*la^3*x^3*zb^3 + 2*la*zb^4 + 
         5*la*x*zb^4 + 29*la^2*x*zb^4 - 10*la^3*x*zb^4 + 5*la^2*x^2*zb^4 + 
         62*la^3*x^2*zb^4 + 17*la^4*x^2*zb^4 + 8*la^3*x^3*zb^4 + 
         39*la^4*x^3*zb^4 - la^4*x^4*zb^4 - 8*la^2*x*zb^5 + 2*la^3*x*zb^5 + 
         la^2*x^2*zb^5 - 26*la^3*x^2*zb^5 - 11*la^4*x^2*zb^5 + 
         7*la^3*x^3*zb^5 - 27*la^4*x^3*zb^5 - 24*la^5*x^3*zb^5 - 
         2*la^4*x^4*zb^5 + 3*la^5*x^4*zb^5 + 2*la^3*x^2*zb^6 + 
         6*la^4*x^2*zb^6 - 2*la^5*x^2*zb^6 + 2*la^3*x^3*zb^6 - 
         8*la^4*x^3*zb^6 + 17*la^5*x^3*zb^6 + 5*la^6*x^3*zb^6 - 
         la^4*x^4*zb^6 + 4*la^5*x^4*zb^6 - 3*la^6*x^4*zb^6 - 
         2*la^4*x^3*zb^7 + 4*la^5*x^3*zb^7 - 4*la^6*x^3*zb^7 + 
         la^5*x^4*zb^7 - 2*la^6*x^4*zb^7 + la^7*x^4*zb^7))/
       (x*(-1 + zb)*(-1 + la*zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + 
         la^2*x*zb^2)) - (8*Pi^3*zb*(-2 + 3*zb + 2*la*zb - 16*la*x*zb + 
         zb^2 - 3*la*zb^2 + 23*la*x*zb^2 + 20*la^2*x*zb^2 + 
         36*la^2*x^2*zb^2 - zb^3 - la*zb^3 - 11*la*x*zb^3 - 33*la^2*x*zb^3 + 
         2*la^3*x*zb^3 - 35*la^2*x^2*zb^3 - 64*la^3*x^2*zb^3 - 
         16*la^3*x^3*zb^3 + la*zb^4 + la*x*zb^4 + 22*la^2*x*zb^4 - 
         5*la^3*x*zb^4 - 8*la^2*x^2*zb^4 + 79*la^3*x^2*zb^4 + 
         19*la^4*x^2*zb^4 + 13*la^3*x^3*zb^4 + 36*la^4*x^3*zb^4 - 
         2*la^4*x^4*zb^4 - 4*la^2*x*zb^5 + la^3*x*zb^5 + 5*la^2*x^2*zb^5 - 
         13*la^3*x^2*zb^5 - 22*la^4*x^2*zb^5 + 14*la^3*x^3*zb^5 - 
         39*la^4*x^3*zb^5 - 21*la^5*x^3*zb^5 - 4*la^4*x^4*zb^5 + 
         6*la^5*x^4*zb^5 - 2*la^3*x^2*zb^6 + 6*la^4*x^2*zb^6 - 
         la^5*x^2*zb^6 + la^3*x^3*zb^6 - 16*la^4*x^3*zb^6 + 
         25*la^5*x^3*zb^6 + 4*la^6*x^3*zb^6 - 2*la^4*x^4*zb^6 + 
         8*la^5*x^4*zb^6 - 6*la^6*x^4*zb^6 - la^4*x^3*zb^7 + 
         5*la^5*x^3*zb^7 - 5*la^6*x^3*zb^7 + 2*la^5*x^4*zb^7 - 
         4*la^6*x^4*zb^7 + 2*la^7*x^4*zb^7))/(nc*x*(-1 + zb)*(-1 + la*zb)*
        (-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)))/ep^3
 
MasterCoefficient[RR, 5, g, g, 0, 0, 0] = 
   ALARM*ep^2 - (32*nc^2*Pi^3)/(la*x*zb) - (32*nc^2*Pi^3)/(ep^4*la*x*zb) - 
    (32*nc^2*Pi^3)/(ep^3*la*x*zb) - (32*nc^2*Pi^3)/(ep^2*la*x*zb) - 
    (32*nc^2*Pi^3)/(ep*la*x*zb) - (32*ep*nc^2*Pi^3)/(la*x*zb)
 
MasterCoefficient[RR, 5, g, g, 0, 0, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/((-1 + la)*x*zb) + 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*x*zb) + (32*nc^2*Pi^3)/
     (ep^3*(-1 + la)*x*zb) + (32*nc^2*Pi^3)/(ep^2*(-1 + la)*x*zb) + 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*x*zb) + (32*ep*nc^2*Pi^3)/((-1 + la)*x*zb)
 
MasterCoefficient[RR, 5, g, g, 0, 0, la] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/((-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^3*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^2*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*la*x*zb)
 
MasterCoefficient[RR, 5, g, g, 0, 1, 0] = 
   ALARM*ep^2 + (128*nc^2*Pi^3)/(la*(-1 + x)*zb) + 
    (128*nc^2*Pi^3)/(ep^4*la*(-1 + x)*zb) + (128*nc^2*Pi^3)/
     (ep^3*la*(-1 + x)*zb) + (128*nc^2*Pi^3)/(ep^2*la*(-1 + x)*zb) + 
    (128*nc^2*Pi^3)/(ep*la*(-1 + x)*zb) + (128*ep*nc^2*Pi^3)/(la*(-1 + x)*zb)
 
MasterCoefficient[RR, 5, g, g, 0, 1, 1] = 
   ALARM*ep^2 - (128*nc^2*Pi^3)/((-1 + la)*(-1 + x)*zb) - 
    (128*nc^2*Pi^3)/(ep^4*(-1 + la)*(-1 + x)*zb) - 
    (128*nc^2*Pi^3)/(ep^3*(-1 + la)*(-1 + x)*zb) - 
    (128*nc^2*Pi^3)/(ep^2*(-1 + la)*(-1 + x)*zb) - 
    (128*nc^2*Pi^3)/(ep*(-1 + la)*(-1 + x)*zb) - 
    (128*ep*nc^2*Pi^3)/((-1 + la)*(-1 + x)*zb)
 
MasterCoefficient[RR, 5, g, g, 0, 1, la] = 
   ALARM*ep^2 - (128*nc^2*Pi^3)/((-1 + la)*la*(-1 + x)*zb) - 
    (128*nc^2*Pi^3)/(ep^4*(-1 + la)*la*(-1 + x)*zb) - 
    (128*nc^2*Pi^3)/(ep^3*(-1 + la)*la*(-1 + x)*zb) - 
    (128*nc^2*Pi^3)/(ep^2*(-1 + la)*la*(-1 + x)*zb) - 
    (128*nc^2*Pi^3)/(ep*(-1 + la)*la*(-1 + x)*zb)
 
MasterCoefficient[RR, 5, g, g, 0, x, 0] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(1 + 3*x))/(la*(-1 + x)*x*zb) + 
    (32*nc^2*Pi^3*(1 + 3*x))/(ep^4*la*(-1 + x)*x*zb) + 
    (32*nc^2*Pi^3*(1 + 3*x))/(ep^3*la*(-1 + x)*x*zb) + 
    (32*nc^2*Pi^3*(1 + 3*x))/(ep^2*la*(-1 + x)*x*zb) + 
    (32*nc^2*Pi^3*(1 + 3*x))/(ep*la*(-1 + x)*x*zb)
 
MasterCoefficient[RR, 5, g, g, 0, x, 1] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 + 3*x))/((-1 + la)*(-1 + x)*x*zb) - 
    (32*nc^2*Pi^3*(1 + 3*x))/(ep^4*(-1 + la)*(-1 + x)*x*zb) - 
    (32*nc^2*Pi^3*(1 + 3*x))/(ep^3*(-1 + la)*(-1 + x)*x*zb) - 
    (32*nc^2*Pi^3*(1 + 3*x))/(ep^2*(-1 + la)*(-1 + x)*x*zb) - 
    (32*nc^2*Pi^3*(1 + 3*x))/(ep*(-1 + la)*(-1 + x)*x*zb)
 
MasterCoefficient[RR, 5, g, g, 0, x, la] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 + 3*x))/(ep^4*(-1 + la)*la*(-1 + x)*x*zb) - 
    (32*nc^2*Pi^3*(1 + 3*x))/(ep^3*(-1 + la)*la*(-1 + x)*x*zb) - 
    (32*nc^2*Pi^3*(1 + 3*x))/(ep^2*(-1 + la)*la*(-1 + x)*x*zb) - 
    (32*nc^2*Pi^3*(1 + 3*x))/(ep*(-1 + la)*la*(-1 + x)*x*zb)
 
MasterCoefficient[RR, 5, g, g, zb, 0, 0] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 5, g, g, zb, 0, 1] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 5, g, g, zb, 0, la] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 
       2*la*zb^4 + 3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/
     (ep^4*(-1 + la)*la*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 9*la*zb^2 + 9*la^2*zb^2 - 2*zb^3 + 
       9*la*zb^3 - 9*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep*(-1 + la)*la*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 6*la*zb^2 + 6*la^2*zb^2 - 2*zb^3 + 
       6*la*zb^3 - 6*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^2*(-1 + la)*la*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 3*la*zb^2 + 3*la^2*zb^2 - 2*zb^3 + 
       3*la*zb^3 - 3*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^3*(-1 + la)*la*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 5, g, g, zb, 1, 0] = 
   ALARM*ep^2 - (128*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + x)*(-1 + zb)*
      zb) - (128*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*(-1 + x)*(-1 + zb)*
      zb) - (128*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*(-1 + x)*(-1 + zb)*
      zb) - (128*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*(-1 + x)*(-1 + zb)*
      zb) - (128*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*(-1 + x)*(-1 + zb)*zb)
 
MasterCoefficient[RR, 5, g, g, zb, 1, 1] = 
   ALARM*ep^2 + (128*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + x)*
      (-1 + zb)*zb) + (128*nc^2*Pi^3*(1 - zb + zb^2)^2)/
     (ep^4*(-1 + la)*(-1 + x)*(-1 + zb)*zb) + 
    (128*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*(-1 + x)*(-1 + zb)*
      zb) + (128*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*(-1 + x)*
      (-1 + zb)*zb) + (128*nc^2*Pi^3*(1 - zb + zb^2)^2)/
     (ep*(-1 + la)*(-1 + x)*(-1 + zb)*zb)
 
MasterCoefficient[RR, 5, g, g, zb, 1, la] = 
   ALARM*ep^2 + (128*nc^2*Pi^3*(1 - la*zb + la^2*zb^2)^2*
      (1 - zb - la*zb + zb^2 - la*zb^2 + la^2*zb^2)^2)/
     (ep^4*(-1 + la)*la*(-1 + x)*(-1 + zb)*zb*(-1 + la*zb)^4) + 
    (128*nc^2*Pi^3*(1 - la*zb + la^2*zb^2)^2*
      (1 - zb - la*zb + zb^2 - la*zb^2 + la^2*zb^2)^2)/
     (ep^3*(-1 + la)*la*(-1 + x)*(-1 + zb)*zb*(-1 + la*zb)^4) + 
    (128*nc^2*Pi^3*(1 - zb - 2*la*zb + zb^2 - la*zb^2 + 4*la^2*zb^2 - 
       la*zb^3 + la^2*zb^3 - 3*la^3*zb^3 + la^2*zb^4 - la^3*zb^4 + la^4*zb^4)*
      (1 - zb - 2*la*zb + zb^2 + la*zb^2 + 2*la^2*zb^2 - la*zb^3 - 
       la^2*zb^3 - la^3*zb^3 + la^2*zb^4 - la^3*zb^4 + la^4*zb^4))/
     (ep*(-1 + la)*la*(-1 + x)*(-1 + zb)*zb*(-1 + la*zb)^4) + 
    (128*nc^2*Pi^3*(1 - 2*zb - 4*la*zb + 3*zb^2 + 4*la*zb^2 + 10*la^2*zb^2 - 
       2*zb^3 - 6*la*zb^3 - 6*la^2*zb^3 - 16*la^3*zb^3 + zb^4 + 2*la*zb^4 + 
       13*la^2*zb^4 + 20*la^4*zb^4 - 2*la*zb^5 - 2*la^2*zb^5 - 14*la^3*zb^5 + 
       6*la^4*zb^5 - 18*la^5*zb^5 + 3*la^2*zb^6 - 2*la^3*zb^6 + 
       13*la^4*zb^6 - 8*la^5*zb^6 + 11*la^6*zb^6 - 2*la^3*zb^7 + 
       2*la^4*zb^7 - 6*la^5*zb^7 + 4*la^6*zb^7 - 4*la^7*zb^7 + la^4*zb^8 - 
       2*la^5*zb^8 + 3*la^6*zb^8 - 2*la^7*zb^8 + la^8*zb^8))/
     (ep^2*(-1 + la)*la*(-1 + x)*(-1 + zb)*zb*(-1 + la*zb)^4)
 
MasterCoefficient[RR, 5, g, g, zb, x, 0] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 - zb + zb^2)^2)/
     (ep^4*la*(-1 + x)*x*(-1 + zb)*zb*(-1 + x*zb)) - 
    (32*nc^2*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 - zb + zb^2)^2)/
     (ep^3*la*(-1 + x)*x*(-1 + zb)*zb*(-1 + x*zb)) - 
    (32*nc^2*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 - zb + zb^2)^2)/
     (ep^2*la*(-1 + x)*x*(-1 + zb)*zb*(-1 + x*zb)) - 
    (32*nc^2*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 - zb + zb^2)^2)/
     (ep*la*(-1 + x)*x*(-1 + zb)*zb*(-1 + x*zb))
 
MasterCoefficient[RR, 5, g, g, zb, x, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 - zb + zb^2)^2)/
     (ep^4*(-1 + la)*(-1 + x)*x*(-1 + zb)*zb*(-1 + x*zb)) + 
    (32*nc^2*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 - zb + zb^2)^2)/
     (ep^3*(-1 + la)*(-1 + x)*x*(-1 + zb)*zb*(-1 + x*zb)) + 
    (32*nc^2*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 - zb + zb^2)^2)/
     (ep^2*(-1 + la)*(-1 + x)*x*(-1 + zb)*zb*(-1 + x*zb)) + 
    (32*nc^2*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 - zb + zb^2)^2)/
     (ep*(-1 + la)*(-1 + x)*x*(-1 + zb)*zb*(-1 + x*zb))
 
MasterCoefficient[RR, 5, g, g, zb, x, la] = 
   ALARM*ep^2 + ((-16*(-1 + la)*la*nf*Pi^3*zb^3)/(nc*(-1 + zb)*
        (-1 + la*x*zb)^2) + (16*(-1 + la)*la*nc*nf*Pi^3*zb^3)/
       ((-1 + zb)*(-1 + la*x*zb)^2) + 
      (32*nc^2*Pi^3*(-1 - 3*x + 3*zb + 12*x*zb + 5*la*x*zb + x^2*zb + 
         15*la*x^2*zb - 5*zb^2 - la*zb^2 + la^2*zb^2 - 24*x*zb^2 - 
         3*la*x*zb^2 - 12*la^2*x*zb^2 - 3*x^2*zb^2 - 55*la*x^2*zb^2 - 
         15*la^2*x^2*zb^2 - 5*la*x^3*zb^2 - 30*la^2*x^3*zb^2 + 5*zb^3 + 
         2*la*zb^3 - 2*la^2*zb^3 + 30*x*zb^3 - 10*la*x*zb^3 + 
         39*la^2*x*zb^3 - 4*la^3*x*zb^3 + 5*x^2*zb^3 + 98*la*x^2*zb^3 + 
         4*la^2*x^2*zb^3 + 48*la^3*x^2*zb^3 + 14*la*x^3*zb^3 + 
         101*la^2*x^3*zb^3 + 30*la^3*x^3*zb^3 + 10*la^2*x^4*zb^3 + 
         30*la^3*x^4*zb^3 - 3*zb^4 - la*zb^4 + 2*la^3*zb^4 - la^4*zb^4 - 
         24*x*zb^4 + 19*la*x*zb^4 - 59*la^2*x*zb^4 + 22*la^3*x*zb^4 - 
         7*la^4*x*zb^4 - 5*x^2*zb^4 - 107*la*x^2*zb^4 + 37*la^2*x^2*zb^4 - 
         126*la^3*x^2*zb^4 - 4*la^4*x^2*zb^4 - 23*la*x^3*zb^4 - 
         160*la^2*x^3*zb^4 - 34*la^3*x^3*zb^4 - 78*la^4*x^3*zb^4 - 
         26*la^2*x^4*zb^4 - 94*la^3*x^4*zb^4 - 35*la^4*x^4*zb^4 - 
         10*la^3*x^5*zb^4 - 15*la^4*x^5*zb^4 + zb^5 + la^2*zb^5 - 
         2*la^3*zb^5 + la^4*zb^5 + 12*x*zb^5 - 16*la*x*zb^5 + 
         51*la^2*x*zb^5 - 33*la^3*x*zb^5 + 10*la^4*x*zb^5 + 3*la^5*x*zb^5 + 
         3*x^2*zb^5 + 74*la*x^2*zb^5 - 47*la^2*x^2*zb^5 + 143*la^3*x^2*zb^5 - 
         21*la^4*x^2*zb^5 + 21*la^5*x^2*zb^5 + 22*la*x^3*zb^5 + 
         153*la^2*x^3*zb^5 - 2*la^3*x^3*zb^5 + 176*la^4*x^3*zb^5 + 
         26*la^5*x^3*zb^5 + 42*la^2*x^4*zb^5 + 134*la^3*x^4*zb^5 + 
         63*la^4*x^4*zb^5 + 66*la^5*x^4*zb^5 + 24*la^3*x^5*zb^5 + 
         46*la^4*x^5*zb^5 + 21*la^5*x^5*zb^5 + 5*la^4*x^6*zb^5 + 
         3*la^5*x^6*zb^5 - la*zb^6 + 3*la^2*zb^6 - 5*la^3*zb^6 + 
         5*la^4*zb^6 - 3*la^5*zb^6 + la^6*zb^6 - 3*x*zb^6 + 5*la*x*zb^6 - 
         19*la^2*x*zb^6 + 13*la^3*x*zb^6 + 3*la^4*x*zb^6 - 9*la^5*x*zb^6 + 
         2*la^6*x*zb^6 - x^2*zb^6 - 33*la*x^2*zb^6 + 31*la^2*x^2*zb^6 - 
         99*la^3*x^2*zb^6 + 42*la^4*x^2*zb^6 - 21*la^5*x^2*zb^6 - 
         10*la^6*x^2*zb^6 - 11*la*x^3*zb^6 - 101*la^2*x^3*zb^6 + 
         21*la^3*x^3*zb^6 - 160*la^4*x^3*zb^6 - 25*la^5*x^3*zb^6 - 
         29*la^6*x^3*zb^6 - 38*la^2*x^4*zb^6 - 116*la^3*x^4*zb^6 - 
         53*la^4*x^4*zb^6 - 135*la^5*x^4*zb^6 - 33*la^6*x^4*zb^6 - 
         38*la^3*x^5*zb^6 - 62*la^4*x^5*zb^6 - 43*la^5*x^5*zb^6 - 
         30*la^6*x^5*zb^6 - 11*la^4*x^6*zb^6 - 11*la^5*x^6*zb^6 - 
         5*la^6*x^6*zb^6 - la^5*x^7*zb^6 + la*x*zb^7 - la^2*x*zb^7 + 
         3*la^3*x*zb^7 - 5*la^4*x*zb^7 + 3*la^5*x*zb^7 + la^6*x*zb^7 - 
         2*la^7*x*zb^7 + 9*la*x^2*zb^7 - 13*la^2*x^2*zb^7 + 
         45*la^3*x^2*zb^7 - 36*la^4*x^2*zb^7 + 9*la^5*x^2*zb^7 + 
         15*la^6*x^2*zb^7 - 4*la^7*x^2*zb^7 + 2*la*x^3*zb^7 + 
         53*la^2*x^3*zb^7 - 47*la^3*x^3*zb^7 + 139*la^4*x^3*zb^7 - 
         42*la^5*x^3*zb^7 + 35*la^6*x^3*zb^7 + 15*la^7*x^3*zb^7 + 
         17*la^2*x^4*zb^7 + 83*la^3*x^4*zb^7 + 7*la^4*x^4*zb^7 + 
         116*la^5*x^4*zb^7 + 49*la^6*x^4*zb^7 + 23*la^7*x^4*zb^7 + 
         32*la^3*x^5*zb^7 + 54*la^4*x^5*zb^7 + 44*la^5*x^5*zb^7 + 
         57*la^6*x^5*zb^7 + 18*la^7*x^5*zb^7 + 17*la^4*x^6*zb^7 + 
         16*la^5*x^6*zb^7 + 10*la^6*x^6*zb^7 + 6*la^7*x^6*zb^7 + 
         2*la^5*x^7*zb^7 + la^6*x^7*zb^7 - 2*la^2*x^2*zb^8 - la^3*x^2*zb^8 + 
         3*la^4*x^2*zb^8 - 2*la^6*x^2*zb^8 - la^7*x^2*zb^8 + 
         3*la^8*x^2*zb^8 - 15*la^2*x^3*zb^8 + 23*la^3*x^3*zb^8 - 
         66*la^4*x^3*zb^8 + 54*la^5*x^3*zb^8 - 31*la^6*x^3*zb^8 - 
         7*la^7*x^3*zb^8 + 2*la^8*x^3*zb^8 - 3*la^2*x^4*zb^8 - 
         49*la^3*x^4*zb^8 + 46*la^4*x^4*zb^8 - 131*la^5*x^4*zb^8 + 
         47*la^6*x^4*zb^8 - 45*la^7*x^4*zb^8 - 10*la^8*x^4*zb^8 - 
         13*la^3*x^5*zb^8 - 46*la^4*x^5*zb^8 + la^5*x^5*zb^8 - 
         61*la^6*x^5*zb^8 - 25*la^7*x^5*zb^8 - 11*la^8*x^5*zb^8 - 
         13*la^4*x^6*zb^8 - 17*la^5*x^6*zb^8 - 11*la^6*x^6*zb^8 - 
         10*la^7*x^6*zb^8 - 4*la^8*x^6*zb^8 - 3*la^5*x^7*zb^8 - 
         2*la^6*x^7*zb^8 + 3*la^3*x^3*zb^9 - la^4*x^3*zb^9 - 
         2*la^5*x^3*zb^9 + 3*la^7*x^3*zb^9 - la^8*x^3*zb^9 - 
         2*la^9*x^3*zb^9 + 15*la^3*x^4*zb^9 - 25*la^4*x^4*zb^9 + 
         60*la^5*x^4*zb^9 - 45*la^6*x^4*zb^9 + 29*la^7*x^4*zb^9 + 
         la^8*x^4*zb^9 + 2*la^3*x^5*zb^9 + 29*la^4*x^5*zb^9 - 
         30*la^5*x^5*zb^9 + 69*la^6*x^5*zb^9 - 29*la^7*x^5*zb^9 + 
         29*la^8*x^5*zb^9 + 3*la^9*x^5*zb^9 + 5*la^4*x^6*zb^9 + 
         14*la^5*x^6*zb^9 - 3*la^6*x^6*zb^9 + 17*la^7*x^6*zb^9 + 
         3*la^8*x^6*zb^9 + 3*la^9*x^6*zb^9 + 2*la^5*x^7*zb^9 + 
         3*la^6*x^7*zb^9 - 2*la^4*x^4*zb^10 + la^5*x^4*zb^10 + 
         3*la^6*x^4*zb^10 - 5*la^7*x^4*zb^10 + 3*la^8*x^4*zb^10 - 
         la^9*x^4*zb^10 + la^10*x^4*zb^10 - 9*la^4*x^5*zb^10 + 
         15*la^5*x^5*zb^10 - 29*la^6*x^5*zb^10 + 19*la^7*x^5*zb^10 - 
         11*la^8*x^5*zb^10 - la^9*x^5*zb^10 - la^4*x^6*zb^10 - 
         7*la^5*x^6*zb^10 + 6*la^6*x^6*zb^10 - 11*la^7*x^6*zb^10 + 
         2*la^8*x^6*zb^10 - 5*la^9*x^6*zb^10 - la^10*x^6*zb^10 - 
         la^5*x^7*zb^10 - 3*la^7*x^7*zb^10 + 2*la^8*x^7*zb^10 - 
         la^9*x^7*zb^10 + la^5*x^5*zb^11 - 3*la^6*x^5*zb^11 + 
         5*la^7*x^5*zb^11 - 5*la^8*x^5*zb^11 + 3*la^9*x^5*zb^11 - 
         la^10*x^5*zb^11 + 3*la^5*x^6*zb^11 - 6*la^6*x^6*zb^11 + 
         9*la^7*x^6*zb^11 - 6*la^8*x^6*zb^11 + 3*la^9*x^6*zb^11 + 
         la^6*x^7*zb^11 - 2*la^7*x^7*zb^11 + 3*la^8*x^7*zb^11 - 
         2*la^9*x^7*zb^11 + la^10*x^7*zb^11))/((-1 + la)*la*(-1 + x)*x*
        (-1 + zb)*zb*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^4*
        (-1 + zb - la*zb + la*x*zb)))/ep^4 + 
    ((-16*nf*Pi^3*zb*(-1 + 2*zb + la*x*zb - 3*la*x*zb^2 + la^2*x*zb^2))/
       (nc*(-1 + x*zb)*(-1 + la*x*zb)^2) + 
      (16*nc*nf*Pi^3*zb*(-1 + 2*zb + la*x*zb - 3*la*x*zb^2 + la^2*x*zb^2))/
       ((-1 + x*zb)*(-1 + la*x*zb)^2) + 
      (32*nc^2*Pi^3*(-1 - 3*x + 4*zb + 15*x*zb + 6*la*x*zb + x^2*zb + 
         18*la*x^2*zb - 8*zb^2 + 4*la*zb^2 - 4*la^2*zb^2 - 36*x*zb^2 - 
         20*la*x*zb^2 - 4*la^2*x*zb^2 - 4*x^2*zb^2 - 82*la*x^2*zb^2 - 
         23*la^2*x^2*zb^2 - 6*la*x^3*zb^2 - 45*la^2*x^3*zb^2 + 10*zb^3 - 
         12*la*zb^3 + 12*la^2*zb^3 + 54*x*zb^3 + 30*la*x*zb^3 - 
         2*la^2*x*zb^3 + 20*la^3*x*zb^3 + 8*x^2*zb^3 + 176*la*x^2*zb^3 + 
         80*la^2*x^2*zb^3 + 20*la^3*x^2*zb^3 + 22*la*x^3*zb^3 + 
         187*la^2*x^3*zb^3 + 60*la^3*x^3*zb^3 + 15*la^2*x^4*zb^3 + 
         60*la^3*x^4*zb^3 - 8*zb^4 + 10*la*zb^4 - 20*la^3*zb^4 + 
         10*la^4*zb^4 - 54*x*zb^4 - 16*la*x*zb^4 - 16*la^2*x*zb^4 + 
         4*la^3*x*zb^4 - 32*la^4*x*zb^4 - 10*x^2*zb^4 - 246*la*x^2*zb^4 - 
         95*la^2*x^2*zb^4 - 76*la^3*x^2*zb^4 - 27*la^4*x^2*zb^4 - 
         36*la*x^3*zb^4 - 371*la^2*x^3*zb^4 - 202*la^3*x^3*zb^4 - 
         59*la^4*x^3*zb^4 - 50*la^2*x^4*zb^4 - 230*la^3*x^4*zb^4 - 
         95*la^4*x^4*zb^4 - 20*la^3*x^5*zb^4 - 45*la^4*x^5*zb^4 + 4*zb^5 - 
         20*la^2*zb^5 + 40*la^3*zb^5 - 20*la^4*zb^5 + 36*x*zb^5 - 
         6*la*x*zb^5 + 62*la^2*x*zb^5 - 106*la^3*x*zb^5 + 138*la^4*x*zb^5 - 
         40*la^5*x*zb^5 + 8*x^2*zb^5 + 238*la*x^2*zb^5 + 6*la^2*x^2*zb^5 + 
         248*la^3*x^2*zb^5 - 146*la^4*x^2*zb^5 + 128*la^5*x^2*zb^5 + 
         32*la*x^3*zb^5 + 521*la^2*x^3*zb^5 + 172*la^3*x^3*zb^5 + 
         317*la^4*x^3*zb^5 - 12*la^5*x^3*zb^5 + 67*la^2*x^4*zb^5 + 
         442*la^3*x^4*zb^5 + 275*la^4*x^4*zb^5 + 116*la^5*x^4*zb^5 + 
         60*la^3*x^5*zb^5 + 165*la^4*x^5*zb^5 + 86*la^5*x^5*zb^5 + 
         15*la^4*x^6*zb^5 + 18*la^5*x^6*zb^5 - zb^6 - 4*la*zb^6 + 
         16*la^2*zb^6 - 20*la^3*zb^6 + 12*la^5*zb^6 - 4*la^6*zb^6 - 
         15*x*zb^6 + 2*la*x*zb^6 - 24*la^2*x*zb^6 + 22*la^3*x*zb^6 + 
         4*la^4*x*zb^6 - 82*la^5*x*zb^6 + 54*la^6*x*zb^6 - 4*x^2*zb^6 - 
         148*la*x^2*zb^6 + 26*la^2*x^2*zb^6 - 214*la^3*x^2*zb^6 + 
         140*la^4*x^2*zb^6 - 124*la^5*x^2*zb^6 - 16*la^6*x^2*zb^6 - 
         18*la*x^3*zb^6 - 504*la^2*x^3*zb^6 + 6*la^3*x^3*zb^6 - 
         590*la^4*x^3*zb^6 + 208*la^5*x^3*zb^6 - 160*la^6*x^3*zb^6 - 
         42*la^2*x^4*zb^6 - 646*la^3*x^4*zb^6 - 156*la^4*x^4*zb^6 - 
         542*la^5*x^4*zb^6 + 36*la^6*x^4*zb^6 - 68*la^3*x^5*zb^6 - 
         318*la^4*x^5*zb^6 - 204*la^5*x^5*zb^6 - 134*la^6*x^5*zb^6 - 
         40*la^4*x^6*zb^6 - 70*la^5*x^6*zb^6 - 41*la^6*x^6*zb^6 - 
         6*la^5*x^7*zb^6 - 3*la^6*x^7*zb^6 + 2*la*zb^7 - 4*la^2*zb^7 + 
         10*la^4*zb^7 - 12*la^5*zb^7 + 4*la^6*zb^7 + 3*x*zb^7 + 8*la*x*zb^7 - 
         24*la^2*x*zb^7 + 72*la^3*x*zb^7 - 126*la^4*x*zb^7 + 
         156*la^5*x*zb^7 - 92*la^6*x*zb^7 + 12*la^7*x*zb^7 + x^2*zb^7 + 
         54*la*x^2*zb^7 + 24*la^2*x^2*zb^7 - 32*la^3*x^2*zb^7 + 
         230*la^4*x^2*zb^7 - 368*la^5*x^2*zb^7 + 404*la^6*x^2*zb^7 - 
         162*la^7*x^2*zb^7 + 8*la*x^3*zb^7 + 290*la^2*x^3*zb^7 + 
         26*la^3*x^3*zb^7 + 216*la^4*x^3*zb^7 + 242*la^5*x^3*zb^7 - 
         246*la^6*x^3*zb^7 + 188*la^7*x^3*zb^7 + 18*la^2*x^4*zb^7 + 
         602*la^3*x^4*zb^7 + 46*la^4*x^4*zb^7 + 572*la^5*x^4*zb^7 + 
         80*la^6*x^4*zb^7 + 32*la^7*x^4*zb^7 + 36*la^3*x^5*zb^7 + 
         462*la^4*x^5*zb^7 + 100*la^5*x^5*zb^7 + 442*la^6*x^5*zb^7 + 
         18*la^7*x^5*zb^7 + 42*la^4*x^6*zb^7 + 128*la^5*x^6*zb^7 + 
         90*la^6*x^6*zb^7 + 80*la^7*x^6*zb^7 + 14*la^5*x^7*zb^7 + 
         17*la^6*x^7*zb^7 + 8*la^7*x^7*zb^7 + la^6*x^8*zb^7 - la^2*zb^8 + 
         4*la^3*zb^8 - 8*la^4*zb^8 + 10*la^5*zb^8 - 8*la^6*zb^8 + 
         4*la^7*zb^8 - la^8*zb^8 - 4*la*x*zb^8 + 9*la^2*x*zb^8 - 
         16*la^3*x*zb^8 + 24*la^4*x*zb^8 - 44*la^5*x*zb^8 + 46*la^6*x*zb^8 - 
         16*la^7*x*zb^8 + la^8*x*zb^8 - 10*la*x^2*zb^8 - 29*la^2*x^2*zb^8 + 
         76*la^3*x^2*zb^8 - 211*la^4*x^2*zb^8 + 318*la^5*x^2*zb^8 - 
         324*la^6*x^2*zb^8 + 144*la^7*x^2*zb^8 + 3*la^8*x^2*zb^8 - 
         2*la*x^3*zb^8 - 97*la^2*x^3*zb^8 - 90*la^3*x^3*zb^8 + 
         131*la^4*x^3*zb^8 - 490*la^5*x^3*zb^8 + 556*la^6*x^3*zb^8 - 
         468*la^7*x^3*zb^8 + 149*la^8*x^3*zb^8 - 10*la^2*x^4*zb^8 - 
         306*la^3*x^4*zb^8 - 149*la^4*x^4*zb^8 - 78*la^5*x^4*zb^8 - 
         526*la^6*x^4*zb^8 + 382*la^7*x^4*zb^8 - 213*la^8*x^4*zb^8 - 
         20*la^3*x^5*zb^8 - 393*la^4*x^5*zb^8 - 112*la^5*x^5*zb^8 - 
         262*la^6*x^5*zb^8 - 296*la^7*x^5*zb^8 + 53*la^8*x^5*zb^8 - 
         26*la^4*x^6*zb^8 - 164*la^5*x^6*zb^8 - 65*la^6*x^6*zb^8 - 
         174*la^7*x^6*zb^8 - 53*la^8*x^6*zb^8 - 16*la^5*x^7*zb^8 - 
         19*la^6*x^7*zb^8 - 30*la^7*x^7*zb^8 - 19*la^8*x^7*zb^8 - 
         2*la^6*x^8*zb^8 - 2*la^7*x^8*zb^8 + la^2*x*zb^9 - 2*la^3*x*zb^9 - 
         2*la^4*x*zb^9 + 16*la^5*x*zb^9 - 28*la^6*x*zb^9 + 22*la^7*x*zb^9 - 
         9*la^8*x*zb^9 + 2*la^9*x*zb^9 + 11*la^2*x^2*zb^9 - 
         24*la^3*x^2*zb^9 + 32*la^4*x^2*zb^9 - 12*la^5*x^2*zb^9 + 
         20*la^6*x^2*zb^9 - 40*la^7*x^2*zb^9 + 15*la^8*x^2*zb^9 - 
         2*la^9*x^2*zb^9 + 17*la^2*x^3*zb^9 + 54*la^3*x^3*zb^9 - 
         91*la^4*x^3*zb^9 + 186*la^5*x^3*zb^9 - 210*la^6*x^3*zb^9 + 
         218*la^7*x^3*zb^9 - 83*la^8*x^3*zb^9 - 26*la^9*x^3*zb^9 + 
         3*la^2*x^4*zb^9 + 96*la^3*x^4*zb^9 + 127*la^4*x^4*zb^9 - 
         98*la^5*x^4*zb^9 + 340*la^6*x^4*zb^9 - 230*la^7*x^4*zb^9 + 
         165*la^8*x^4*zb^9 - 28*la^9*x^4*zb^9 + 12*la^3*x^5*zb^9 + 
         179*la^4*x^5*zb^9 + 156*la^5*x^5*zb^9 + 72*la^6*x^5*zb^9 + 
         262*la^7*x^5*zb^9 - 79*la^8*x^5*zb^9 + 66*la^9*x^5*zb^9 + 
         19*la^4*x^6*zb^9 + 132*la^5*x^6*zb^9 + 52*la^6*x^6*zb^9 + 
         112*la^7*x^6*zb^9 + 149*la^8*x^6*zb^9 - 10*la^9*x^6*zb^9 + 
         12*la^5*x^7*zb^9 + 19*la^6*x^7*zb^9 + 18*la^7*x^7*zb^9 + 
         43*la^8*x^7*zb^9 + 22*la^9*x^7*zb^9 + 3*la^6*x^8*zb^9 - 
         2*la^7*x^8*zb^9 + 7*la^8*x^8*zb^9 - 2*la^3*x^2*zb^10 + 
         7*la^4*x^2*zb^10 - 8*la^5*x^2*zb^10 - 15*la^6*x^2*zb^10 + 
         46*la^7*x^2*zb^10 - 41*la^8*x^2*zb^10 + 16*la^9*x^2*zb^10 - 
         3*la^10*x^2*zb^10 - 18*la^3*x^3*zb^10 + 39*la^4*x^3*zb^10 - 
         52*la^5*x^3*zb^10 + 15*la^6*x^3*zb^10 - 2*la^7*x^3*zb^10 + 
         23*la^8*x^3*zb^10 - 8*la^9*x^3*zb^10 + 3*la^10*x^3*zb^10 - 
         18*la^3*x^4*zb^10 - 53*la^4*x^4*zb^10 + 52*la^5*x^4*zb^10 - 
         51*la^6*x^4*zb^10 - 12*la^7*x^4*zb^10 - 34*la^8*x^4*zb^10 + 
         22*la^9*x^4*zb^10 + 19*la^10*x^4*zb^10 - 2*la^3*x^5*zb^10 - 
         65*la^4*x^5*zb^10 - 56*la^5*x^5*zb^10 - 43*la^6*x^5*zb^10 - 
         56*la^7*x^5*zb^10 - 22*la^8*x^5*zb^10 - 12*la^9*x^5*zb^10 - 
         13*la^10*x^5*zb^10 - 8*la^4*x^6*zb^10 - 64*la^5*x^6*zb^10 - 
         45*la^6*x^6*zb^10 - 86*la^7*x^6*zb^10 - 30*la^8*x^6*zb^10 - 
         52*la^9*x^6*zb^10 + la^10*x^6*zb^10 - 8*la^5*x^7*zb^10 - 
         23*la^6*x^7*zb^10 + 14*la^7*x^7*zb^10 - 56*la^8*x^7*zb^10 - 
         18*la^9*x^7*zb^10 - 11*la^10*x^7*zb^10 - 2*la^6*x^8*zb^10 + 
         4*la^8*x^8*zb^10 - 12*la^9*x^8*zb^10 + 3*la^4*x^3*zb^11 - 
         16*la^5*x^3*zb^11 + 41*la^6*x^3*zb^11 - 46*la^7*x^3*zb^11 + 
         15*la^8*x^3*zb^11 + 8*la^9*x^3*zb^11 - 7*la^10*x^3*zb^11 + 
         2*la^11*x^3*zb^11 + 17*la^4*x^4*zb^11 - 30*la^5*x^4*zb^11 + 
         27*la^6*x^4*zb^11 + 10*la^7*x^4*zb^11 - 21*la^8*x^4*zb^11 - 
         la^10*x^4*zb^11 - 2*la^11*x^4*zb^11 + 11*la^4*x^5*zb^11 + 
         34*la^5*x^5*zb^11 - 39*la^6*x^5*zb^11 + 46*la^7*x^5*zb^11 - 
         4*la^8*x^5*zb^11 + 20*la^9*x^5*zb^11 - 13*la^10*x^5*zb^11 - 
         4*la^11*x^5*zb^11 + la^4*x^6*zb^11 + 26*la^5*x^6*zb^11 + 
         7*la^6*x^6*zb^11 + 38*la^7*x^6*zb^11 + 18*la^8*x^6*zb^11 - 
         4*la^9*x^6*zb^11 + 23*la^10*x^6*zb^11 + 2*la^5*x^7*zb^11 + 
         15*la^6*x^7*zb^11 - 2*la^7*x^7*zb^11 + 18*la^8*x^7*zb^11 + 
         20*la^9*x^7*zb^11 + 3*la^10*x^7*zb^11 + 4*la^11*x^7*zb^11 + 
         la^6*x^8*zb^11 + 2*la^7*x^8*zb^11 - 6*la^8*x^8*zb^11 + 
         4*la^9*x^8*zb^11 + 7*la^10*x^8*zb^11 - 2*la^5*x^4*zb^12 + 
         9*la^6*x^4*zb^12 - 22*la^7*x^4*zb^12 + 28*la^8*x^4*zb^12 - 
         16*la^9*x^4*zb^12 + 2*la^10*x^4*zb^12 + 2*la^11*x^4*zb^12 - 
         la^12*x^4*zb^12 - 10*la^5*x^5*zb^12 + 19*la^6*x^5*zb^12 - 
         20*la^7*x^5*zb^12 + 8*la^8*x^5*zb^12 - 2*la^9*x^5*zb^12 + 
         4*la^10*x^5*zb^12 + la^12*x^5*zb^12 - 4*la^5*x^6*zb^12 - 
         10*la^6*x^6*zb^12 + 18*la^7*x^6*zb^12 - 37*la^8*x^6*zb^12 + 
         30*la^9*x^6*zb^12 - 21*la^10*x^6*zb^12 + 4*la^11*x^6*zb^12 + 
         la^12*x^6*zb^12 - 6*la^6*x^7*zb^12 + 2*la^7*x^7*zb^12 - 
         5*la^8*x^7*zb^12 - 12*la^9*x^7*zb^12 + 5*la^10*x^7*zb^12 - 
         4*la^11*x^7*zb^12 - la^12*x^7*zb^12 - 2*la^7*x^8*zb^12 + 
         2*la^8*x^8*zb^12 - 2*la^10*x^8*zb^12 - 2*la^11*x^8*zb^12 + 
         la^6*x^5*zb^13 - 4*la^7*x^5*zb^13 + 8*la^8*x^5*zb^13 - 
         10*la^9*x^5*zb^13 + 8*la^10*x^5*zb^13 - 4*la^11*x^5*zb^13 + 
         la^12*x^5*zb^13 + 3*la^6*x^6*zb^13 - 8*la^7*x^6*zb^13 + 
         12*la^8*x^6*zb^13 - 10*la^9*x^6*zb^13 + 4*la^10*x^6*zb^13 - 
         la^12*x^6*zb^13 + 4*la^7*x^7*zb^13 - 9*la^8*x^7*zb^13 + 
         14*la^9*x^7*zb^13 - 11*la^10*x^7*zb^13 + 6*la^11*x^7*zb^13 - 
         la^12*x^7*zb^13 + la^8*x^8*zb^13 - 2*la^9*x^8*zb^13 + 
         3*la^10*x^8*zb^13 - 2*la^11*x^8*zb^13 + la^12*x^8*zb^13))/
       ((-1 + la)*la*(-1 + x)*x*(-1 + zb)*zb*(-1 + la*zb)^2*(-1 + x*zb)*
        (-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)^2))/ep^2 + 
    ((-16*nf*Pi^3*zb^2*(1 - 2*la*x*zb + la^2*x*zb))/(nc*(-1 + x*zb)*
        (-1 + la*x*zb)^2) + (16*nc*nf*Pi^3*zb^2*(1 - 2*la*x*zb + la^2*x*zb))/
       ((-1 + x*zb)*(-1 + la*x*zb)^2) + 
      (32*nc^2*Pi^3*(-1 - 3*x + 4*zb + 15*x*zb + 6*la*x*zb + x^2*zb + 
         18*la*x^2*zb - 8*zb^2 + la*zb^2 - la^2*zb^2 - 36*x*zb^2 - 
         17*la*x*zb^2 - 7*la^2*x*zb^2 - 4*x^2*zb^2 - 82*la*x^2*zb^2 - 
         23*la^2*x^2*zb^2 - 6*la*x^3*zb^2 - 45*la^2*x^3*zb^2 + 10*zb^3 - 
         3*la*zb^3 + 3*la^2*zb^3 + 54*x*zb^3 + 21*la*x*zb^3 + 
         22*la^2*x*zb^3 + 5*la^3*x*zb^3 + 8*x^2*zb^3 + 176*la*x^2*zb^3 + 
         65*la^2*x^2*zb^3 + 35*la^3*x^2*zb^3 + 22*la*x^3*zb^3 + 
         187*la^2*x^3*zb^3 + 60*la^3*x^3*zb^3 + 15*la^2*x^4*zb^3 + 
         60*la^3*x^4*zb^3 - 8*zb^4 + la*zb^4 + 3*la^2*zb^4 - 8*la^3*zb^4 + 
         4*la^4*zb^4 - 54*x*zb^4 - 15*la*x*zb^4 - 21*la^2*x*zb^4 - 
         33*la^3*x*zb^4 + 9*la^4*x*zb^4 - 10*x^2*zb^4 - 235*la*x^2*zb^4 - 
         99*la^2*x^2*zb^4 - 75*la^3*x^2*zb^4 - 35*la^4*x^2*zb^4 - 
         39*la*x^3*zb^4 - 361*la^2*x^3*zb^4 - 186*la^3*x^3*zb^4 - 
         82*la^4*x^3*zb^4 - 50*la^2*x^4*zb^4 - 230*la^3*x^4*zb^4 - 
         95*la^4*x^4*zb^4 - 20*la^3*x^5*zb^4 - 45*la^4*x^5*zb^4 + 4*zb^5 + 
         3*la*zb^5 - 11*la^2*zb^5 + 16*la^3*zb^5 - 8*la^4*zb^5 + 36*x*zb^5 + 
         7*la*x*zb^5 + 19*la^2*x*zb^5 + 23*la^3*x*zb^5 + 15*la^4*x*zb^5 - 
         16*la^5*x*zb^5 + 8*x^2*zb^5 + 213*la*x^2*zb^5 + 85*la^2*x^2*zb^5 + 
         61*la^3*x^2*zb^5 + 151*la^4*x^2*zb^5 - 36*la^5*x^2*zb^5 + 
         41*la*x^3*zb^5 + 452*la^2*x^3*zb^5 + 299*la^3*x^3*zb^5 + 
         128*la^4*x^3*zb^5 + 110*la^5*x^3*zb^5 + 79*la^2*x^4*zb^5 + 
         405*la^3*x^4*zb^5 + 298*la^4*x^4*zb^5 + 118*la^5*x^4*zb^5 + 
         60*la^3*x^5*zb^5 + 165*la^4*x^5*zb^5 + 86*la^5*x^5*zb^5 + 
         15*la^4*x^6*zb^5 + 18*la^5*x^6*zb^5 - zb^6 - 4*la*zb^6 + 
         10*la^2*zb^6 - 11*la^3*zb^6 + 3*la^4*zb^6 + 3*la^5*zb^6 - 
         la^6*zb^6 - 15*x*zb^6 - 6*la*x*zb^6 - 12*la^2*x*zb^6 - 
         2*la^3*x*zb^6 - 22*la^4*x*zb^6 + 11*la^5*x*zb^6 + 7*la^6*x*zb^6 - 
         4*x^2*zb^6 - 131*la*x^2*zb^6 - 41*la^2*x^2*zb^6 - 64*la^3*x^2*zb^6 - 
         106*la^4*x^2*zb^6 - 37*la^5*x^2*zb^6 + 43*la^6*x^2*zb^6 - 
         27*la*x^3*zb^6 - 401*la^2*x^3*zb^6 - 222*la^3*x^3*zb^6 - 
         186*la^4*x^3*zb^6 - 247*la^5*x^3*zb^6 + 25*la^6*x^3*zb^6 - 
         72*la^2*x^4*zb^6 - 511*la^3*x^4*zb^6 - 399*la^4*x^4*zb^6 - 
         201*la^5*x^4*zb^6 - 167*la^6*x^4*zb^6 - 86*la^3*x^5*zb^6 - 
         270*la^4*x^5*zb^6 - 261*la^5*x^5*zb^6 - 107*la^6*x^5*zb^6 - 
         40*la^4*x^6*zb^6 - 70*la^5*x^6*zb^6 - 41*la^6*x^6*zb^6 - 
         6*la^5*x^7*zb^6 - 3*la^6*x^7*zb^6 + 2*la*zb^7 - 4*la^2*zb^7 + 
         3*la^3*zb^7 + la^4*zb^7 - 3*la^5*zb^7 + la^6*zb^7 + 3*x*zb^7 + 
         8*la*x*zb^7 - 9*la^2*x*zb^7 + 29*la^3*x*zb^7 - 39*la^4*x*zb^7 + 
         42*la^5*x*zb^7 - 28*la^6*x*zb^7 + 3*la^7*x*zb^7 + x^2*zb^7 + 
         51*la*x^2*zb^7 + 28*la^2*x^2*zb^7 + 27*la^3*x^2*zb^7 + 
         43*la^4*x^2*zb^7 + 36*la^5*x^2*zb^7 - 14*la^6*x^2*zb^7 - 
         21*la^7*x^2*zb^7 + 11*la*x^3*zb^7 + 243*la^2*x^3*zb^7 + 
         70*la^3*x^3*zb^7 + 259*la^4*x^3*zb^7 + 74*la^5*x^3*zb^7 + 
         140*la^6*x^3*zb^7 - 73*la^7*x^3*zb^7 + 42*la^2*x^4*zb^7 + 
         463*la^3*x^4*zb^7 + 218*la^4*x^4*zb^7 + 398*la^5*x^4*zb^7 + 
         178*la^6*x^4*zb^7 + 51*la^7*x^4*zb^7 + 72*la^3*x^5*zb^7 + 
         364*la^4*x^5*zb^7 + 245*la^5*x^5*zb^7 + 240*la^6*x^5*zb^7 + 
         137*la^7*x^5*zb^7 + 54*la^4*x^6*zb^7 + 106*la^5*x^6*zb^7 + 
         125*la^6*x^6*zb^7 + 55*la^7*x^6*zb^7 + 14*la^5*x^7*zb^7 + 
         17*la^6*x^7*zb^7 + 8*la^7*x^7*zb^7 + la^6*x^8*zb^7 - la^2*zb^8 + 
         4*la^3*zb^8 - 8*la^4*zb^8 + 10*la^5*zb^8 - 8*la^6*zb^8 + 
         4*la^7*zb^8 - la^8*zb^8 - 4*la*x*zb^8 + 9*la^2*x*zb^8 - 
         26*la^3*x*zb^8 + 54*la^4*x*zb^8 - 83*la^5*x*zb^8 + 83*la^6*x*zb^8 - 
         43*la^7*x*zb^8 + 10*la^8*x*zb^8 - 10*la*x^2*zb^8 - 
         26*la^2*x^2*zb^8 + 35*la^3*x^2*zb^8 - 122*la^4*x^2*zb^8 + 
         199*la^5*x^2*zb^8 - 229*la^6*x^2*zb^8 + 142*la^7*x^2*zb^8 - 
         22*la^8*x^2*zb^8 - 2*la*x^3*zb^8 - 94*la^2*x^3*zb^8 - 
         40*la^3*x^3*zb^8 - 81*la^4*x^3*zb^8 - 117*la^5*x^3*zb^8 + 
         39*la^6*x^3*zb^8 - 68*la^7*x^3*zb^8 + 52*la^8*x^3*zb^8 - 
         16*la^2*x^4*zb^8 - 268*la^3*x^4*zb^8 - 62*la^4*x^4*zb^8 - 
         390*la^5*x^4*zb^8 - 48*la^6*x^4*zb^8 - 160*la^7*x^4*zb^8 + 
         44*la^8*x^4*zb^8 - 41*la^3*x^5*zb^8 - 329*la^4*x^5*zb^8 - 
         101*la^5*x^5*zb^8 - 375*la^6*x^5*zb^8 - 98*la^7*x^5*zb^8 - 
         86*la^8*x^5*zb^8 - 44*la^4*x^6*zb^8 - 155*la^5*x^6*zb^8 - 
         63*la^6*x^6*zb^8 - 159*la^7*x^6*zb^8 - 61*la^8*x^6*zb^8 - 
         19*la^5*x^7*zb^8 - 21*la^6*x^7*zb^8 - 32*la^7*x^7*zb^8 - 
         12*la^8*x^7*zb^8 - 2*la^6*x^8*zb^8 - 2*la^7*x^8*zb^8 + la^2*x*zb^9 - 
         2*la^3*x*zb^9 + la^4*x*zb^9 + 4*la^5*x*zb^9 - 10*la^6*x*zb^9 + 
         10*la^7*x*zb^9 - 6*la^8*x*zb^9 + 2*la^9*x*zb^9 + 11*la^2*x^2*zb^9 - 
         21*la^3*x^2*zb^9 + 46*la^4*x^2*zb^9 - 74*la^5*x^2*zb^9 + 
         110*la^6*x^2*zb^9 - 123*la^7*x^2*zb^9 + 71*la^8*x^2*zb^9 - 
         20*la^9*x^2*zb^9 + 17*la^2*x^3*zb^9 + 45*la^3*x^3*zb^9 - 
         51*la^4*x^3*zb^9 + 169*la^5*x^3*zb^9 - 272*la^6*x^3*zb^9 + 
         343*la^7*x^3*zb^9 - 225*la^8*x^3*zb^9 + 39*la^9*x^3*zb^9 + 
         3*la^2*x^4*zb^9 + 99*la^3*x^4*zb^9 + 43*la^4*x^4*zb^9 + 
         86*la^5*x^4*zb^9 + 203*la^6*x^4*zb^9 - 163*la^7*x^4*zb^9 + 
         173*la^8*x^4*zb^9 - 69*la^9*x^4*zb^9 + 15*la^3*x^5*zb^9 + 
         176*la^4*x^5*zb^9 + 58*la^5*x^5*zb^9 + 229*la^6*x^5*zb^9 + 
         122*la^7*x^5*zb^9 + 53*la^8*x^5*zb^9 + 15*la^9*x^5*zb^9 + 
         25*la^4*x^6*zb^9 + 134*la^5*x^6*zb^9 + 31*la^6*x^6*zb^9 + 
         143*la^7*x^6*zb^9 + 76*la^8*x^6*zb^9 + 45*la^9*x^6*zb^9 + 
         15*la^5*x^7*zb^9 + 34*la^6*x^7*zb^9 + 3*la^7*x^7*zb^9 + 
         50*la^8*x^7*zb^9 + 12*la^9*x^7*zb^9 + 3*la^6*x^8*zb^9 + 
         la^7*x^8*zb^9 + 4*la^8*x^8*zb^9 - 2*la^3*x^2*zb^10 + 
         4*la^4*x^2*zb^10 - 2*la^5*x^2*zb^10 - 9*la^6*x^2*zb^10 + 
         22*la^7*x^2*zb^10 - 20*la^8*x^2*zb^10 + 10*la^9*x^2*zb^10 - 
         3*la^10*x^2*zb^10 - 18*la^3*x^3*zb^10 + 36*la^4*x^3*zb^10 - 
         65*la^5*x^3*zb^10 + 64*la^6*x^3*zb^10 - 50*la^7*x^3*zb^10 + 
         48*la^8*x^3*zb^10 - 27*la^9*x^3*zb^10 + 12*la^10*x^3*zb^10 - 
         18*la^3*x^4*zb^10 - 44*la^4*x^4*zb^10 + 38*la^5*x^4*zb^10 - 
         88*la^6*x^4*zb^10 + 79*la^7*x^4*zb^10 - 128*la^8*x^4*zb^10 + 
         101*la^9*x^4*zb^10 - 15*la^10*x^4*zb^10 - 2*la^3*x^5*zb^10 - 
         68*la^4*x^5*zb^10 - 14*la^5*x^5*zb^10 - 92*la^6*x^5*zb^10 - 
         78*la^7*x^5*zb^10 + 47*la^8*x^5*zb^10 - 93*la^9*x^5*zb^10 + 
         31*la^10*x^5*zb^10 - 8*la^4*x^6*zb^10 - 69*la^5*x^6*zb^10 - 
         29*la^6*x^6*zb^10 - 68*la^7*x^6*zb^10 - 74*la^8*x^6*zb^10 - 
         15*la^9*x^6*zb^10 - 21*la^10*x^6*zb^10 - 8*la^5*x^7*zb^10 - 
         28*la^6*x^7*zb^10 - 6*la^7*x^7*zb^10 - 18*la^8*x^7*zb^10 - 
         34*la^9*x^7*zb^10 - 8*la^10*x^7*zb^10 - 2*la^6*x^8*zb^10 - 
         3*la^7*x^8*zb^10 + la^8*x^8*zb^10 - 6*la^9*x^8*zb^10 + 
         3*la^4*x^3*zb^11 - 10*la^5*x^3*zb^11 + 20*la^6*x^3*zb^11 - 
         22*la^7*x^3*zb^11 + 9*la^8*x^3*zb^11 + 2*la^9*x^3*zb^11 - 
         4*la^10*x^3*zb^11 + 2*la^11*x^3*zb^11 + 17*la^4*x^4*zb^11 - 
         33*la^5*x^4*zb^11 + 51*la^6*x^4*zb^11 - 37*la^7*x^4*zb^11 + 
         6*la^8*x^4*zb^11 + 6*la^9*x^4*zb^11 - 8*la^10*x^4*zb^11 - 
         2*la^11*x^4*zb^11 + 11*la^4*x^5*zb^11 + 31*la^5*x^5*zb^11 - 
         42*la^6*x^5*zb^11 + 66*la^7*x^5*zb^11 - 13*la^8*x^5*zb^11 + 
         5*la^9*x^5*zb^11 - 3*la^10*x^5*zb^11 - 4*la^11*x^5*zb^11 + 
         la^4*x^6*zb^11 + 26*la^5*x^6*zb^11 + 3*la^6*x^6*zb^11 + 
         44*la^7*x^6*zb^11 - 3*la^8*x^6*zb^11 + 29*la^9*x^6*zb^11 + 
         9*la^10*x^6*zb^11 + 2*la^5*x^7*zb^11 + 15*la^6*x^7*zb^11 + 
         3*la^7*x^7*zb^11 + 17*la^8*x^7*zb^11 + 5*la^9*x^7*zb^11 + 
         14*la^10*x^7*zb^11 + 4*la^11*x^7*zb^11 + la^6*x^8*zb^11 + 
         2*la^7*x^8*zb^11 + la^9*x^8*zb^11 + 4*la^10*x^8*zb^11 - 
         2*la^5*x^4*zb^12 + 6*la^6*x^4*zb^12 - 10*la^7*x^4*zb^12 + 
         10*la^8*x^4*zb^12 - 4*la^9*x^4*zb^12 - la^10*x^4*zb^12 + 
         2*la^11*x^4*zb^12 - la^12*x^4*zb^12 - 10*la^5*x^5*zb^12 + 
         22*la^6*x^5*zb^12 - 35*la^7*x^5*zb^12 + 35*la^8*x^5*zb^12 - 
         23*la^9*x^5*zb^12 + 10*la^10*x^5*zb^12 + la^12*x^5*zb^12 - 
         4*la^5*x^6*zb^12 - 10*la^6*x^6*zb^12 + 21*la^7*x^6*zb^12 - 
         43*la^8*x^6*zb^12 + 33*la^9*x^6*zb^12 - 21*la^10*x^6*zb^12 + 
         4*la^11*x^6*zb^12 + la^12*x^6*zb^12 - 6*la^6*x^7*zb^12 + 
         2*la^7*x^7*zb^12 - 8*la^8*x^7*zb^12 - 3*la^9*x^7*zb^12 - 
         la^10*x^7*zb^12 - 4*la^11*x^7*zb^12 - la^12*x^7*zb^12 - 
         2*la^7*x^8*zb^12 + 2*la^8*x^8*zb^12 - 3*la^9*x^8*zb^12 + 
         la^10*x^8*zb^12 - 2*la^11*x^8*zb^12 + la^6*x^5*zb^13 - 
         4*la^7*x^5*zb^13 + 8*la^8*x^5*zb^13 - 10*la^9*x^5*zb^13 + 
         8*la^10*x^5*zb^13 - 4*la^11*x^5*zb^13 + la^12*x^5*zb^13 + 
         3*la^6*x^6*zb^13 - 8*la^7*x^6*zb^13 + 12*la^8*x^6*zb^13 - 
         10*la^9*x^6*zb^13 + 4*la^10*x^6*zb^13 - la^12*x^6*zb^13 + 
         4*la^7*x^7*zb^13 - 9*la^8*x^7*zb^13 + 14*la^9*x^7*zb^13 - 
         11*la^10*x^7*zb^13 + 6*la^11*x^7*zb^13 - la^12*x^7*zb^13 + 
         la^8*x^8*zb^13 - 2*la^9*x^8*zb^13 + 3*la^10*x^8*zb^13 - 
         2*la^11*x^8*zb^13 + la^12*x^8*zb^13))/((-1 + la)*la*(-1 + x)*x*
        (-1 + zb)*zb*(-1 + la*zb)^2*(-1 + x*zb)*(-1 + la*x*zb)^4*
        (-1 + zb - la*zb + la*x*zb)^2))/ep^3
 
MasterCoefficient[RR, 5, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, zb, 0, 1] = 
   ALARM*ep^2 + (16*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) - 
    (16*nc^2*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + 
    ((16*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) - (16*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep^3 + 
    ((16*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) - (16*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep^2 + 
    ((16*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) - (16*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep + 
    ((8*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)) - (8*nc^2*Pi^3*(1 + zb^2))/
       ((-1 + la)*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 5, g, q, zb, 0, la] = 
   ALARM*ep^2 + ((-8*Pi^3*zb*(1 - 3*la - zb + la*zb))/
       ((-1 + la)*x*(-1 + zb)) + (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/
       ((-1 + la)*x*(-1 + zb)))/ep^3 + 
    ((-8*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*x*(-1 + zb)))/
     ep^2 + ((-8*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*x*(-1 + zb)))/ep + 
    ((8*Pi^3*(1 + la^2*zb^2))/((-1 + la)*x*(-1 + zb)) - 
      (8*nc^2*Pi^3*(1 + la^2*zb^2))/((-1 + la)*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 5, g, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, zb, 1, 1] = 
   ALARM*ep^2 - (64*Pi^3*zb)/((-1 + la)*(-1 + x)*(-1 + zb)) + 
    (64*nc^2*Pi^3*zb)/((-1 + la)*(-1 + x)*(-1 + zb)) + 
    ((-64*Pi^3*zb)/((-1 + la)*(-1 + x)*(-1 + zb)) + 
      (64*nc^2*Pi^3*zb)/((-1 + la)*(-1 + x)*(-1 + zb)))/ep^3 + 
    ((-64*Pi^3*zb)/((-1 + la)*(-1 + x)*(-1 + zb)) + 
      (64*nc^2*Pi^3*zb)/((-1 + la)*(-1 + x)*(-1 + zb)))/ep^2 + 
    ((-64*Pi^3*zb)/((-1 + la)*(-1 + x)*(-1 + zb)) + 
      (64*nc^2*Pi^3*zb)/((-1 + la)*(-1 + x)*(-1 + zb)))/ep + 
    ((-32*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + x)*(-1 + zb)) + 
      (32*nc^2*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + x)*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 5, g, q, zb, 1, la] = 
   ALARM*ep^2 + ((-64*la*Pi^3*zb*(1 - zb - la*zb + zb^2 - la*zb^2 + 
          la^2*zb^2)^2)/((-1 + la)*(-1 + x)*(-1 + zb)*(-1 + la*zb)^4) + 
      (64*la*nc^2*Pi^3*zb*(1 - zb - la*zb + zb^2 - la*zb^2 + la^2*zb^2)^2)/
       ((-1 + la)*(-1 + x)*(-1 + zb)*(-1 + la*zb)^4))/ep^3 + 
    ((-32*Pi^3*(1 + la^2*zb^2)*(1 - zb - la*zb + zb^2 - la*zb^2 + la^2*zb^2)^
         2)/((-1 + la)*(-1 + x)*(-1 + zb)*(-1 + la*zb)^4) + 
      (32*nc^2*Pi^3*(1 + la^2*zb^2)*(1 - zb - la*zb + zb^2 - la*zb^2 + 
          la^2*zb^2)^2)/((-1 + la)*(-1 + x)*(-1 + zb)*(-1 + la*zb)^4))/ep^4 + 
    ((-64*la*Pi^3*(-1 + zb)*zb*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/((-1 + la)*(-1 + x)*(-1 + la*zb)^4) + 
      (64*la*nc^2*Pi^3*(-1 + zb)*zb*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/((-1 + la)*(-1 + x)*(-1 + la*zb)^4))/ep + 
    ((-64*la*Pi^3*zb*(1 - 2*zb - 2*la*zb + 4*zb^2 - 2*la*zb^2 + 4*la^2*zb^2 - 
         2*zb^3 - 2*la*zb^3 + 4*la^2*zb^3 - 4*la^3*zb^3 + zb^4 - 2*la*zb^4 + 
         4*la^2*zb^4 - 4*la^3*zb^4 + 2*la^4*zb^4))/((-1 + la)*(-1 + x)*
        (-1 + zb)*(-1 + la*zb)^4) + (64*la*nc^2*Pi^3*zb*
        (1 - 2*zb - 2*la*zb + 4*zb^2 - 2*la*zb^2 + 4*la^2*zb^2 - 2*zb^3 - 
         2*la*zb^3 + 4*la^2*zb^3 - 4*la^3*zb^3 + zb^4 - 2*la*zb^4 + 
         4*la^2*zb^4 - 4*la^3*zb^4 + 2*la^4*zb^4))/((-1 + la)*(-1 + x)*
        (-1 + zb)*(-1 + la*zb)^4))/ep^2
 
MasterCoefficient[RR, 5, g, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, g, q, zb, x, 1] = 
   ALARM*ep^2 + ((-16*Pi^3*zb*(-1 - 3*x + 3*x*zb + x^2*zb))/
       ((-1 + la)*(-1 + x)*x*(-1 + zb)*(-1 + x*zb)) + 
      (16*nc^2*Pi^3*zb*(-1 - 3*x + 3*x*zb + x^2*zb))/((-1 + la)*(-1 + x)*x*
        (-1 + zb)*(-1 + x*zb)))/ep^3 + 
    ((-16*Pi^3*zb*(-1 - 3*x + 3*x*zb + x^2*zb))/((-1 + la)*(-1 + x)*x*
        (-1 + zb)*(-1 + x*zb)) + (16*nc^2*Pi^3*zb*(-1 - 3*x + 3*x*zb + 
         x^2*zb))/((-1 + la)*(-1 + x)*x*(-1 + zb)*(-1 + x*zb)))/ep^2 + 
    ((-16*Pi^3*zb*(-1 - 3*x + 3*x*zb + x^2*zb))/((-1 + la)*(-1 + x)*x*
        (-1 + zb)*(-1 + x*zb)) + (16*nc^2*Pi^3*zb*(-1 - 3*x + 3*x*zb + 
         x^2*zb))/((-1 + la)*(-1 + x)*x*(-1 + zb)*(-1 + x*zb)))/ep + 
    ((-8*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 + zb^2))/
       ((-1 + la)*(-1 + x)*x*(-1 + zb)*(-1 + x*zb)) + 
      (8*nc^2*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 + zb^2))/
       ((-1 + la)*(-1 + x)*x*(-1 + zb)*(-1 + x*zb)))/ep^4
 
MasterCoefficient[RR, 5, g, q, zb, x, la] = 
   ALARM*ep^2 + ((8*(-1 + la)*la*Pi^3*zb^3)/(nc^2*(-1 + zb)*
        (-1 + la*x*zb)^2) + (8*nc^2*Pi^3*(-1 - 3*x + la*zb + 8*x*zb + 
         la*x*zb + 10*la*x^2*zb - la^2*zb^2 - 12*x*zb^2 + 12*la*x*zb^2 - 
         9*la^2*x*zb^2 - 20*la*x^2*zb^2 - 2*la^2*x^2*zb^2 - 
         12*la^2*x^3*zb^2 + la^3*zb^3 + 8*x*zb^3 - 15*la*x*zb^3 + 
         14*la^2*x*zb^3 + 2*la^3*x*zb^3 + 27*la*x^2*zb^3 - 22*la^2*x^2*zb^3 + 
         17*la^3*x^2*zb^3 + 16*la^2*x^3*zb^3 + 6*la^3*x^3*zb^3 + 
         6*la^3*x^4*zb^3 - 3*x*zb^4 + 8*la*x*zb^4 - 7*la^2*x*zb^4 - 
         2*la^3*x*zb^4 - 2*la^4*x*zb^4 - x^2*zb^4 - 8*la*x^2*zb^4 + 
         5*la^2*x^2*zb^4 - 10*la^3*x^2*zb^4 - 8*la^4*x^2*zb^4 - 
         22*la^2*x^3*zb^4 + 16*la^3*x^3*zb^4 - 16*la^4*x^3*zb^4 - 
         4*la^3*x^4*zb^4 - 5*la^4*x^4*zb^4 - la^4*x^5*zb^4 + la*x*zb^5 - 
         4*la^2*x*zb^5 + 6*la^3*x*zb^5 - 4*la^4*x*zb^5 + la^5*x*zb^5 + 
         3*la*x^2*zb^5 - 4*la^2*x^2*zb^5 + 4*la^3*x^2*zb^5 + 
         8*la^4*x^2*zb^5 + la^5*x^2*zb^5 + 8*la^2*x^3*zb^5 + 
         7*la^3*x^3*zb^5 - 6*la^4*x^3*zb^5 + 13*la^5*x^3*zb^5 + 
         7*la^3*x^4*zb^5 - 6*la^4*x^4*zb^5 + 8*la^5*x^4*zb^5 + 
         la^5*x^5*zb^5 - 3*la^2*x^3*zb^6 - 3*la^4*x^3*zb^6 - 
         2*la^5*x^3*zb^6 - 2*la^6*x^3*zb^6 - la^2*x^4*zb^6 - 
         9*la^4*x^4*zb^6 + 10*la^5*x^4*zb^6 - 9*la^6*x^4*zb^6 - 
         la^6*x^5*zb^6 + la^3*x^3*zb^7 - 4*la^4*x^3*zb^7 + 6*la^5*x^3*zb^7 - 
         4*la^6*x^3*zb^7 + la^7*x^3*zb^7 + 3*la^3*x^4*zb^7 - 
         4*la^4*x^4*zb^7 + 6*la^5*x^4*zb^7 - 4*la^6*x^4*zb^7 + 
         2*la^7*x^4*zb^7 + la^7*x^5*zb^7))/((-1 + la)*(-1 + x)*x*(-1 + zb)*
        (-1 + la*zb)*(-1 + la*x*zb)^4) - 
      (8*Pi^3*(-1 - 3*x + la*zb + 8*x*zb + la*x*zb + 10*la*x^2*zb - 
         la^2*zb^2 - 12*x*zb^2 + 12*la*x*zb^2 - 9*la^2*x*zb^2 - 
         20*la*x^2*zb^2 - 2*la^2*x^2*zb^2 - 12*la^2*x^3*zb^2 + la^3*zb^3 + 
         8*x*zb^3 - 14*la*x*zb^3 + 12*la^2*x*zb^3 + 3*la^3*x*zb^3 + 
         26*la*x^2*zb^3 - 20*la^2*x^2*zb^3 + 16*la^3*x^2*zb^3 + 
         16*la^2*x^3*zb^3 + 6*la^3*x^3*zb^3 + 6*la^3*x^4*zb^3 - 3*x*zb^4 + 
         8*la*x*zb^4 - 8*la^2*x*zb^4 - 3*la^4*x*zb^4 - x^2*zb^4 - 
         8*la*x^2*zb^4 + 4*la^2*x^2*zb^4 - 8*la^3*x^2*zb^4 - 
         9*la^4*x^2*zb^4 - 20*la^2*x^3*zb^4 + 12*la^3*x^3*zb^4 - 
         14*la^4*x^3*zb^4 - 4*la^3*x^4*zb^4 - 5*la^4*x^4*zb^4 - 
         la^4*x^5*zb^4 + la*x*zb^5 - 4*la^2*x*zb^5 + 6*la^3*x*zb^5 - 
         4*la^4*x*zb^5 + la^5*x*zb^5 + 3*la*x^2*zb^5 - 4*la^2*x^2*zb^5 + 
         6*la^3*x^2*zb^5 + 4*la^4*x^2*zb^5 + 3*la^5*x^2*zb^5 + 
         8*la^2*x^3*zb^5 + 6*la^3*x^3*zb^5 - 4*la^4*x^3*zb^5 + 
         12*la^5*x^3*zb^5 + 6*la^3*x^4*zb^5 - 4*la^4*x^4*zb^5 + 
         7*la^5*x^4*zb^5 + la^5*x^5*zb^5 - 3*la^2*x^3*zb^6 - 
         4*la^4*x^3*zb^6 - 3*la^6*x^3*zb^6 - la^2*x^4*zb^6 - 
         8*la^4*x^4*zb^6 + 8*la^5*x^4*zb^6 - 8*la^6*x^4*zb^6 - 
         la^6*x^5*zb^6 + la^3*x^3*zb^7 - 4*la^4*x^3*zb^7 + 6*la^5*x^3*zb^7 - 
         4*la^6*x^3*zb^7 + la^7*x^3*zb^7 + 3*la^3*x^4*zb^7 - 
         4*la^4*x^4*zb^7 + 6*la^5*x^4*zb^7 - 4*la^6*x^4*zb^7 + 
         2*la^7*x^4*zb^7 + la^7*x^5*zb^7))/((-1 + la)*(-1 + x)*x*(-1 + zb)*
        (-1 + la*zb)*(-1 + la*x*zb)^4))/ep^4 + 
    ((8*la*Pi^3*(-1 + zb)*zb^2)/(nc^2*(-1 + la*x*zb)*(-1 + zb - la*zb + 
         la*x*zb)) - (8*nc^2*Pi^3*zb*(-1 + 3*la + x + 5*la*x + 2*zb - 
         3*la*zb - 3*la^2*zb - 3*x*zb - 15*la*x*zb - 8*la^2*x*zb + x^2*zb - 
         6*la*x^2*zb - 21*la^2*x^2*zb - zb^2 - 2*la*zb^2 + 8*la^2*zb^2 - 
         3*la^3*zb^2 + 3*x*zb^2 + 31*la*x*zb^2 - 33*la^2*x*zb^2 + 
         33*la^3*x*zb^2 - 2*x^2*zb^2 + 22*la*x^2*zb^2 + 62*la^2*x^2*zb^2 + 
         6*la^3*x^2*zb^2 - 3*la*x^3*zb^2 + 11*la^2*x^3*zb^2 + 
         36*la^3*x^3*zb^2 + 2*la*zb^3 - 2*la^2*zb^3 - 3*la^3*zb^3 + 
         3*la^4*zb^3 - x*zb^3 - 22*la*x*zb^3 + 26*la^2*x*zb^3 + 
         2*la^3*x*zb^3 - 19*la^4*x*zb^3 + x^2*zb^3 - 33*la*x^2*zb^3 - 
         83*la^2*x^2*zb^3 + 80*la^3*x^2*zb^3 - 63*la^4*x^2*zb^3 + 
         5*la*x^3*zb^3 - 40*la^2*x^3*zb^3 - 96*la^3*x^3*zb^3 - 
         la^4*x^3*zb^3 + 3*la^2*x^4*zb^3 - 7*la^3*x^4*zb^3 - 
         32*la^4*x^4*zb^3 - la^2*zb^4 + 2*la^3*zb^4 - la^4*zb^4 + la*x*zb^4 + 
         34*la^2*x*zb^4 - 112*la^3*x*zb^4 + 115*la^4*x*zb^4 - 
         38*la^5*x*zb^4 + 23*la*x^2*zb^4 + 15*la^2*x^2*zb^4 + 
         44*la^3*x^2*zb^4 - 150*la^4*x^2*zb^4 + 104*la^5*x^2*zb^4 + 
         52*la^2*x^3*zb^4 + 90*la^3*x^3*zb^4 - 34*la^4*x^3*zb^4 + 
         24*la^5*x^3*zb^4 - 4*la^2*x^4*zb^4 + 25*la^3*x^4*zb^4 + 
         70*la^4*x^4*zb^4 + 7*la^5*x^4*zb^4 - la^3*x^5*zb^4 + 
         15*la^5*x^5*zb^4 - 7*la^2*x*zb^5 + 22*la^3*x*zb^5 - 11*la^4*x*zb^5 - 
         15*la^5*x*zb^5 + 11*la^6*x*zb^5 - 6*la*x^2*zb^5 + 3*la^2*x^2*zb^5 - 
         81*la^3*x^2*zb^5 + 242*la^4*x^2*zb^5 - 210*la^5*x^2*zb^5 + 
         52*la^6*x^2*zb^5 - 2*la*x^3*zb^5 - 27*la^2*x^3*zb^5 + 
         7*la^3*x^3*zb^5 - 157*la^4*x^3*zb^5 + 273*la^5*x^3*zb^5 - 
         138*la^6*x^3*zb^5 - la^2*x^4*zb^5 - 29*la^3*x^4*zb^5 - 
         39*la^4*x^4*zb^5 - 46*la^5*x^4*zb^5 + 27*la^6*x^4*zb^5 + 
         la^3*x^5*zb^5 - 3*la^4*x^5*zb^5 - 19*la^5*x^5*zb^5 - 
         13*la^6*x^5*zb^5 + la^5*x^6*zb^5 - 3*la^6*x^6*zb^5 - la^3*x*zb^6 + 
         3*la^4*x*zb^6 - 3*la^5*x*zb^6 + la^6*x*zb^6 + 8*la^2*x^2*zb^6 - 
         15*la^3*x^2*zb^6 - la^4*x^2*zb^6 - 12*la^5*x^2*zb^6 + 
         44*la^6*x^2*zb^6 - 24*la^7*x^2*zb^6 + 8*la^2*x^3*zb^6 - 
         7*la^3*x^3*zb^6 + 73*la^4*x^3*zb^6 - 172*la^5*x^3*zb^6 + 
         102*la^6*x^3*zb^6 - 4*la^7*x^3*zb^6 + 15*la^3*x^4*zb^6 - 
         18*la^4*x^4*zb^6 + 127*la^5*x^4*zb^6 - 151*la^6*x^4*zb^6 + 
         53*la^7*x^4*zb^6 + 7*la^4*x^5*zb^6 - 3*la^5*x^5*zb^6 + 
         37*la^6*x^5*zb^6 - 15*la^7*x^5*zb^6 - la^5*x^6*zb^6 - 
         la^6*x^6*zb^6 + 6*la^7*x^6*zb^6 - 2*la^3*x^2*zb^7 + 
         12*la^4*x^2*zb^7 - 26*la^5*x^2*zb^7 + 26*la^6*x^2*zb^7 - 
         12*la^7*x^2*zb^7 + 2*la^8*x^2*zb^7 - 6*la^3*x^3*zb^7 + 
         11*la^4*x^3*zb^7 + 4*la^5*x^3*zb^7 - 3*la^6*x^3*zb^7 - 
         17*la^7*x^3*zb^7 + 11*la^8*x^3*zb^7 - 7*la^4*x^4*zb^7 - 
         9*la^5*x^4*zb^7 + 24*la^6*x^4*zb^7 + 7*la^7*x^4*zb^7 - 
         15*la^8*x^4*zb^7 - la^5*x^5*zb^7 - 17*la^6*x^5*zb^7 + 
         7*la^7*x^5*zb^7 + 5*la^8*x^5*zb^7 + 2*la^6*x^6*zb^7 - 
         la^7*x^6*zb^7 - 3*la^8*x^6*zb^7 - la^5*x^3*zb^8 + 3*la^6*x^3*zb^8 - 
         3*la^7*x^3*zb^8 + la^8*x^3*zb^8 + la^5*x^4*zb^8 - 4*la^6*x^4*zb^8 + 
         4*la^7*x^4*zb^8 - la^8*x^4*zb^8 + la^6*x^5*zb^8 - la^8*x^5*zb^8 - 
         la^7*x^6*zb^8 + la^8*x^6*zb^8))/((-1 + la)*(-1 + x)*x*(-1 + zb)*
        (-1 + la*zb)^2*(-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)) + 
      (8*Pi^3*zb*(-1 + 3*la + x + 5*la*x + 2*zb - 3*la*zb - 3*la^2*zb - 
         3*x*zb - 14*la*x*zb - 9*la^2*x*zb + x^2*zb - 7*la*x^2*zb - 
         20*la^2*x^2*zb - zb^2 - 2*la*zb^2 + 8*la^2*zb^2 - 3*la^3*zb^2 + 
         3*x*zb^2 + 29*la*x*zb^2 - 33*la^2*x*zb^2 + 35*la^3*x*zb^2 - 
         2*x^2*zb^2 + 24*la*x^2*zb^2 + 59*la^2*x^2*zb^2 + 7*la^3*x^2*zb^2 - 
         3*la*x^3*zb^2 + 14*la^2*x^3*zb^2 + 33*la^3*x^3*zb^2 + 2*la*zb^3 - 
         2*la^2*zb^3 - 3*la^3*zb^3 + 3*la^4*zb^3 - x*zb^3 - 21*la*x*zb^3 + 
         29*la^2*x*zb^3 - la^3*x*zb^3 - 20*la^4*x*zb^3 + x^2*zb^3 - 
         34*la*x^2*zb^3 - 80*la^2*x^2*zb^3 + 83*la^3*x^2*zb^3 - 
         68*la^4*x^2*zb^3 + 5*la*x^3*zb^3 - 46*la^2*x^3*zb^3 - 
         93*la^3*x^3*zb^3 + 2*la^4*x^3*zb^3 + 3*la^2*x^4*zb^3 - 
         10*la^3*x^4*zb^3 - 29*la^4*x^4*zb^3 - la^2*zb^4 + 2*la^3*zb^4 - 
         la^4*zb^4 + la*x*zb^4 + 32*la^2*x*zb^4 - 112*la^3*x*zb^4 + 
         117*la^4*x*zb^4 - 38*la^5*x*zb^4 + 23*la*x^2*zb^4 + 
         14*la^2*x^2*zb^4 + 35*la^3*x^2*zb^4 - 143*la^4*x^2*zb^4 + 
         107*la^5*x^2*zb^4 + 55*la^2*x^3*zb^4 + 93*la^3*x^3*zb^4 - 
         43*la^4*x^3*zb^4 + 27*la^5*x^3*zb^4 - 4*la^2*x^4*zb^4 + 
         31*la^3*x^4*zb^4 + 69*la^4*x^4*zb^4 + 2*la^5*x^4*zb^4 - 
         la^3*x^5*zb^4 + la^4*x^5*zb^4 + 14*la^5*x^5*zb^4 - 7*la^2*x*zb^5 + 
         23*la^3*x*zb^5 - 12*la^4*x*zb^5 - 15*la^5*x*zb^5 + 11*la^6*x*zb^5 - 
         6*la*x^2*zb^5 + 3*la^2*x^2*zb^5 - 76*la^3*x^2*zb^5 + 
         243*la^4*x^2*zb^5 - 216*la^5*x^2*zb^5 + 52*la^6*x^2*zb^5 - 
         2*la*x^3*zb^5 - 27*la^2*x^3*zb^5 + 4*la^3*x^3*zb^5 - 
         148*la^4*x^3*zb^5 + 270*la^5*x^3*zb^5 - 141*la^6*x^3*zb^5 - 
         la^2*x^4*zb^5 - 32*la^3*x^4*zb^5 - 46*la^4*x^4*zb^5 - 
         37*la^5*x^4*zb^5 + 28*la^6*x^4*zb^5 + la^3*x^5*zb^5 - 
         5*la^4*x^5*zb^5 - 19*la^5*x^5*zb^5 - 11*la^6*x^5*zb^5 + 
         la^5*x^6*zb^5 - 3*la^6*x^6*zb^5 - la^3*x*zb^6 + 3*la^4*x*zb^6 - 
         3*la^5*x*zb^6 + la^6*x*zb^6 + 8*la^2*x^2*zb^6 - 15*la^3*x^2*zb^6 - 
         4*la^4*x^2*zb^6 - 9*la^5*x^2*zb^6 + 44*la^6*x^2*zb^6 - 
         24*la^7*x^2*zb^6 + 8*la^2*x^3*zb^6 - 7*la^3*x^3*zb^6 + 
         70*la^4*x^3*zb^6 - 175*la^5*x^3*zb^6 + 108*la^6*x^3*zb^6 - 
         4*la^7*x^3*zb^6 + 15*la^3*x^4*zb^6 - 13*la^4*x^4*zb^6 + 
         124*la^5*x^4*zb^6 - 154*la^6*x^4*zb^6 + 54*la^7*x^4*zb^6 + 
         8*la^4*x^5*zb^6 + 34*la^6*x^5*zb^6 - 16*la^7*x^5*zb^6 - 
         la^5*x^6*zb^6 - la^6*x^6*zb^6 + 6*la^7*x^6*zb^6 - 2*la^3*x^2*zb^7 + 
         12*la^4*x^2*zb^7 - 26*la^5*x^2*zb^7 + 26*la^6*x^2*zb^7 - 
         12*la^7*x^2*zb^7 + 2*la^8*x^2*zb^7 - 6*la^3*x^3*zb^7 + 
         11*la^4*x^3*zb^7 + 7*la^5*x^3*zb^7 - 6*la^6*x^3*zb^7 - 
         17*la^7*x^3*zb^7 + 11*la^8*x^3*zb^7 - 7*la^4*x^4*zb^7 - 
         10*la^5*x^4*zb^7 + 27*la^6*x^4*zb^7 + 5*la^7*x^4*zb^7 - 
         15*la^8*x^4*zb^7 - 3*la^5*x^5*zb^7 - 17*la^6*x^5*zb^7 + 
         9*la^7*x^5*zb^7 + 5*la^8*x^5*zb^7 + 2*la^6*x^6*zb^7 - 
         la^7*x^6*zb^7 - 3*la^8*x^6*zb^7 - la^5*x^3*zb^8 + 3*la^6*x^3*zb^8 - 
         3*la^7*x^3*zb^8 + la^8*x^3*zb^8 + la^5*x^4*zb^8 - 5*la^6*x^4*zb^8 + 
         5*la^7*x^4*zb^8 - la^8*x^4*zb^8 + 2*la^6*x^5*zb^8 - la^7*x^5*zb^8 - 
         la^8*x^5*zb^8 - la^7*x^6*zb^8 + la^8*x^6*zb^8))/
       ((-1 + la)*(-1 + x)*x*(-1 + zb)*(-1 + la*zb)^2*(-1 + la*x*zb)^4*
        (-1 + zb - la*zb + la*x*zb)))/ep^2 + 
    ((-8*la*Pi^3*zb^2*(1 - 2*zb + la*zb - la*x*zb + zb^2 - la^2*zb^2 + 
         la*x*zb^2 - la*x*zb^3 + la^2*x*zb^3))/(nc^2*(-1 + zb)*
        (-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)) - 
      (8*nc^2*Pi^3*zb*(-1 + 3*la + x + 5*la*x + 2*zb - 3*la*zb - 3*la^2*zb - 
         3*x*zb - 15*la*x*zb - 8*la^2*x*zb + x^2*zb - 6*la*x^2*zb - 
         21*la^2*x^2*zb - zb^2 - 2*la*zb^2 + 8*la^2*zb^2 - 3*la^3*zb^2 + 
         3*x*zb^2 + 7*la*x*zb^2 + 32*la^2*x*zb^2 - 8*la^3*x*zb^2 - 
         2*x^2*zb^2 + 38*la*x^2*zb^2 + 13*la^2*x^2*zb^2 + 39*la^3*x^2*zb^2 - 
         3*la*x^3*zb^2 + 11*la^2*x^3*zb^2 + 36*la^3*x^3*zb^2 + 2*la*zb^3 - 
         2*la^2*zb^3 - 3*la^3*zb^3 + 3*la^4*zb^3 - x*zb^3 + 2*la*x*zb^3 - 
         30*la^2*x*zb^3 + 7*la^3*x*zb^3 + 8*la^4*x*zb^3 + x^2*zb^3 - 
         49*la*x^2*zb^3 + 36*la^2*x^2*zb^3 - 126*la^3*x^2*zb^3 + 
         40*la^4*x^2*zb^3 + 5*la*x^3*zb^3 - 87*la^2*x^3*zb^3 + 
         49*la^3*x^3*zb^3 - 99*la^4*x^3*zb^3 + 3*la^2*x^4*zb^3 - 
         7*la^3*x^4*zb^3 - 32*la^4*x^4*zb^3 - la^2*zb^4 + 2*la^3*zb^4 - 
         la^4*zb^4 + la*x*zb^4 + 2*la^2*x*zb^4 + 8*la^3*x*zb^4 - 
         10*la^4*x*zb^4 - la^5*x*zb^4 + 23*la*x^2*zb^4 - 17*la^2*x^2*zb^4 + 
         47*la^3*x^2*zb^4 + 26*la^4*x^2*zb^4 - 43*la^5*x^2*zb^4 + 
         84*la^2*x^3*zb^4 - 63*la^3*x^3*zb^4 + 122*la^4*x^3*zb^4 - 
         11*la^5*x^3*zb^4 - 4*la^2*x^4*zb^4 + 71*la^3*x^4*zb^4 - 
         73*la^4*x^4*zb^4 + 104*la^5*x^4*zb^4 - la^3*x^5*zb^4 + 
         15*la^5*x^5*zb^4 - 7*la^2*x*zb^5 + 30*la^3*x*zb^5 - 51*la^4*x*zb^5 + 
         40*la^5*x*zb^5 - 12*la^6*x*zb^5 - 6*la*x^2*zb^5 + 3*la^2*x^2*zb^5 - 
         17*la^3*x^2*zb^5 + 23*la^4*x^2*zb^5 - 20*la^5*x^2*zb^5 + 
         17*la^6*x^2*zb^5 - 2*la*x^3*zb^5 - 27*la^2*x^3*zb^5 - 
         la^3*x^3*zb^5 + 8*la^4*x^3*zb^5 - 81*la^5*x^3*zb^5 + 
         59*la^6*x^3*zb^5 - la^2*x^4*zb^5 - 45*la^3*x^4*zb^5 + 
         6*la^4*x^4*zb^5 - 48*la^6*x^4*zb^5 + la^3*x^5*zb^5 - 
         18*la^4*x^5*zb^5 + 28*la^5*x^5*zb^5 - 45*la^6*x^5*zb^5 + 
         la^5*x^6*zb^5 - 3*la^6*x^6*zb^5 - la^3*x*zb^6 + 3*la^4*x*zb^6 - 
         3*la^5*x*zb^6 + la^6*x*zb^6 + 8*la^2*x^2*zb^6 - 15*la^3*x^2*zb^6 - 
         17*la^4*x^2*zb^6 + 69*la^5*x^2*zb^6 - 67*la^6*x^2*zb^6 + 
         22*la^7*x^2*zb^6 + 8*la^2*x^3*zb^6 - 7*la^3*x^3*zb^6 + 
         41*la^4*x^3*zb^6 - 95*la^5*x^3*zb^6 + 98*la^6*x^3*zb^6 - 
         45*la^7*x^3*zb^6 + 15*la^3*x^4*zb^6 - 2*la^4*x^4*zb^6 + 
         12*la^5*x^4*zb^6 + 9*la^6*x^4*zb^6 - 8*la^7*x^4*zb^6 + 
         7*la^4*x^5*zb^6 + 10*la^5*x^5*zb^6 - 24*la^6*x^5*zb^6 + 
         33*la^7*x^5*zb^6 - la^5*x^6*zb^6 - la^6*x^6*zb^6 + 6*la^7*x^6*zb^6 - 
         2*la^3*x^2*zb^7 + 12*la^4*x^2*zb^7 - 26*la^5*x^2*zb^7 + 
         26*la^6*x^2*zb^7 - 12*la^7*x^2*zb^7 + 2*la^8*x^2*zb^7 - 
         6*la^3*x^3*zb^7 + 11*la^4*x^3*zb^7 + 12*la^5*x^3*zb^7 - 
         45*la^6*x^3*zb^7 + 40*la^7*x^3*zb^7 - 12*la^8*x^3*zb^7 - 
         7*la^4*x^4*zb^7 - 9*la^5*x^4*zb^7 + 47*la^6*x^4*zb^7 - 
         55*la^7*x^4*zb^7 + 24*la^8*x^4*zb^7 - la^5*x^5*zb^7 - 
         14*la^6*x^5*zb^7 + 20*la^7*x^5*zb^7 - 11*la^8*x^5*zb^7 + 
         2*la^6*x^6*zb^7 - la^7*x^6*zb^7 - 3*la^8*x^6*zb^7 - la^5*x^3*zb^8 + 
         3*la^6*x^3*zb^8 - 3*la^7*x^3*zb^8 + la^8*x^3*zb^8 + la^5*x^4*zb^8 - 
         4*la^6*x^4*zb^8 + 5*la^7*x^4*zb^8 - 2*la^8*x^4*zb^8 + 
         la^6*x^5*zb^8 - la^7*x^5*zb^8 - la^7*x^6*zb^8 + la^8*x^6*zb^8))/
       ((-1 + la)*(-1 + x)*x*(-1 + zb)*(-1 + la*zb)^2*(-1 + la*x*zb)^4*
        (-1 + zb - la*zb + la*x*zb)) + 
      (8*Pi^3*zb*(-1 + 3*la + x + 5*la*x + 2*zb - 3*la*zb - 3*la^2*zb - 
         3*x*zb - 14*la*x*zb - 9*la^2*x*zb + x^2*zb - 7*la*x^2*zb - 
         20*la^2*x^2*zb - zb^2 - 2*la*zb^2 + 8*la^2*zb^2 - 3*la^3*zb^2 + 
         3*x*zb^2 + 5*la*x*zb^2 + 33*la^2*x*zb^2 - 7*la^3*x*zb^2 - 
         2*x^2*zb^2 + 40*la*x^2*zb^2 + 9*la^2*x^2*zb^2 + 41*la^3*x^2*zb^2 - 
         3*la*x^3*zb^2 + 14*la^2*x^3*zb^2 + 33*la^3*x^3*zb^2 + 2*la*zb^3 - 
         2*la^2*zb^3 - 3*la^3*zb^3 + 3*la^4*zb^3 - x*zb^3 + 3*la*x*zb^3 - 
         27*la^2*x*zb^3 + la^3*x*zb^3 + 10*la^4*x*zb^3 + x^2*zb^3 - 
         50*la*x^2*zb^3 + 38*la^2*x^2*zb^3 - 121*la^3*x^2*zb^3 + 
         34*la^4*x^2*zb^3 + 5*la*x^3*zb^3 - 92*la^2*x^3*zb^3 + 
         53*la^3*x^3*zb^3 - 98*la^4*x^3*zb^3 + 3*la^2*x^4*zb^3 - 
         10*la^3*x^4*zb^3 - 29*la^4*x^4*zb^3 - la^2*zb^4 + 2*la^3*zb^4 - 
         la^4*zb^4 + la*x*zb^4 + 8*la^3*x*zb^4 - 5*la^4*x*zb^4 - 
         4*la^5*x*zb^4 + 23*la*x^2*zb^4 - 18*la^2*x^2*zb^4 + 
         41*la^3*x^2*zb^4 + 33*la^4*x^2*zb^4 - 43*la^5*x^2*zb^4 + 
         87*la^2*x^3*zb^4 - 61*la^3*x^3*zb^4 + 109*la^4*x^3*zb^4 - 
         3*la^5*x^3*zb^4 - 4*la^2*x^4*zb^4 + 75*la^3*x^4*zb^4 - 
         73*la^4*x^4*zb^4 + 100*la^5*x^4*zb^4 - la^3*x^5*zb^4 + 
         la^4*x^5*zb^4 + 14*la^5*x^5*zb^4 - 7*la^2*x*zb^5 + 31*la^3*x*zb^5 - 
         52*la^4*x*zb^5 + 39*la^5*x*zb^5 - 11*la^6*x*zb^5 - 6*la*x^2*zb^5 + 
         3*la^2*x^2*zb^5 - 12*la^3*x^2*zb^5 + 21*la^4*x^2*zb^5 - 
         28*la^5*x^2*zb^5 + 22*la^6*x^2*zb^5 - 2*la*x^3*zb^5 - 
         27*la^2*x^3*zb^5 - 4*la^3*x^3*zb^5 + 14*la^4*x^3*zb^5 - 
         78*la^5*x^3*zb^5 + 53*la^6*x^3*zb^5 - la^2*x^4*zb^5 - 
         48*la^3*x^4*zb^5 + 4*la^4*x^4*zb^5 + 7*la^5*x^4*zb^5 - 
         50*la^6*x^4*zb^5 + la^3*x^5*zb^5 - 19*la^4*x^5*zb^5 + 
         27*la^5*x^5*zb^5 - 43*la^6*x^5*zb^5 + la^5*x^6*zb^5 - 
         3*la^6*x^6*zb^5 - la^3*x*zb^6 + 3*la^4*x*zb^6 - 3*la^5*x*zb^6 + 
         la^6*x*zb^6 + 8*la^2*x^2*zb^6 - 15*la^3*x^2*zb^6 - 
         20*la^4*x^2*zb^6 + 73*la^5*x^2*zb^6 - 66*la^6*x^2*zb^6 + 
         20*la^7*x^2*zb^6 + 8*la^2*x^3*zb^6 - 7*la^3*x^3*zb^6 + 
         38*la^4*x^3*zb^6 - 93*la^5*x^3*zb^6 + 100*la^6*x^3*zb^6 - 
         46*la^7*x^3*zb^6 + 15*la^3*x^4*zb^6 + 3*la^4*x^4*zb^6 + 
         6*la^5*x^4*zb^6 + 6*la^6*x^4*zb^6 - 4*la^7*x^4*zb^6 + 
         8*la^4*x^5*zb^6 + 10*la^5*x^5*zb^6 - 24*la^6*x^5*zb^6 + 
         32*la^7*x^5*zb^6 - la^5*x^6*zb^6 - la^6*x^6*zb^6 + 6*la^7*x^6*zb^6 - 
         2*la^3*x^2*zb^7 + 12*la^4*x^2*zb^7 - 26*la^5*x^2*zb^7 + 
         26*la^6*x^2*zb^7 - 12*la^7*x^2*zb^7 + 2*la^8*x^2*zb^7 - 
         6*la^3*x^3*zb^7 + 11*la^4*x^3*zb^7 + 15*la^5*x^3*zb^7 - 
         50*la^6*x^3*zb^7 + 41*la^7*x^3*zb^7 - 11*la^8*x^3*zb^7 - 
         7*la^4*x^4*zb^7 - 10*la^5*x^4*zb^7 + 49*la^6*x^4*zb^7 - 
         55*la^7*x^4*zb^7 + 23*la^8*x^4*zb^7 - 3*la^5*x^5*zb^7 - 
         11*la^6*x^5*zb^7 + 19*la^7*x^5*zb^7 - 11*la^8*x^5*zb^7 + 
         2*la^6*x^6*zb^7 - la^7*x^6*zb^7 - 3*la^8*x^6*zb^7 - la^5*x^3*zb^8 + 
         3*la^6*x^3*zb^8 - 3*la^7*x^3*zb^8 + la^8*x^3*zb^8 + la^5*x^4*zb^8 - 
         5*la^6*x^4*zb^8 + 7*la^7*x^4*zb^8 - 3*la^8*x^4*zb^8 + 
         2*la^6*x^5*zb^8 - 3*la^7*x^5*zb^8 + la^8*x^5*zb^8 - la^7*x^6*zb^8 + 
         la^8*x^6*zb^8))/((-1 + la)*(-1 + x)*x*(-1 + zb)*(-1 + la*zb)^2*
        (-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)))/ep^3
 
MasterCoefficient[RR, 5, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, zb, 0, 0] = 
   ALARM*ep^2 - (16*Pi^3*zb)/(la*x*(-1 + zb)) + (16*nc^2*Pi^3*zb)/
     (la*x*(-1 + zb)) + ((-16*Pi^3*zb)/(la*x*(-1 + zb)) + 
      (16*nc^2*Pi^3*zb)/(la*x*(-1 + zb)))/ep^3 + 
    ((-16*Pi^3*zb)/(la*x*(-1 + zb)) + (16*nc^2*Pi^3*zb)/(la*x*(-1 + zb)))/
     ep^2 + ((-16*Pi^3*zb)/(la*x*(-1 + zb)) + (16*nc^2*Pi^3*zb)/
       (la*x*(-1 + zb)))/ep + ((-8*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 5, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, zb, 0, la] = 
   ALARM*ep^2 + ((-8*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)))/ep^3 + 
    ((-8*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)))/ep^2 + 
    ((-8*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)))/ep + 
    ((-8*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 5, q, g, zb, 1, 0] = 
   ALARM*ep^2 + (64*Pi^3*zb)/(la*(-1 + x)*(-1 + zb)) - 
    (64*nc^2*Pi^3*zb)/(la*(-1 + x)*(-1 + zb)) + 
    ((64*Pi^3*zb)/(la*(-1 + x)*(-1 + zb)) - (64*nc^2*Pi^3*zb)/
       (la*(-1 + x)*(-1 + zb)))/ep^3 + 
    ((64*Pi^3*zb)/(la*(-1 + x)*(-1 + zb)) - (64*nc^2*Pi^3*zb)/
       (la*(-1 + x)*(-1 + zb)))/ep^2 + 
    ((64*Pi^3*zb)/(la*(-1 + x)*(-1 + zb)) - (64*nc^2*Pi^3*zb)/
       (la*(-1 + x)*(-1 + zb)))/ep + 
    ((32*Pi^3*(1 + zb^2))/(la*(-1 + x)*(-1 + zb)) - (32*nc^2*Pi^3*(1 + zb^2))/
       (la*(-1 + x)*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 5, q, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, zb, 1, la] = 
   ALARM*ep^2 + ((-64*(-1 + la)*Pi^3*zb*(1 + la^2*zb^2))/
       (la*(-1 + x)*(-1 + zb)) + (64*(-1 + la)*nc^2*Pi^3*zb*(1 + la^2*zb^2))/
       (la*(-1 + x)*(-1 + zb)))/ep + 
    ((-64*(-1 + la)*Pi^3*zb*(1 - la*zb + la^2*zb^2)^2)/
       (la*(-1 + x)*(-1 + zb)*(-1 + la*zb)^2) + 
      (64*(-1 + la)*nc^2*Pi^3*zb*(1 - la*zb + la^2*zb^2)^2)/
       (la*(-1 + x)*(-1 + zb)*(-1 + la*zb)^2))/ep^3 + 
    ((-32*Pi^3*(1 - la*zb + la^2*zb^2)^2*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/(la*(-1 + x)*(-1 + zb)*(-1 + la*zb)^3) + 
      (32*nc^2*Pi^3*(1 - la*zb + la^2*zb^2)^2*(1 - 2*la*zb + zb^2 - 
         2*la*zb^2 + 2*la^2*zb^2))/(la*(-1 + x)*(-1 + zb)*(-1 + la*zb)^3))/
     ep^4 + ((-64*(-1 + la)*Pi^3*zb*(1 - 2*la*zb + 4*la^2*zb^2 - 
         2*la^3*zb^3 + la^4*zb^4))/(la*(-1 + x)*(-1 + zb)*(-1 + la*zb)^2) + 
      (64*(-1 + la)*nc^2*Pi^3*zb*(1 - 2*la*zb + 4*la^2*zb^2 - 2*la^3*zb^3 + 
         la^4*zb^4))/(la*(-1 + x)*(-1 + zb)*(-1 + la*zb)^2))/ep^2
 
MasterCoefficient[RR, 5, q, g, zb, x, 0] = 
   ALARM*ep^2 + ((16*Pi^3*zb*(-1 - 3*x + 3*x*zb + x^2*zb))/
       (la*(-1 + x)*x*(-1 + zb)*(-1 + x*zb)) - 
      (16*nc^2*Pi^3*zb*(-1 - 3*x + 3*x*zb + x^2*zb))/(la*(-1 + x)*x*(-1 + zb)*
        (-1 + x*zb)))/ep^3 + ((16*Pi^3*zb*(-1 - 3*x + 3*x*zb + x^2*zb))/
       (la*(-1 + x)*x*(-1 + zb)*(-1 + x*zb)) - 
      (16*nc^2*Pi^3*zb*(-1 - 3*x + 3*x*zb + x^2*zb))/(la*(-1 + x)*x*(-1 + zb)*
        (-1 + x*zb)))/ep^2 + ((16*Pi^3*zb*(-1 - 3*x + 3*x*zb + x^2*zb))/
       (la*(-1 + x)*x*(-1 + zb)*(-1 + x*zb)) - 
      (16*nc^2*Pi^3*zb*(-1 - 3*x + 3*x*zb + x^2*zb))/(la*(-1 + x)*x*(-1 + zb)*
        (-1 + x*zb)))/ep + ((8*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 + zb^2))/
       (la*(-1 + x)*x*(-1 + zb)*(-1 + x*zb)) - 
      (8*nc^2*Pi^3*(-1 - 3*x + 3*x*zb + x^2*zb)*(1 + zb^2))/
       (la*(-1 + x)*x*(-1 + zb)*(-1 + x*zb)))/ep^4
 
MasterCoefficient[RR, 5, q, g, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, g, zb, x, la] = 
   ALARM*ep^2 + ((8*(-1 + la)*la*Pi^3*zb^3)/(nc^2*(-1 + zb)*
        (-1 + la*x*zb)^2) + (8*nc^2*Pi^3*(1 + 3*x - zb + la*zb - 6*x*zb - 
         6*la*x*zb - x^2*zb - 11*la*x^2*zb + zb^2 - 2*la*zb^2 + la^2*zb^2 + 
         6*x*zb^2 + 3*la*x*zb^2 + 3*la^2*x*zb^2 + x^2*zb^2 + 20*la*x^2*zb^2 + 
         17*la^2*x^2*zb^2 + 3*la*x^3*zb^2 + 15*la^2*x^3*zb^2 - zb^3 + 
         3*la*zb^3 - 3*la^2*zb^3 + la^3*zb^3 - 6*x*zb^3 + 8*la*x*zb^3 - 
         7*la^2*x*zb^3 - 3*la^3*x*zb^3 - x^2*zb^3 - 17*la*x^2*zb^3 - 
         17*la^2*x^2*zb^3 - 13*la^3*x^2*zb^3 - 2*la*x^3*zb^3 - 
         26*la^2*x^3*zb^3 - 24*la^3*x^3*zb^3 - 3*la^2*x^4*zb^3 - 
         9*la^3*x^4*zb^3 + 3*x*zb^4 - 7*la*x*zb^4 + 4*la^2*x*zb^4 + 
         5*la^3*x*zb^4 - 2*la^4*x*zb^4 + x^2*zb^4 + 14*la*x^2*zb^4 - 
         15*la^2*x^2*zb^4 + 23*la^3*x^2*zb^4 + 10*la^4*x^2*zb^4 + 
         la*x^3*zb^4 + 26*la^2*x^3*zb^4 + 27*la^3*x^3*zb^4 + 
         18*la^4*x^3*zb^4 + la^2*x^4*zb^4 + 16*la^3*x^4*zb^4 + 
         16*la^4*x^4*zb^4 + la^3*x^5*zb^4 + 2*la^4*x^5*zb^4 - la^4*x*zb^5 + 
         la^5*x*zb^5 - 8*la*x^2*zb^5 + 19*la^2*x^2*zb^5 - 19*la^3*x^2*zb^5 - 
         5*la^4*x^2*zb^5 + la^5*x^2*zb^5 - 27*la^2*x^3*zb^5 + 
         33*la^3*x^3*zb^5 - 49*la^4*x^3*zb^5 - 9*la^5*x^3*zb^5 - 
         22*la^3*x^4*zb^5 - 13*la^4*x^4*zb^5 - 13*la^5*x^4*zb^5 - 
         4*la^4*x^5*zb^5 - 4*la^5*x^5*zb^5 + la^4*x^2*zb^6 + la^5*x^2*zb^6 - 
         2*la^6*x^2*zb^6 + 12*la^2*x^3*zb^6 - 27*la^3*x^3*zb^6 + 
         32*la^4*x^3*zb^6 - la^5*x^3*zb^6 + 2*la^6*x^3*zb^6 + 
         19*la^3*x^4*zb^6 - 24*la^4*x^4*zb^6 + 39*la^5*x^4*zb^6 + 
         4*la^6*x^4*zb^6 + 7*la^4*x^5*zb^6 + la^5*x^5*zb^6 + 
         4*la^6*x^5*zb^6 - la^4*x^3*zb^7 + la^5*x^3*zb^7 - 2*la^6*x^3*zb^7 + 
         2*la^7*x^3*zb^7 - 8*la^3*x^4*zb^7 + 14*la^4*x^4*zb^7 - 
         14*la^5*x^4*zb^7 - 4*la^6*x^4*zb^7 - 5*la^4*x^5*zb^7 + 
         5*la^5*x^5*zb^7 - 10*la^6*x^5*zb^7 - 2*la^7*x^5*zb^7 + 
         la^4*x^4*zb^8 - 3*la^5*x^4*zb^8 + 4*la^6*x^4*zb^8 - 
         2*la^7*x^4*zb^8 + 3*la^4*x^5*zb^8 - 6*la^5*x^5*zb^8 + 
         6*la^6*x^5*zb^8 + la^5*x^6*zb^8 - 2*la^6*x^6*zb^8 + 
         2*la^7*x^6*zb^8))/(la*(-1 + x)*x*(-1 + zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^3*(-1 + zb - la*zb + la*x*zb)) - 
      (8*Pi^3*(1 + 3*x - zb + la*zb - 6*x*zb - 6*la*x*zb - x^2*zb - 
         11*la*x^2*zb + zb^2 - 2*la*zb^2 + la^2*zb^2 + 6*x*zb^2 + 
         3*la*x*zb^2 + 3*la^2*x*zb^2 + x^2*zb^2 + 20*la*x^2*zb^2 + 
         17*la^2*x^2*zb^2 + 3*la*x^3*zb^2 + 15*la^2*x^3*zb^2 - zb^3 + 
         3*la*zb^3 - 3*la^2*zb^3 + la^3*zb^3 - 6*x*zb^3 + 8*la*x*zb^3 - 
         8*la^2*x*zb^3 - 2*la^3*x*zb^3 - x^2*zb^3 - 17*la*x^2*zb^3 - 
         16*la^2*x^2*zb^3 - 14*la^3*x^2*zb^3 - 2*la*x^3*zb^3 - 
         26*la^2*x^3*zb^3 - 24*la^3*x^3*zb^3 - 3*la^2*x^4*zb^3 - 
         9*la^3*x^4*zb^3 + 3*x*zb^4 - 7*la*x*zb^4 + 5*la^2*x*zb^4 + 
         3*la^3*x*zb^4 - la^4*x*zb^4 + x^2*zb^4 + 14*la*x^2*zb^4 - 
         15*la^2*x^2*zb^4 + 26*la^3*x^2*zb^4 + 7*la^4*x^2*zb^4 + 
         la*x^3*zb^4 + 25*la^2*x^3*zb^4 + 26*la^3*x^3*zb^4 + 
         20*la^4*x^3*zb^4 + la^2*x^4*zb^4 + 16*la^3*x^4*zb^4 + 
         16*la^4*x^4*zb^4 + la^3*x^5*zb^4 + 2*la^4*x^5*zb^4 - la^4*x*zb^5 + 
         la^5*x*zb^5 - 8*la*x^2*zb^5 + 18*la^2*x^2*zb^5 - 18*la^3*x^2*zb^5 - 
         4*la^4*x^2*zb^5 - 26*la^2*x^3*zb^5 + 30*la^3*x^3*zb^5 - 
         49*la^4*x^3*zb^5 - 7*la^5*x^3*zb^5 - 20*la^3*x^4*zb^5 - 
         14*la^4*x^4*zb^5 - 14*la^5*x^4*zb^5 - 4*la^4*x^5*zb^5 - 
         4*la^5*x^5*zb^5 + la^4*x^2*zb^6 + la^5*x^2*zb^6 - 2*la^6*x^2*zb^6 + 
         12*la^2*x^3*zb^6 - 26*la^3*x^3*zb^6 + 30*la^4*x^3*zb^6 + 
         2*la^6*x^3*zb^6 + 18*la^3*x^4*zb^6 - 21*la^4*x^4*zb^6 + 
         37*la^5*x^4*zb^6 + 4*la^6*x^4*zb^6 + 6*la^4*x^5*zb^6 + 
         2*la^5*x^5*zb^6 + 4*la^6*x^5*zb^6 - la^4*x^3*zb^7 + la^5*x^3*zb^7 - 
         2*la^6*x^3*zb^7 + 2*la^7*x^3*zb^7 - 8*la^3*x^4*zb^7 + 
         14*la^4*x^4*zb^7 - 14*la^5*x^4*zb^7 - 4*la^6*x^4*zb^7 - 
         5*la^4*x^5*zb^7 + 5*la^5*x^5*zb^7 - 10*la^6*x^5*zb^7 - 
         2*la^7*x^5*zb^7 + la^4*x^4*zb^8 - 3*la^5*x^4*zb^8 + 
         4*la^6*x^4*zb^8 - 2*la^7*x^4*zb^8 + 3*la^4*x^5*zb^8 - 
         6*la^5*x^5*zb^8 + 6*la^6*x^5*zb^8 + la^5*x^6*zb^8 - 
         2*la^6*x^6*zb^8 + 2*la^7*x^6*zb^8))/(la*(-1 + x)*x*(-1 + zb)*
        (-1 + x*zb)*(-1 + la*x*zb)^3*(-1 + zb - la*zb + la*x*zb)))/ep^4 + 
    ((8*(-1 + la)*Pi^3*(-1 + zb)*zb^2)/(nc^2*(-1 + la*zb)*(-1 + x*zb)*
        (-1 + la*x*zb)) + (8*nc^2*Pi^3*zb*(-2 + 3*la - 6*x + 5*la*x + 4*zb - 
         9*la*zb + 3*la^2*zb + 18*x*zb - 6*la*x*zb - 13*la^2*x*zb + 
         2*x^2*zb + 15*la*x^2*zb - 14*la^2*x^2*zb - 2*zb^2 + 5*la*zb^2 + 
         la^2*zb^2 - 3*la^3*zb^2 - 18*x*zb^2 + 5*la*x*zb^2 + 3*la^2*x*zb^2 + 
         15*la^3*x*zb^2 - 4*x^2*zb^2 - 55*la*x^2*zb^2 + 34*la^2*x^2*zb^2 + 
         21*la^3*x^2*zb^2 - 3*la*x^3*zb^2 - 14*la^2*x^3*zb^2 + 
         15*la^3*x^3*zb^2 + la*zb^3 - 7*la^2*zb^3 + 9*la^3*zb^3 - 
         3*la^4*zb^3 + 6*x*zb^3 - 9*la*x*zb^3 + 49*la^2*x*zb^3 - 
         83*la^3*x*zb^3 + 34*la^4*x*zb^3 + 2*x^2*zb^3 + 71*la*x^2*zb^3 - 
         49*la^2*x^2*zb^3 + 32*la^3*x^2*zb^3 - 57*la^4*x^2*zb^3 + 
         la*x^3*zb^3 + 79*la^2*x^3*zb^3 - 60*la^3*x^3*zb^3 - 
         14*la^4*x^3*zb^3 + 6*la^3*x^4*zb^3 - 8*la^4*x^4*zb^3 + la^2*zb^4 - 
         2*la^3*zb^4 + la^4*zb^4 + 6*la*x*zb^4 - 29*la^2*x*zb^4 + 
         19*la^3*x*zb^4 + 30*la^4*x*zb^4 - 26*la^5*x*zb^4 - 33*la*x^2*zb^4 - 
         la^2*x^2*zb^4 + 8*la^3*x^2*zb^4 + 30*la^4*x^2*zb^4 - 
         2*la^5*x^2*zb^4 + 3*la*x^3*zb^4 - 95*la^2*x^3*zb^4 + 
         20*la^3*x^3*zb^4 + 24*la^4*x^3*zb^4 + 42*la^5*x^3*zb^4 + 
         4*la^2*x^4*zb^4 - 46*la^3*x^4*zb^4 + 35*la^4*x^4*zb^4 + 
         8*la^5*x^4*zb^4 + la^3*x^5*zb^4 + 2*la^5*x^5*zb^4 - la*x*zb^5 - 
         6*la^2*x*zb^5 + 40*la^3*x*zb^5 - 69*la^4*x*zb^5 + 47*la^5*x*zb^5 - 
         11*la^6*x*zb^5 + 2*la*x^2*zb^5 + 29*la^2*x^2*zb^5 - 
         43*la^3*x^2*zb^5 + 38*la^4*x^2*zb^5 - 70*la^5*x^2*zb^5 + 
         44*la^6*x^2*zb^5 - la*x^3*zb^5 + 27*la^2*x^3*zb^5 + 
         63*la^3*x^3*zb^5 - 88*la^4*x^3*zb^5 + 31*la^5*x^3*zb^5 - 
         30*la^6*x^3*zb^5 - 2*la^2*x^4*zb^5 + 37*la^3*x^4*zb^5 + 
         44*la^4*x^4*zb^5 - 69*la^5*x^4*zb^5 - 6*la^6*x^4*zb^5 - 
         la^3*x^5*zb^5 + 3*la^4*x^5*zb^5 - 2*la^5*x^5*zb^5 - 
         5*la^6*x^5*zb^5 - la^5*x^6*zb^5 + la^3*x*zb^6 - 3*la^4*x*zb^6 + 
         3*la^5*x*zb^6 - la^6*x*zb^6 + la^2*x^2*zb^6 - 17*la^3*x^2*zb^6 + 
         26*la^4*x^2*zb^6 - 7*la^5*x^2*zb^6 - la^6*x^2*zb^6 - 
         2*la^7*x^2*zb^6 - la^2*x^3*zb^6 - 31*la^3*x^3*zb^6 + 
         12*la^4*x^3*zb^6 + 52*la^5*x^3*zb^6 - 30*la^6*x^3*zb^6 - 
         2*la^7*x^3*zb^6 - la^3*x^4*zb^6 - 52*la^4*x^4*zb^6 + 
         6*la^5*x^4*zb^6 + 46*la^6*x^4*zb^6 - 2*la^7*x^4*zb^6 - 
         7*la^4*x^5*zb^6 - 7*la^5*x^5*zb^6 + 9*la^6*x^5*zb^6 + 
         6*la^7*x^5*zb^6 + la^5*x^6*zb^6 + la^6*x^6*zb^6 - la^3*x^2*zb^7 + 
         3*la^4*x^2*zb^7 - la^5*x^2*zb^7 - 5*la^6*x^2*zb^7 + 
         6*la^7*x^2*zb^7 - 2*la^8*x^2*zb^7 + la^3*x^3*zb^7 + 
         14*la^4*x^3*zb^7 - 27*la^5*x^3*zb^7 + 10*la^6*x^3*zb^7 + 
         2*la^8*x^3*zb^7 + 7*la^4*x^4*zb^7 + 13*la^5*x^4*zb^7 - 
         26*la^6*x^4*zb^7 + 4*la^7*x^4*zb^7 + 2*la^8*x^4*zb^7 + 
         15*la^5*x^5*zb^7 - 4*la^6*x^5*zb^7 - 8*la^7*x^5*zb^7 - 
         2*la^8*x^5*zb^7 + la^6*x^6*zb^7 - 2*la^7*x^6*zb^7 - 
         2*la^5*x^3*zb^8 + 6*la^6*x^3*zb^8 - 6*la^7*x^3*zb^8 + 
         2*la^8*x^3*zb^8 - 6*la^5*x^4*zb^8 + 10*la^6*x^4*zb^8 - 
         2*la^7*x^4*zb^8 - 2*la^8*x^4*zb^8 - 8*la^6*x^5*zb^8 + 
         10*la^7*x^5*zb^8 - 2*la^8*x^5*zb^8 - 2*la^7*x^6*zb^8 + 
         2*la^8*x^6*zb^8))/(la*(-1 + x)*x*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)^2) - 
      (8*Pi^3*zb*(-2 + 3*la - 6*x + 5*la*x + 4*zb - 9*la*zb + 3*la^2*zb + 
         18*x*zb - 7*la*x*zb - 12*la^2*x*zb + 2*x^2*zb + 16*la*x^2*zb - 
         15*la^2*x^2*zb - 2*zb^2 + 5*la*zb^2 + la^2*zb^2 - 3*la^3*zb^2 - 
         18*x*zb^2 + 9*la*x*zb^2 - 3*la^2*x*zb^2 + 17*la^3*x*zb^2 - 
         4*x^2*zb^2 - 59*la*x^2*zb^2 + 43*la^2*x^2*zb^2 + 16*la^3*x^2*zb^2 - 
         3*la*x^3*zb^2 - 17*la^2*x^3*zb^2 + 18*la^3*x^3*zb^2 + la*zb^3 - 
         7*la^2*zb^3 + 9*la^3*zb^3 - 3*la^4*zb^3 + 6*x*zb^3 - 15*la*x*zb^3 + 
         61*la^2*x*zb^3 - 90*la^3*x*zb^3 + 35*la^4*x*zb^3 + 2*x^2*zb^3 + 
         77*la*x^2*zb^3 - 71*la^2*x^2*zb^3 + 53*la^3*x^2*zb^3 - 
         62*la^4*x^2*zb^3 + la*x^3*zb^3 + 89*la^2*x^3*zb^3 - 
         77*la^3*x^3*zb^3 - 7*la^4*x^3*zb^3 + 9*la^3*x^4*zb^3 - 
         11*la^4*x^4*zb^3 + la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4 + 
         10*la*x*zb^4 - 39*la^2*x*zb^4 + 27*la^3*x*zb^4 + 28*la^4*x*zb^4 - 
         26*la^5*x*zb^4 - 37*la*x^2*zb^4 + 21*la^2*x^2*zb^4 - 
         22*la^3*x^2*zb^4 + 43*la^4*x^2*zb^4 - 3*la^5*x^2*zb^4 + 
         3*la*x^3*zb^4 - 107*la^2*x^3*zb^4 + 50*la^3*x^3*zb^4 + 
         3*la^4*x^3*zb^4 + 45*la^5*x^3*zb^4 + 4*la^2*x^4*zb^4 - 
         54*la^3*x^4*zb^4 + 46*la^4*x^4*zb^4 + 5*la^5*x^4*zb^4 + 
         la^3*x^5*zb^4 - la^4*x^5*zb^4 + 3*la^5*x^5*zb^4 - 2*la*x*zb^5 - 
         3*la^2*x*zb^5 + 37*la^3*x*zb^5 - 68*la^4*x*zb^5 + 47*la^5*x*zb^5 - 
         11*la^6*x*zb^5 + 3*la*x^2*zb^5 + 20*la^2*x^2*zb^5 - 
         26*la^3*x^2*zb^5 + 27*la^4*x^2*zb^5 - 68*la^5*x^2*zb^5 + 
         44*la^6*x^2*zb^5 - la*x^3*zb^5 + 33*la^2*x^3*zb^5 + 
         42*la^3*x^3*zb^5 - 67*la^4*x^3*zb^5 + 25*la^5*x^3*zb^5 - 
         30*la^6*x^3*zb^5 - 2*la^2*x^4*zb^5 + 44*la^3*x^4*zb^5 + 
         31*la^4*x^4*zb^5 - 63*la^5*x^4*zb^5 - 6*la^6*x^4*zb^5 - 
         la^3*x^5*zb^5 + 5*la^4*x^5*zb^5 - 4*la^5*x^5*zb^5 - 
         5*la^6*x^5*zb^5 - la^5*x^6*zb^5 + la^3*x*zb^6 - 3*la^4*x*zb^6 + 
         3*la^5*x*zb^6 - la^6*x*zb^6 + 2*la^2*x^2*zb^6 - 20*la^3*x^2*zb^6 + 
         29*la^4*x^2*zb^6 - 8*la^5*x^2*zb^6 - la^6*x^2*zb^6 - 
         2*la^7*x^2*zb^6 - 2*la^2*x^3*zb^6 - 26*la^3*x^3*zb^6 + 
         5*la^4*x^3*zb^6 + 55*la^5*x^3*zb^6 - 30*la^6*x^3*zb^6 - 
         2*la^7*x^3*zb^6 - 3*la^3*x^4*zb^6 - 47*la^4*x^4*zb^6 + 
         3*la^5*x^4*zb^6 + 46*la^6*x^4*zb^6 - 2*la^7*x^4*zb^6 - 
         8*la^4*x^5*zb^6 - 6*la^5*x^5*zb^6 + 9*la^6*x^5*zb^6 + 
         6*la^7*x^5*zb^6 + la^5*x^6*zb^6 + la^6*x^6*zb^6 - la^3*x^2*zb^7 + 
         3*la^4*x^2*zb^7 - la^5*x^2*zb^7 - 5*la^6*x^2*zb^7 + 
         6*la^7*x^2*zb^7 - 2*la^8*x^2*zb^7 + la^3*x^3*zb^7 + 
         14*la^4*x^3*zb^7 - 27*la^5*x^3*zb^7 + 10*la^6*x^3*zb^7 + 
         2*la^8*x^3*zb^7 + 7*la^4*x^4*zb^7 + 13*la^5*x^4*zb^7 - 
         26*la^6*x^4*zb^7 + 4*la^7*x^4*zb^7 + 2*la^8*x^4*zb^7 + 
         15*la^5*x^5*zb^7 - 4*la^6*x^5*zb^7 - 8*la^7*x^5*zb^7 - 
         2*la^8*x^5*zb^7 + la^6*x^6*zb^7 - 2*la^7*x^6*zb^7 - 
         2*la^5*x^3*zb^8 + 6*la^6*x^3*zb^8 - 6*la^7*x^3*zb^8 + 
         2*la^8*x^3*zb^8 - 6*la^5*x^4*zb^8 + 10*la^6*x^4*zb^8 - 
         2*la^7*x^4*zb^8 - 2*la^8*x^4*zb^8 - 8*la^6*x^5*zb^8 + 
         10*la^7*x^5*zb^8 - 2*la^8*x^5*zb^8 - 2*la^7*x^6*zb^8 + 
         2*la^8*x^6*zb^8))/(la*(-1 + x)*x*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)^2))/ep^2 + 
    ((8*(-1 + la)*Pi^3*zb^2*(-1 + zb + la*zb + la*x*zb - 2*la*zb^2 + 
         la^2*zb^2 - la*x*zb^2 - la^2*x*zb^2 + la*x*zb^3))/
       (nc^2*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^2) + 
      (8*nc^2*Pi^3*zb*(-2 + 3*la - 6*x + 5*la*x + 4*zb - 9*la*zb + 
         3*la^2*zb + 18*x*zb - 6*la*x*zb - 13*la^2*x*zb + 2*x^2*zb + 
         15*la*x^2*zb - 14*la^2*x^2*zb - 2*zb^2 + 5*la*zb^2 + la^2*zb^2 - 
         3*la^3*zb^2 - 18*x*zb^2 - 12*la*x*zb^2 + 61*la^2*x*zb^2 - 
         26*la^3*x*zb^2 - 4*x^2*zb^2 - 38*la*x^2*zb^2 - 16*la^2*x^2*zb^2 + 
         54*la^3*x^2*zb^2 - 3*la*x^3*zb^2 - 14*la^2*x^3*zb^2 + 
         15*la^3*x^3*zb^2 + la*zb^3 - 7*la^2*zb^3 + 9*la^3*zb^3 - 
         3*la^4*zb^3 + 6*x*zb^3 + 26*la*x*zb^3 - 72*la^2*x*zb^3 + 
         30*la^3*x*zb^3 + 7*la^4*x*zb^3 + 2*x^2*zb^3 + 36*la*x^2*zb^3 + 
         67*la^2*x^2*zb^3 - 151*la^3*x^2*zb^3 + 45*la^4*x^2*zb^3 + 
         la*x^3*zb^3 + 60*la^2*x^3*zb^3 + 26*la^3*x^3*zb^3 - 
         81*la^4*x^3*zb^3 + 6*la^3*x^4*zb^3 - 8*la^4*x^4*zb^3 + la^2*zb^4 - 
         2*la^3*zb^4 + la^4*zb^4 - 13*la*x*zb^4 + 23*la^2*x*zb^4 + 
         9*la^3*x*zb^4 - 30*la^4*x*zb^4 + 11*la^5*x*zb^4 - 14*la*x^2*zb^4 - 
         51*la^2*x^2*zb^4 + 84*la^3*x^2*zb^4 + 24*la^4*x^2*zb^4 - 
         41*la^5*x^2*zb^4 + 3*la*x^3*zb^4 - 73*la^2*x^3*zb^4 - 
         33*la^3*x^3*zb^4 + 88*la^4*x^3*zb^4 + 9*la^5*x^3*zb^4 + 
         4*la^2*x^4*zb^4 - 59*la^3*x^4*zb^4 + 13*la^4*x^4*zb^4 + 
         43*la^5*x^4*zb^4 + la^3*x^5*zb^4 + 2*la^5*x^5*zb^4 + 5*la^2*x*zb^5 - 
         22*la^3*x*zb^5 + 41*la^4*x*zb^5 - 36*la^5*x*zb^5 + 12*la^6*x*zb^5 + 
         la*x^2*zb^5 + 13*la^2*x^2*zb^5 + 23*la^3*x^2*zb^5 - 
         118*la^4*x^2*zb^5 + 113*la^5*x^2*zb^5 - 32*la^6*x^2*zb^5 - 
         la*x^3*zb^5 + 24*la^2*x^3*zb^5 + 30*la^3*x^3*zb^5 - 
         3*la^4*x^3*zb^5 - 100*la^5*x^3*zb^5 + 52*la^6*x^3*zb^5 - 
         2*la^2*x^4*zb^5 + 50*la^3*x^4*zb^5 + 14*la^4*x^4*zb^5 - 
         24*la^5*x^4*zb^5 - 34*la^6*x^4*zb^5 - la^3*x^5*zb^5 + 
         18*la^4*x^5*zb^5 - 16*la^5*x^5*zb^5 - 6*la^6*x^5*zb^5 - 
         la^5*x^6*zb^5 + la^3*x*zb^6 - 3*la^4*x*zb^6 + 3*la^5*x*zb^6 - 
         la^6*x*zb^6 + la^2*x^2*zb^6 - 9*la^3*x^2*zb^6 + 2*la^4*x^2*zb^6 + 
         17*la^5*x^2*zb^6 - 9*la^6*x^2*zb^6 - 2*la^7*x^2*zb^6 - 
         la^2*x^3*zb^6 - 31*la^3*x^3*zb^6 + 44*la^4*x^3*zb^6 - 
         12*la^5*x^3*zb^6 + 2*la^6*x^3*zb^6 - 2*la^7*x^3*zb^6 - 
         la^3*x^4*zb^6 - 68*la^4*x^4*zb^6 + 62*la^5*x^4*zb^6 + 
         6*la^6*x^4*zb^6 - 2*la^7*x^4*zb^6 - 7*la^4*x^5*zb^6 - 
         23*la^5*x^5*zb^6 + 25*la^6*x^5*zb^6 + 6*la^7*x^5*zb^6 + 
         la^5*x^6*zb^6 + la^6*x^6*zb^6 - la^3*x^2*zb^7 + 3*la^4*x^2*zb^7 - 
         la^5*x^2*zb^7 - 5*la^6*x^2*zb^7 + 6*la^7*x^2*zb^7 - 
         2*la^8*x^2*zb^7 + la^3*x^3*zb^7 + 14*la^4*x^3*zb^7 - 
         27*la^5*x^3*zb^7 + 10*la^6*x^3*zb^7 + 2*la^8*x^3*zb^7 + 
         7*la^4*x^4*zb^7 + 13*la^5*x^4*zb^7 - 26*la^6*x^4*zb^7 + 
         4*la^7*x^4*zb^7 + 2*la^8*x^4*zb^7 + 15*la^5*x^5*zb^7 - 
         4*la^6*x^5*zb^7 - 8*la^7*x^5*zb^7 - 2*la^8*x^5*zb^7 + 
         la^6*x^6*zb^7 - 2*la^7*x^6*zb^7 - 2*la^5*x^3*zb^8 + 
         6*la^6*x^3*zb^8 - 6*la^7*x^3*zb^8 + 2*la^8*x^3*zb^8 - 
         6*la^5*x^4*zb^8 + 10*la^6*x^4*zb^8 - 2*la^7*x^4*zb^8 - 
         2*la^8*x^4*zb^8 - 8*la^6*x^5*zb^8 + 10*la^7*x^5*zb^8 - 
         2*la^8*x^5*zb^8 - 2*la^7*x^6*zb^8 + 2*la^8*x^6*zb^8))/
       (la*(-1 + x)*x*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^2*
        (-1 + zb - la*zb + la*x*zb)^2) - 
      (8*Pi^3*zb*(-2 + 3*la - 6*x + 5*la*x + 4*zb - 9*la*zb + 3*la^2*zb + 
         18*x*zb - 7*la*x*zb - 12*la^2*x*zb + 2*x^2*zb + 16*la*x^2*zb - 
         15*la^2*x^2*zb - 2*zb^2 + 5*la*zb^2 + la^2*zb^2 - 3*la^3*zb^2 - 
         18*x*zb^2 - 9*la*x*zb^2 + 57*la^2*x*zb^2 - 25*la^3*x*zb^2 - 
         4*x^2*zb^2 - 41*la*x^2*zb^2 - 9*la^2*x^2*zb^2 + 50*la^3*x^2*zb^2 - 
         3*la*x^3*zb^2 - 17*la^2*x^3*zb^2 + 18*la^3*x^3*zb^2 + la*zb^3 - 
         7*la^2*zb^3 + 9*la^3*zb^3 - 3*la^4*zb^3 + 6*x*zb^3 + 23*la*x*zb^3 - 
         69*la^2*x*zb^3 + 32*la^3*x*zb^3 + 5*la^4*x*zb^3 + 2*x^2*zb^3 + 
         39*la*x^2*zb^3 + 57*la^2*x^2*zb^3 - 145*la^3*x^2*zb^3 + 
         46*la^4*x^2*zb^3 + la*x^3*zb^3 + 67*la^2*x^3*zb^3 + 
         15*la^3*x^3*zb^3 - 77*la^4*x^3*zb^3 + 9*la^3*x^4*zb^3 - 
         11*la^4*x^4*zb^3 + la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4 - 
         12*la*x*zb^4 + 25*la^2*x*zb^4 - la^3*x*zb^4 - 20*la^4*x*zb^4 + 
         8*la^5*x*zb^4 - 15*la*x^2*zb^4 - 47*la^2*x^2*zb^4 + 
         90*la^3*x^2*zb^4 + 7*la^4*x^2*zb^4 - 33*la^5*x^2*zb^4 + 
         3*la*x^3*zb^4 - 79*la^2*x^3*zb^4 - 24*la^3*x^3*zb^4 + 
         91*la^4*x^3*zb^4 + 3*la^5*x^3*zb^4 + 4*la^2*x^4*zb^4 - 
         64*la^3*x^4*zb^4 + 18*la^4*x^4*zb^4 + 43*la^5*x^4*zb^4 + 
         la^3*x^5*zb^4 - la^4*x^5*zb^4 + 3*la^5*x^5*zb^4 + 3*la^2*x*zb^5 - 
         15*la^3*x*zb^5 + 32*la^4*x*zb^5 - 31*la^5*x*zb^5 + 11*la^6*x*zb^5 + 
         la*x^2*zb^5 + 12*la^2*x^2*zb^5 + 18*la^3*x^2*zb^5 - 
         101*la^4*x^2*zb^5 + 98*la^5*x^2*zb^5 - 28*la^6*x^2*zb^5 - 
         la*x^3*zb^5 + 27*la^2*x^3*zb^5 + 24*la^3*x^3*zb^5 - 
         9*la^4*x^3*zb^5 - 85*la^5*x^3*zb^5 + 46*la^6*x^3*zb^5 - 
         2*la^2*x^4*zb^5 + 54*la^3*x^4*zb^5 + 11*la^4*x^4*zb^5 - 
         29*la^5*x^4*zb^5 - 30*la^6*x^4*zb^5 - la^3*x^5*zb^5 + 
         19*la^4*x^5*zb^5 - 16*la^5*x^5*zb^5 - 7*la^6*x^5*zb^5 - 
         la^5*x^6*zb^5 + la^3*x*zb^6 - 3*la^4*x*zb^6 + 3*la^5*x*zb^6 - 
         la^6*x*zb^6 + 2*la^2*x^2*zb^6 - 12*la^3*x^2*zb^6 + 5*la^4*x^2*zb^6 + 
         16*la^5*x^2*zb^6 - 9*la^6*x^2*zb^6 - 2*la^7*x^2*zb^6 - 
         2*la^2*x^3*zb^6 - 26*la^3*x^3*zb^6 + 37*la^4*x^3*zb^6 - 
         9*la^5*x^3*zb^6 + 2*la^6*x^3*zb^6 - 2*la^7*x^3*zb^6 - 
         3*la^3*x^4*zb^6 - 63*la^4*x^4*zb^6 + 59*la^5*x^4*zb^6 + 
         6*la^6*x^4*zb^6 - 2*la^7*x^4*zb^6 - 8*la^4*x^5*zb^6 - 
         22*la^5*x^5*zb^6 + 25*la^6*x^5*zb^6 + 6*la^7*x^5*zb^6 + 
         la^5*x^6*zb^6 + la^6*x^6*zb^6 - la^3*x^2*zb^7 + 3*la^4*x^2*zb^7 - 
         la^5*x^2*zb^7 - 5*la^6*x^2*zb^7 + 6*la^7*x^2*zb^7 - 
         2*la^8*x^2*zb^7 + la^3*x^3*zb^7 + 14*la^4*x^3*zb^7 - 
         27*la^5*x^3*zb^7 + 10*la^6*x^3*zb^7 + 2*la^8*x^3*zb^7 + 
         7*la^4*x^4*zb^7 + 13*la^5*x^4*zb^7 - 26*la^6*x^4*zb^7 + 
         4*la^7*x^4*zb^7 + 2*la^8*x^4*zb^7 + 15*la^5*x^5*zb^7 - 
         4*la^6*x^5*zb^7 - 8*la^7*x^5*zb^7 - 2*la^8*x^5*zb^7 + 
         la^6*x^6*zb^7 - 2*la^7*x^6*zb^7 - 2*la^5*x^3*zb^8 + 
         6*la^6*x^3*zb^8 - 6*la^7*x^3*zb^8 + 2*la^8*x^3*zb^8 - 
         6*la^5*x^4*zb^8 + 10*la^6*x^4*zb^8 - 2*la^7*x^4*zb^8 - 
         2*la^8*x^4*zb^8 - 8*la^6*x^5*zb^8 + 10*la^7*x^5*zb^8 - 
         2*la^8*x^5*zb^8 - 2*la^7*x^6*zb^8 + 2*la^8*x^6*zb^8))/
       (la*(-1 + x)*x*(-1 + zb)*(-1 + la*zb)*(-1 + x*zb)*(-1 + la*x*zb)^2*
        (-1 + zb - la*zb + la*x*zb)^2))/ep^3
 
MasterCoefficient[RR, 5, q, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, zb, 1, la] = 
   ALARM*ep^2 + ((-128*(-1 + la)*la*Pi^3*zb^3)/((-1 + x)*(-1 + zb)*
        (-1 + la*zb)^2) + (64*(-1 + la)*la*Pi^3*zb^3)/
       (nc^2*(-1 + x)*(-1 + zb)*(-1 + la*zb)^2) + 
      (64*(-1 + la)*la*nc^2*Pi^3*zb^3)/((-1 + x)*(-1 + zb)*(-1 + la*zb)^2))/
     ep^2 + ((-16*Pi^3*zb*(1 + la^2*zb^2)*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^3) + 
      (8*Pi^3*zb*(1 + la^2*zb^2)*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/(nc^2*(-1 + x)*(-1 + zb)*(-1 + la*zb)^3) + 
      (8*nc^2*Pi^3*zb*(1 + la^2*zb^2)*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^3))/ep^4 + 
    ((16*Pi^3*zb*(-1 + 2*zb + la*zb - zb^2 + 2*la*zb^2 - 4*la^2*zb^2 + 
         la*zb^3))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^2) - 
      (8*Pi^3*zb*(-1 + 2*zb + la*zb - zb^2 + 2*la*zb^2 - 4*la^2*zb^2 + 
         la*zb^3))/(nc^2*(-1 + x)*(-1 + zb)*(-1 + la*zb)^2) - 
      (8*nc^2*Pi^3*zb*(-1 + 2*zb + la*zb - zb^2 + 2*la*zb^2 - 4*la^2*zb^2 + 
         la*zb^3))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^2))/ep^3
 
MasterCoefficient[RR, 5, q, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, q, zb, x, la] = 
   ALARM*ep^2 + ((-128*(-1 + la)*la*Pi^3*zb^3)/((-1 + x)*(-1 + zb)*
        (-1 + la*x*zb)^2) + (64*(-1 + la)*la*Pi^3*zb^3)/
       (nc^2*(-1 + x)*(-1 + zb)*(-1 + la*x*zb)^2) + 
      (64*(-1 + la)*la*nc^2*Pi^3*zb^3)/((-1 + x)*(-1 + zb)*
        (-1 + la*x*zb)^2) - (8*Pi^3*zb*(-1 + la*x*zb - la*x*zb^2 + 
         la^2*x*zb^2))/(nc^3*(-1 + la*x*zb)^2) + 
      (16*Pi^3*zb*(-1 + la*x*zb - la*x*zb^2 + la^2*x*zb^2))/
       (nc*(-1 + la*x*zb)^2) - (8*nc*Pi^3*zb*(-1 + la*x*zb - la*x*zb^2 + 
         la^2*x*zb^2))/(-1 + la*x*zb)^2)/ep^2 + 
    ((8*Pi^3*zb*(-1 + la*x*zb - la*x*zb^2 + la^2*x*zb^2)^2)/
       (nc^3*(-1 + zb)*(-1 + la*x*zb)^3) - 
      (16*Pi^3*zb*(-1 + la*x*zb - la*x*zb^2 + la^2*x*zb^2)^2)/
       (nc*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc*Pi^3*zb*(-1 + la*x*zb - la*x*zb^2 + la^2*x*zb^2)^2)/
       ((-1 + zb)*(-1 + la*x*zb)^3) + 
      (16*Pi^3*zb*(-1 + 2*zb + la*x*zb - zb^2 - 4*la*zb^2 + 4*la^2*zb^2 + 
         6*la*x*zb^2 - 8*la^2*x*zb^2 + la*x*zb^3))/((-1 + x)*(-1 + zb)*
        (-1 + la*x*zb)^2) - (8*Pi^3*zb*(-1 + 2*zb + la*x*zb - zb^2 - 
         4*la*zb^2 + 4*la^2*zb^2 + 6*la*x*zb^2 - 8*la^2*x*zb^2 + la*x*zb^3))/
       (nc^2*(-1 + x)*(-1 + zb)*(-1 + la*x*zb)^2) - 
      (8*nc^2*Pi^3*zb*(-1 + 2*zb + la*x*zb - zb^2 - 4*la*zb^2 + 4*la^2*zb^2 + 
         6*la*x*zb^2 - 8*la^2*x*zb^2 + la*x*zb^3))/((-1 + x)*(-1 + zb)*
        (-1 + la*x*zb)^2))/ep^3 + 
    ((-8*Pi^3*zb*(1 - 2*la*x*zb + 2*la*zb^2 - 2*la^2*zb^2 + la^2*x^2*zb^2 - 
         2*la^2*x*zb^3 + 2*la^3*x*zb^3 + la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 
         la^4*x^2*zb^4))/(nc^3*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (16*Pi^3*zb*(1 - 2*la*x*zb + 2*la*zb^2 - 2*la^2*zb^2 + la^2*x^2*zb^2 - 
         2*la^2*x*zb^3 + 2*la^3*x*zb^3 + la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 
         la^4*x^2*zb^4))/(nc*(-1 + zb)*(-1 + la*x*zb)^3) - 
      (8*nc*Pi^3*zb*(1 - 2*la*x*zb + 2*la*zb^2 - 2*la^2*zb^2 + 
         la^2*x^2*zb^2 - 2*la^2*x*zb^3 + 2*la^3*x*zb^3 + la^2*x^2*zb^4 - 
         2*la^3*x^2*zb^4 + la^4*x^2*zb^4))/((-1 + zb)*(-1 + la*x*zb)^3) - 
      (16*Pi^3*zb*(1 - 2*la*x*zb + zb^2 - 2*la*x*zb^2 + 2*la^2*x*zb^2 + 
         la^2*x^2*zb^2 - 2*la^2*x*zb^3 + 2*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/
       ((-1 + x)*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb*(1 - 2*la*x*zb + zb^2 - 2*la*x*zb^2 + 2*la^2*x*zb^2 + 
         la^2*x^2*zb^2 - 2*la^2*x*zb^3 + 2*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/
       (nc^2*(-1 + x)*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*zb*(1 - 2*la*x*zb + zb^2 - 2*la*x*zb^2 + 2*la^2*x*zb^2 + 
         la^2*x^2*zb^2 - 2*la^2*x*zb^3 + 2*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/
       ((-1 + x)*(-1 + zb)*(-1 + la*x*zb)^3))/ep^4
 
MasterCoefficient[RR, 5, q, Q2, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, zb, 1, la] = 
   ALARM*ep^2 + ((-128*(-1 + la)*la*Pi^3*zb^3)/((-1 + x)*(-1 + zb)*
        (-1 + la*zb)^2) + (64*(-1 + la)*la*Pi^3*zb^3)/
       (nc^2*(-1 + x)*(-1 + zb)*(-1 + la*zb)^2) + 
      (64*(-1 + la)*la*nc^2*Pi^3*zb^3)/((-1 + x)*(-1 + zb)*(-1 + la*zb)^2))/
     ep^2 + ((-16*Pi^3*zb*(1 + la^2*zb^2)*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^3) + 
      (8*Pi^3*zb*(1 + la^2*zb^2)*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/(nc^2*(-1 + x)*(-1 + zb)*(-1 + la*zb)^3) + 
      (8*nc^2*Pi^3*zb*(1 + la^2*zb^2)*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^3))/ep^4 + 
    ((16*Pi^3*zb*(-1 + 2*zb + la*zb - zb^2 + 2*la*zb^2 - 4*la^2*zb^2 + 
         la*zb^3))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^2) - 
      (8*Pi^3*zb*(-1 + 2*zb + la*zb - zb^2 + 2*la*zb^2 - 4*la^2*zb^2 + 
         la*zb^3))/(nc^2*(-1 + x)*(-1 + zb)*(-1 + la*zb)^2) - 
      (8*nc^2*Pi^3*zb*(-1 + 2*zb + la*zb - zb^2 + 2*la*zb^2 - 4*la^2*zb^2 + 
         la*zb^3))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^2))/ep^3
 
MasterCoefficient[RR, 5, q, Q2, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, Q2, zb, x, la] = 
   ALARM*ep^2 + ((-128*(-1 + la)*la*Pi^3*zb^3)/((-1 + x)*(-1 + zb)*
        (-1 + la*x*zb)^2) + (64*(-1 + la)*la*Pi^3*zb^3)/
       (nc^2*(-1 + x)*(-1 + zb)*(-1 + la*x*zb)^2) + 
      (64*(-1 + la)*la*nc^2*Pi^3*zb^3)/((-1 + x)*(-1 + zb)*(-1 + la*x*zb)^2))/
     ep^2 + ((16*Pi^3*zb*(-1 + 2*zb + la*x*zb - zb^2 - 4*la*zb^2 + 
         4*la^2*zb^2 + 6*la*x*zb^2 - 8*la^2*x*zb^2 + la*x*zb^3))/
       ((-1 + x)*(-1 + zb)*(-1 + la*x*zb)^2) - 
      (8*Pi^3*zb*(-1 + 2*zb + la*x*zb - zb^2 - 4*la*zb^2 + 4*la^2*zb^2 + 
         6*la*x*zb^2 - 8*la^2*x*zb^2 + la*x*zb^3))/(nc^2*(-1 + x)*(-1 + zb)*
        (-1 + la*x*zb)^2) - (8*nc^2*Pi^3*zb*(-1 + 2*zb + la*x*zb - zb^2 - 
         4*la*zb^2 + 4*la^2*zb^2 + 6*la*x*zb^2 - 8*la^2*x*zb^2 + la*x*zb^3))/
       ((-1 + x)*(-1 + zb)*(-1 + la*x*zb)^2))/ep^3 + 
    ((-16*Pi^3*zb*(1 - 2*la*x*zb + zb^2 - 2*la*x*zb^2 + 2*la^2*x*zb^2 + 
         la^2*x^2*zb^2 - 2*la^2*x*zb^3 + 2*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/
       ((-1 + x)*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb*(1 - 2*la*x*zb + zb^2 - 2*la*x*zb^2 + 2*la^2*x*zb^2 + 
         la^2*x^2*zb^2 - 2*la^2*x*zb^3 + 2*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/
       (nc^2*(-1 + x)*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*zb*(1 - 2*la*x*zb + zb^2 - 2*la*x*zb^2 + 2*la^2*x*zb^2 + 
         la^2*x^2*zb^2 - 2*la^2*x*zb^3 + 2*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/
       ((-1 + x)*(-1 + zb)*(-1 + la*x*zb)^3))/ep^4
 
MasterCoefficient[RR, 5, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, zb, 0, la] = 
   ALARM*ep^2 + ((8*Pi^3*zb^2)/(nc^3*x) - (16*Pi^3*zb^2)/(nc*x) + 
      (8*nc*Pi^3*zb^2)/x)/ep^2 + ((8*Pi^3*zb^3)/(nc^3*x*(-1 + zb)) - 
      (16*Pi^3*zb^3)/(nc*x*(-1 + zb)) + (8*nc*Pi^3*zb^3)/(x*(-1 + zb)))/
     ep^3 + ((-8*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc^3*x*(-1 + zb)) + 
      (16*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc*x*(-1 + zb)) - 
      (8*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 5, q, qbar, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, zb, 1, la] = 
   ALARM*ep^2 + ((-128*(-1 + la)*la*Pi^3*zb^3)/((-1 + x)*(-1 + zb)*
        (-1 + la*zb)^2) + (64*(-1 + la)*la*Pi^3*zb^3)/
       (nc^2*(-1 + x)*(-1 + zb)*(-1 + la*zb)^2) + 
      (64*(-1 + la)*la*nc^2*Pi^3*zb^3)/((-1 + x)*(-1 + zb)*(-1 + la*zb)^2))/
     ep^2 + ((-16*Pi^3*zb*(1 + la^2*zb^2)*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^3) + 
      (8*Pi^3*zb*(1 + la^2*zb^2)*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/(nc^2*(-1 + x)*(-1 + zb)*(-1 + la*zb)^3) + 
      (8*nc^2*Pi^3*zb*(1 + la^2*zb^2)*(1 - 2*la*zb + zb^2 - 2*la*zb^2 + 
         2*la^2*zb^2))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^3))/ep^4 + 
    ((16*Pi^3*zb*(-1 + 2*zb + la*zb - zb^2 + 2*la*zb^2 - 4*la^2*zb^2 + 
         la*zb^3))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^2) - 
      (8*Pi^3*zb*(-1 + 2*zb + la*zb - zb^2 + 2*la*zb^2 - 4*la^2*zb^2 + 
         la*zb^3))/(nc^2*(-1 + x)*(-1 + zb)*(-1 + la*zb)^2) - 
      (8*nc^2*Pi^3*zb*(-1 + 2*zb + la*zb - zb^2 + 2*la*zb^2 - 4*la^2*zb^2 + 
         la*zb^3))/((-1 + x)*(-1 + zb)*(-1 + la*zb)^2))/ep^3
 
MasterCoefficient[RR, 5, q, qbar, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 5, q, qbar, zb, x, la] = 
   ALARM*ep^2 + ((8*(-1 + la)*la*nc^3*Pi^3*zb^3)/
       ((-1 + zb)*(-1 + la*x*zb)^2) + 
      (8*nc*Pi^3*zb^3*(1 - 2*la + 2*la^2 - la*x + la^2*x - 2*la^3*x*zb + 
         la^2*x^2*zb - la^3*x^2*zb + la^4*x^2*zb^2))/
       (x*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb^3*(1 - 2*la + 2*la^2 + la*x - la^2*x - 2*la^3*x*zb - 
         la^2*x^2*zb + la^3*x^2*zb + la^4*x^2*zb^2))/(nc^3*x*(-1 + zb)*
        (-1 + la*x*zb)^3) - (8*Pi^3*zb^3*(2 - 4*la + 4*la^2 + la*x - la^2*x - 
         4*la^3*x*zb - la^2*x^2*zb + la^3*x^2*zb + 2*la^4*x^2*zb^2))/
       (nc*x*(-1 + zb)*(-1 + la*x*zb)^3) - 
      (16*Pi^3*zb*(1 - 2*la*x*zb + zb^2 - 2*la*x*zb^2 + 2*la^2*x*zb^2 + 
         la^2*x^2*zb^2 - 2*la^2*x*zb^3 + 2*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/
       ((-1 + x)*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*Pi^3*zb*(1 - 2*la*x*zb + zb^2 - 2*la*x*zb^2 + 2*la^2*x*zb^2 + 
         la^2*x^2*zb^2 - 2*la^2*x*zb^3 + 2*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/
       (nc^2*(-1 + x)*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*zb*(1 - 2*la*x*zb + zb^2 - 2*la*x*zb^2 + 2*la^2*x*zb^2 + 
         la^2*x^2*zb^2 - 2*la^2*x*zb^3 + 2*la^2*x^2*zb^3 - 2*la^3*x^2*zb^3 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/
       ((-1 + x)*(-1 + zb)*(-1 + la*x*zb)^3))/ep^4 + 
    ((-128*(-1 + la)*la*Pi^3*zb^3)/((-1 + x)*(-1 + zb)*(-1 + la*x*zb)^2) + 
      (64*(-1 + la)*la*Pi^3*zb^3)/(nc^2*(-1 + x)*(-1 + zb)*
        (-1 + la*x*zb)^2) + (64*(-1 + la)*la*nc^2*Pi^3*zb^3)/
       ((-1 + x)*(-1 + zb)*(-1 + la*x*zb)^2) + 
      (8*(-1 + la)^2*la^2*nc^3*Pi^3*zb^5*(-1 + x*zb))/((-1 + zb)*(-1 + la*zb)*
        (-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)) - 
      (8*Pi^3*zb^2*(1 - 2*zb - la*x*zb - la^2*x*zb + zb^2 + la*zb^2 - 
         la^2*zb^2 + la*x*zb^2 + 3*la^2*x*zb^2 + la^3*x^2*zb^2 - la*zb^3 + 
         la^2*zb^3 - 3*la^2*x*zb^3 + la^3*x*zb^3 - la^3*x^2*zb^3 - 
         la^4*x^2*zb^3 + la^3*x*zb^4 - la^4*x*zb^4 + la^2*x^2*zb^4 - 
         2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/(nc^3*x*(-1 + zb)*(-1 + la*zb)*
        (-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)) - 
      (8*nc*Pi^3*zb^2*(1 - 2*zb - la*x*zb - la^2*x*zb + zb^2 + la*zb^2 - 
         la^2*zb^2 + la*x*zb^2 + 3*la^2*x*zb^2 + la^3*x^2*zb^2 - la*zb^3 + 
         la^2*zb^3 - 5*la^2*x*zb^3 + 5*la^3*x*zb^3 - 2*la^4*x*zb^3 - 
         la^3*x^2*zb^3 - la^4*x^2*zb^3 + la^3*x*zb^4 - la^4*x*zb^4 + 
         3*la^2*x^2*zb^4 - 6*la^3*x^2*zb^4 + 4*la^4*x^2*zb^4))/
       (x*(-1 + zb)*(-1 + la*zb)*(-1 + la*x*zb)^2*(-1 + zb - la*zb + 
         la*x*zb)) + (8*Pi^3*zb^2*(2 - 4*zb - 2*la*x*zb - 2*la^2*x*zb + 
         2*zb^2 + 2*la*zb^2 - 2*la^2*zb^2 + 2*la*x*zb^2 + 6*la^2*x*zb^2 + 
         2*la^3*x^2*zb^2 - 2*la*zb^3 + 2*la^2*zb^3 - 7*la^2*x*zb^3 + 
         4*la^3*x*zb^3 - la^4*x*zb^3 - 2*la^3*x^2*zb^3 - 2*la^4*x^2*zb^3 + 
         2*la^3*x*zb^4 - 2*la^4*x*zb^4 + 3*la^2*x^2*zb^4 - 6*la^3*x^2*zb^4 + 
         5*la^4*x^2*zb^4))/(nc*x*(-1 + zb)*(-1 + la*zb)*(-1 + la*x*zb)^2*
        (-1 + zb - la*zb + la*x*zb)))/ep^2 + 
    ((-8*(-1 + la)*la*nc^3*Pi^3*zb^4*(1 - zb + 2*la*zb - 2*la^2*zb - 
         2*la*x*zb + la^2*x*zb + la^2*x*zb^2))/((-1 + zb)*(-1 + la*zb)*
        (-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)) + 
      (16*Pi^3*zb*(-1 + 2*zb + la*x*zb - zb^2 - 4*la*zb^2 + 4*la^2*zb^2 + 
         6*la*x*zb^2 - 8*la^2*x*zb^2 + la*x*zb^3))/((-1 + x)*(-1 + zb)*
        (-1 + la*x*zb)^2) - (8*Pi^3*zb*(-1 + 2*zb + la*x*zb - zb^2 - 
         4*la*zb^2 + 4*la^2*zb^2 + 6*la*x*zb^2 - 8*la^2*x*zb^2 + la*x*zb^3))/
       (nc^2*(-1 + x)*(-1 + zb)*(-1 + la*x*zb)^2) - 
      (8*nc^2*Pi^3*zb*(-1 + 2*zb + la*x*zb - zb^2 - 4*la*zb^2 + 4*la^2*zb^2 + 
         6*la*x*zb^2 - 8*la^2*x*zb^2 + la*x*zb^3))/((-1 + x)*(-1 + zb)*
        (-1 + la*x*zb)^2) - (8*nc*Pi^3*zb^3*(1 - zb - 4*la*x*zb + la^2*x*zb + 
         la*zb^2 - la^2*zb^2 + 3*la*x*zb^2 - 6*la^2*x*zb^2 + 12*la^3*x*zb^2 - 
         6*la^4*x*zb^2 + 9*la^2*x^2*zb^2 - 10*la^3*x^2*zb^2 + 
         4*la^4*x^2*zb^2 - 2*la^3*x*zb^3 + 2*la^4*x*zb^3 - 3*la^2*x^2*zb^3 + 
         6*la^3*x^2*zb^3 - 12*la^4*x^2*zb^3 + 6*la^5*x^2*zb^3 - 
         6*la^3*x^3*zb^3 + 9*la^4*x^3*zb^3 - 4*la^5*x^3*zb^3 + 
         la^5*x^2*zb^4 - la^6*x^2*zb^4 + 3*la^4*x^3*zb^4 - 3*la^5*x^3*zb^4 + 
         la^6*x^3*zb^4))/(x*(-1 + zb)*(-1 + la*zb)*(-1 + la*x*zb)^3*
        (-1 + zb - la*zb + la*x*zb)) - 
      (8*Pi^3*zb^3*(1 - zb - 2*la*x*zb - la^2*x*zb + la*zb^2 - la^2*zb^2 + 
         la*x*zb^2 + 4*la^3*x*zb^2 - 2*la^4*x*zb^2 + 3*la^2*x^2*zb^2 - 
         2*la^3*x^2*zb^2 + 2*la^4*x^2*zb^2 - 2*la^3*x*zb^3 + 2*la^4*x*zb^3 - 
         la^2*x^2*zb^3 + 2*la^3*x^2*zb^3 - 6*la^4*x^2*zb^3 + 
         2*la^5*x^2*zb^3 - 2*la^3*x^3*zb^3 + 3*la^4*x^3*zb^3 - 
         2*la^5*x^3*zb^3 + la^5*x^2*zb^4 - la^6*x^2*zb^4 + la^4*x^3*zb^4 - 
         la^5*x^3*zb^4 + la^6*x^3*zb^4))/(nc^3*x*(-1 + zb)*(-1 + la*zb)*
        (-1 + la*x*zb)^3*(-1 + zb - la*zb + la*x*zb)) + 
      (8*Pi^3*zb^3*(2 - 2*zb - 5*la*x*zb - la^2*x*zb + 2*la*zb^2 - 
         2*la^2*zb^2 + 3*la*x*zb^2 - 3*la^2*x*zb^2 + 12*la^3*x*zb^2 - 
         6*la^4*x*zb^2 + 9*la^2*x^2*zb^2 - 8*la^3*x^2*zb^2 + 
         5*la^4*x^2*zb^2 - 4*la^3*x*zb^3 + 4*la^4*x*zb^3 - 3*la^2*x^2*zb^3 + 
         6*la^3*x^2*zb^3 - 15*la^4*x^2*zb^3 + 6*la^5*x^2*zb^3 - 
         6*la^3*x^3*zb^3 + 9*la^4*x^3*zb^3 - 5*la^5*x^3*zb^3 + 
         2*la^5*x^2*zb^4 - 2*la^6*x^2*zb^4 + 3*la^4*x^3*zb^4 - 
         3*la^5*x^3*zb^4 + 2*la^6*x^3*zb^4))/(nc*x*(-1 + zb)*(-1 + la*zb)*
        (-1 + la*x*zb)^3*(-1 + zb - la*zb + la*x*zb)))/ep^3
 
MasterCoefficient[RR, 6, g, g, 0, 0, 0] = 
   ALARM*ep^2 - (32*nc^2*Pi^3)/(la*x*zb) - (32*nc^2*Pi^3)/(ep^4*la*x*zb) - 
    (32*nc^2*Pi^3)/(ep^3*la*x*zb) - (32*nc^2*Pi^3)/(ep^2*la*x*zb) - 
    (32*nc^2*Pi^3)/(ep*la*x*zb) - (32*ep*nc^2*Pi^3)/(la*x*zb)
 
MasterCoefficient[RR, 6, g, g, 0, 0, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/((-1 + la)*x*zb) + 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*x*zb) + (32*nc^2*Pi^3)/
     (ep^3*(-1 + la)*x*zb) + (32*nc^2*Pi^3)/(ep^2*(-1 + la)*x*zb) + 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*x*zb) + (32*ep*nc^2*Pi^3)/((-1 + la)*x*zb)
 
MasterCoefficient[RR, 6, g, g, 0, 0, la] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/((-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^3*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^2*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*la*x*zb)
 
MasterCoefficient[RR, 6, g, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, g, 0, x, 0] = 
   ALARM*ep^2 - (32*nc^2*Pi^3)/(la*x*zb) - (32*nc^2*Pi^3)/(ep^4*la*x*zb) - 
    (32*nc^2*Pi^3)/(ep^3*la*x*zb) - (32*nc^2*Pi^3)/(ep^2*la*x*zb) - 
    (32*nc^2*Pi^3)/(ep*la*x*zb)
 
MasterCoefficient[RR, 6, g, g, 0, x, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/((-1 + la)*x*zb) + 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*x*zb) + (32*nc^2*Pi^3)/
     (ep^3*(-1 + la)*x*zb) + (32*nc^2*Pi^3)/(ep^2*(-1 + la)*x*zb) + 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*x*zb)
 
MasterCoefficient[RR, 6, g, g, 0, x, la] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/(ep^4*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^3*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep^2*(-1 + la)*la*x*zb) + 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*la*x*zb)
 
MasterCoefficient[RR, 6, g, g, zb, 0, 0] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*x*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 6, g, g, zb, 0, 1] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 6, g, g, zb, 0, la] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 
       2*la*zb^4 + 3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/
     (ep^4*(-1 + la)*la*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 9*la*zb^2 + 9*la^2*zb^2 - 2*zb^3 + 
       9*la*zb^3 - 9*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep*(-1 + la)*la*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 6*la*zb^2 + 6*la^2*zb^2 - 2*zb^3 + 
       6*la*zb^3 - 6*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^2*(-1 + la)*la*x*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 3*la*zb^2 + 3*la^2*zb^2 - 2*zb^3 + 
       3*la*zb^3 - 3*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^3*(-1 + la)*la*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 6, g, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, g, zb, x, 0] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(-2 + 5*zb + 2*x*zb - 8*zb^2 + 18*x*zb^2 + 
       7*zb^3 - 54*x*zb^3 + 9*x^2*zb^3 - 4*zb^4 + 58*x*zb^4 - 18*x^2*zb^4 + 
       zb^5 - 30*x*zb^5 + 15*x^2*zb^5 + 6*x*zb^6 - 6*x^2*zb^6 + x^2*zb^7))/
     (ep*la*x*(-2 + zb)*(-1 + zb)*zb*(-1 + x*zb)^2) + 
    (32*nc^2*Pi^3*(-2 + 5*zb + 6*x*zb - 8*zb^2 + 8*x*zb^2 - 6*x^2*zb^2 + 
       7*zb^3 - 46*x*zb^3 - 6*x^2*zb^3 + 2*x^3*zb^3 - 4*zb^4 + 64*x*zb^4 + 
       18*x^2*zb^4 + 16*x^3*zb^4 + zb^5 - 38*x*zb^5 - 2*x^2*zb^5 - 
       58*x^3*zb^5 + 9*x^4*zb^5 + 8*x*zb^6 - 6*x^2*zb^6 + 60*x^3*zb^6 - 
       18*x^4*zb^6 + 2*x^2*zb^7 - 26*x^3*zb^7 + 15*x^4*zb^7 + 4*x^3*zb^8 - 
       6*x^4*zb^8 + x^4*zb^9))/(ep^3*la*x*(-2 + zb)*(-1 + zb)*zb*
      (-1 + x*zb)^4) + (32*nc^2*Pi^3*(-2 + 5*zb + 6*x*zb - 8*zb^2 + 
       4*x*zb^2 - 6*x^2*zb^2 + 7*zb^3 - 28*x*zb^3 - 14*x^2*zb^3 + 
       2*x^3*zb^3 - 4*zb^4 + 36*x*zb^4 + 54*x^2*zb^4 + 4*x^3*zb^4 + zb^5 - 
       20*x*zb^5 - 58*x^2*zb^5 - 28*x^3*zb^5 + 9*x^4*zb^5 + 4*x*zb^6 + 
       30*x^2*zb^6 + 36*x^3*zb^6 - 18*x^4*zb^6 - 6*x^2*zb^7 - 20*x^3*zb^7 + 
       15*x^4*zb^7 + 4*x^3*zb^8 - 6*x^4*zb^8 + x^4*zb^9))/
     (ep^4*la*x*(-2 + zb)*(-1 + zb)*zb*(-1 + x*zb)^4) + 
    (32*nc^2*Pi^3*(-2 + 5*zb + 6*x*zb - 8*zb^2 + 8*x*zb^2 - 6*x^2*zb^2 + 
       7*zb^3 - 54*x*zb^3 + 10*x^2*zb^3 + 2*x^3*zb^3 - 4*zb^4 + 84*x*zb^4 - 
       14*x^2*zb^4 + zb^5 - 54*x*zb^5 + 10*x^2*zb^5 - 18*x^3*zb^5 + 
       9*x^4*zb^5 + 12*x*zb^6 + 2*x^2*zb^6 + 28*x^3*zb^6 - 18*x^4*zb^6 - 
       2*x^2*zb^7 - 18*x^3*zb^7 + 15*x^4*zb^7 + 4*x^3*zb^8 - 6*x^4*zb^8 + 
       x^4*zb^9))/(ep^2*la*x*(-2 + zb)*(-1 + zb)*zb*(-1 + x*zb)^4)
 
MasterCoefficient[RR, 6, g, g, zb, x, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*x*(-1 + zb)*
      zb*(-1 + x*zb)) + (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/
     (ep^3*(-1 + la)*x*(-1 + zb)*zb*(-1 + x*zb)) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*x*(-1 + zb)*zb*
      (-1 + x*zb)) + (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/
     (ep*(-1 + la)*x*(-1 + zb)*zb*(-1 + x*zb))
 
MasterCoefficient[RR, 6, g, g, zb, x, la] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(2 - 7*zb + 2*la*zb - 6*x*zb - 12*la*x*zb + 
       13*zb^2 - 5*la*zb^2 + 2*x*zb^2 + 71*la*x*zb^2 - 28*la^2*x*zb^2 + 
       6*x^2*zb^2 + 36*la*x^2*zb^2 + 30*la^2*x^2*zb^2 - 15*zb^3 + 8*la*zb^3 + 
       32*x*zb^3 - 208*la*x*zb^3 + 106*la^2*x*zb^3 - 2*la^3*x*zb^3 + 
       8*x^2*zb^3 - 46*la*x^2*zb^3 - 280*la^2*x^2*zb^3 + 138*la^3*x^2*zb^3 - 
       2*x^3*zb^3 - 36*la*x^3*zb^3 - 90*la^2*x^3*zb^3 - 40*la^3*x^3*zb^3 + 
       11*zb^4 - 11*la*zb^4 + 6*la^2*zb^4 - 4*la^3*zb^4 + 2*la^4*zb^4 - 
       64*x*zb^4 + 311*la*x*zb^4 - 213*la^2*x*zb^4 + 36*la^3*x*zb^4 - 
       7*la^4*x*zb^4 - 68*x^2*zb^4 - 6*la*x^2*zb^4 + 884*la^2*x^2*zb^4 - 
       522*la^3*x^2*zb^4 - 2*x^3*zb^4 - 52*la*x^3*zb^4 + 266*la^2*x^3*zb^4 + 
       556*la^3*x^3*zb^4 - 348*la^4*x^3*zb^4 + 12*la*x^4*zb^4 + 
       90*la^2*x^4*zb^4 + 120*la^3*x^4*zb^4 + 30*la^4*x^4*zb^4 - 5*zb^5 + 
       10*la*zb^5 - 13*la^2*zb^5 + 12*la^3*zb^5 - 7*la^4*zb^5 + 2*la^5*zb^5 + 
       56*x*zb^5 - 260*la*x*zb^5 + 257*la^2*x*zb^5 - 127*la^3*x*zb^5 + 
       51*la^4*x*zb^5 - 13*la^5*x*zb^5 + 112*x^2*zb^5 + 46*la*x^2*zb^5 - 
       1240*la^2*x^2*zb^5 + 933*la^3*x^2*zb^5 - 142*la^4*x^2*zb^5 + 
       39*la^5*x^2*zb^5 + 32*x^3*zb^5 + 314*la*x^3*zb^5 - 546*la^2*x^3*zb^5 - 
       1728*la^3*x^3*zb^5 + 1214*la^4*x^3*zb^5 + 42*la^5*x^3*zb^5 - 
       9*x^4*zb^5 + 60*la*x^4*zb^5 + 42*la^2*x^4*zb^5 - 634*la^3*x^4*zb^5 - 
       607*la^4*x^4*zb^5 + 518*la^5*x^4*zb^5 - 30*la^2*x^5*zb^5 - 
       120*la^3*x^5*zb^5 - 90*la^4*x^5*zb^5 - 12*la^5*x^5*zb^5 + zb^6 - 
       3*la*zb^6 + 5*la^2*zb^6 - 5*la^3*zb^6 + 3*la^4*zb^6 - la^5*zb^6 - 
       24*x*zb^6 + 115*la*x*zb^6 - 157*la^2*x*zb^6 + 131*la^3*x*zb^6 - 
       75*la^4*x*zb^6 + 25*la^5*x*zb^6 - 6*la^6*x*zb^6 - 88*x^2*zb^6 - 
       30*la*x^2*zb^6 + 912*la^2*x^2*zb^6 - 936*la^3*x^2*zb^6 + 
       442*la^4*x^2*zb^6 - 194*la^5*x^2*zb^6 + 38*la^6*x^2*zb^6 - 
       64*x^3*zb^6 - 390*la*x^3*zb^6 + 536*la^2*x^3*zb^6 + 
       2328*la^3*x^3*zb^6 - 1903*la^4*x^3*zb^6 + 176*la^5*x^3*zb^6 - 
       95*la^6*x^3*zb^6 + 27*x^4*zb^6 - 341*la*x^4*zb^6 - 106*la^2*x^4*zb^6 + 
       1160*la^3*x^4*zb^6 + 2149*la^4*x^4*zb^6 - 1765*la^5*x^4*zb^6 - 
       116*la^6*x^4*zb^6 + 45*la*x^5*zb^6 - 270*la^2*x^5*zb^6 + 
       290*la^3*x^5*zb^6 + 650*la^4*x^5*zb^6 + 407*la^5*x^5*zb^6 - 
       492*la^6*x^5*zb^6 + 40*la^3*x^6*zb^6 + 90*la^4*x^6*zb^6 + 
       36*la^5*x^6*zb^6 + 2*la^6*x^6*zb^6 + 4*x*zb^7 - 20*la*x*zb^7 + 
       33*la^2*x*zb^7 - 33*la^3*x*zb^7 + 19*la^4*x*zb^7 - 5*la^5*x*zb^7 + 
       2*la^6*x*zb^7 + 36*x^2*zb^7 - 2*la*x^2*zb^7 - 325*la^2*x^2*zb^7 + 
       439*la^3*x^2*zb^7 - 348*la^4*x^2*zb^7 + 197*la^5*x^2*zb^7 - 
       37*la^6*x^2*zb^7 + 4*la^7*x^2*zb^7 + 56*x^3*zb^7 + 222*la*x^3*zb^7 - 
       260*la^2*x^3*zb^7 - 1632*la^3*x^3*zb^7 + 1591*la^4*x^3*zb^7 - 
       597*la^5*x^3*zb^7 + 341*la^6*x^3*zb^7 - 57*la^7*x^3*zb^7 - 
       33*x^4*zb^7 + 542*la*x^4*zb^7 - 318*la^2*x^4*zb^7 - 
       288*la^3*x^4*zb^7 - 3639*la^4*x^4*zb^7 + 2823*la^5*x^4*zb^7 - 
       118*la^6*x^4*zb^7 + 149*la^7*x^4*zb^7 - 110*la*x^5*zb^7 + 
       1072*la^2*x^5*zb^7 - 1410*la^3*x^5*zb^7 - 170*la^4*x^5*zb^7 - 
       2438*la^5*x^5*zb^7 + 1930*la^6*x^5*zb^7 + 118*la^7*x^5*zb^7 - 
       90*la^2*x^6*zb^7 + 520*la^3*x^6*zb^7 - 820*la^4*x^6*zb^7 - 
       82*la^5*x^6*zb^7 - 266*la^6*x^6*zb^7 + 318*la^7*x^6*zb^7 - 
       30*la^4*x^7*zb^7 - 36*la^5*x^7*zb^7 - 6*la^6*x^7*zb^7 - 6*x^2*zb^8 + 
       4*la*x^2*zb^8 + 41*la^2*x^2*zb^8 - 65*la^3*x^2*zb^8 + 
       60*la^4*x^2*zb^8 - 26*la^5*x^2*zb^8 - 11*la^6*x^2*zb^8 + 
       3*la^7*x^2*zb^8 - 24*x^3*zb^8 - 62*la*x^3*zb^8 + 76*la^2*x^3*zb^8 + 
       537*la^3*x^3*zb^8 - 559*la^4*x^3*zb^8 + 332*la^5*x^3*zb^8 - 
       239*la^6*x^3*zb^8 + 15*la^7*x^3*zb^8 + 8*la^8*x^3*zb^8 + 21*x^4*zb^8 - 
       403*la*x^4*zb^8 + 488*la^2*x^4*zb^8 - 530*la^3*x^4*zb^8 + 
       3059*la^4*x^4*zb^8 - 2307*la^5*x^4*zb^8 + 498*la^6*x^4*zb^8 - 
       366*la^7*x^4*zb^8 + 44*la^8*x^4*zb^8 + 107*la*x^5*zb^8 - 
       1359*la^2*x^5*zb^8 + 2394*la^3*x^5*zb^8 - 1935*la^4*x^5*zb^8 + 
       5085*la^5*x^5*zb^8 - 3350*la^6*x^5*zb^8 + 94*la^7*x^5*zb^8 - 
       154*la^8*x^5*zb^8 + 170*la^2*x^6*zb^8 - 1518*la^3*x^6*zb^8 + 
       2800*la^4*x^6*zb^8 - 1582*la^5*x^6*zb^8 + 2438*la^6*x^6*zb^8 - 
       1596*la^7*x^6*zb^8 - 40*la^8*x^6*zb^8 + 90*la^3*x^7*zb^8 - 
       510*la^4*x^7*zb^8 + 912*la^5*x^7*zb^8 - 394*la^6*x^7*zb^8 + 
       230*la^7*x^7*zb^8 - 148*la^8*x^7*zb^8 + 12*la^5*x^8*zb^8 + 
       6*la^6*x^8*zb^8 + 4*x^3*zb^9 + 6*la*x^3*zb^9 - 10*la^2*x^3*zb^9 - 
       64*la^3*x^3*zb^9 + 45*la^4*x^3*zb^9 - 5*la^5*x^3*zb^9 - 
       11*la^6*x^3*zb^9 + 51*la^7*x^3*zb^9 - 16*la^8*x^3*zb^9 - 7*x^4*zb^9 + 
       148*la*x^4*zb^9 - 233*la^2*x^4*zb^9 + 324*la^3*x^4*zb^9 - 
       1152*la^4*x^4*zb^9 + 769*la^5*x^4*zb^9 - 141*la^6*x^4*zb^9 + 
       159*la^7*x^4*zb^9 + 25*la^8*x^4*zb^9 - 18*la^9*x^4*zb^9 - 
       54*la*x^5*zb^9 + 823*la^2*x^5*zb^9 - 1625*la^3*x^5*zb^9 + 
       1817*la^4*x^5*zb^9 - 3831*la^5*x^5*zb^9 + 2260*la^6*x^5*zb^9 - 
       94*la^7*x^5*zb^9 + 204*la^8*x^5*zb^9 - 4*la^9*x^5*zb^9 - 
       126*la^2*x^6*zb^9 + 1491*la^3*x^6*zb^9 - 3098*la^4*x^6*zb^9 + 
       2839*la^5*x^6*zb^9 - 4226*la^6*x^6*zb^9 + 2404*la^7*x^6*zb^9 + 
       48*la^8*x^6*zb^9 + 80*la^9*x^6*zb^9 - 120*la^3*x^7*zb^9 + 
       1052*la^4*x^7*zb^9 - 2162*la^5*x^7*zb^9 + 1586*la^6*x^7*zb^9 - 
       1464*la^7*x^7*zb^9 + 822*la^8*x^7*zb^9 - 2*la^9*x^7*zb^9 - 
       45*la^4*x^8*zb^9 + 252*la^5*x^8*zb^9 - 478*la^6*x^8*zb^9 + 
       314*la^7*x^8*zb^9 - 136*la^8*x^8*zb^9 + 48*la^9*x^8*zb^9 - 
       2*la^6*x^9*zb^9 + x^4*zb^10 - 21*la*x^4*zb^10 + 39*la^2*x^4*zb^10 - 
       55*la^3*x^4*zb^10 + 172*la^4*x^4*zb^10 - 90*la^5*x^4*zb^10 - 
       29*la^6*x^4*zb^10 + 25*la^7*x^4*zb^10 - 65*la^8*x^4*zb^10 + 
       23*la^9*x^4*zb^10 + 15*la*x^5*zb^10 - 251*la^2*x^5*zb^10 + 
       479*la^3*x^5*zb^10 - 421*la^4*x^5*zb^10 + 922*la^5*x^5*zb^10 - 
       290*la^6*x^5*zb^10 - 331*la^7*x^5*zb^10 + 44*la^8*x^5*zb^10 - 
       57*la^9*x^5*zb^10 + 16*la^10*x^5*zb^10 + 54*la^2*x^6*zb^10 - 
       754*la^3*x^6*zb^10 + 1516*la^4*x^6*zb^10 - 1266*la^5*x^6*zb^10 + 
       1970*la^6*x^6*zb^10 - 686*la^7*x^6*zb^10 - 494*la^8*x^6*zb^10 + 
       18*la^9*x^6*zb^10 - 22*la^10*x^6*zb^10 + 66*la^3*x^7*zb^10 - 
       779*la^4*x^7*zb^10 + 1608*la^5*x^7*zb^10 - 1241*la^6*x^7*zb^10 + 
       1510*la^7*x^7*zb^10 - 714*la^8*x^7*zb^10 - 194*la^9*x^7*zb^10 - 
       4*la^10*x^7*zb^10 + 35*la^4*x^8*zb^10 - 325*la^5*x^8*zb^10 + 
       686*la^6*x^8*zb^10 - 484*la^7*x^8*zb^10 + 348*la^8*x^8*zb^10 - 
       184*la^9*x^8*zb^10 - 4*la^10*x^8*zb^10 + 9*la^5*x^9*zb^10 - 
       50*la^6*x^9*zb^10 + 98*la^7*x^9*zb^10 - 76*la^8*x^9*zb^10 + 
       32*la^9*x^9*zb^10 - 8*la^10*x^9*zb^10 - 2*la*x^5*zb^11 + 
       29*la^2*x^5*zb^11 - 49*la^3*x^5*zb^11 - 7*la^4*x^5*zb^11 - 
       17*la^5*x^5*zb^11 - 90*la^6*x^5*zb^11 + 166*la^7*x^5*zb^11 - 
       66*la^8*x^5*zb^11 + 54*la^9*x^5*zb^11 - 18*la^10*x^5*zb^11 - 
       17*la^2*x^6*zb^11 + 225*la^3*x^6*zb^11 - 424*la^4*x^6*zb^11 + 
       127*la^5*x^6*zb^11 - 83*la^6*x^6*zb^11 - 386*la^7*x^6*zb^11 + 
       564*la^8*x^6*zb^11 - 126*la^9*x^6*zb^11 + 42*la^10*x^6*zb^11 - 
       6*la^11*x^6*zb^11 - 32*la^3*x^7*zb^11 + 389*la^4*x^7*zb^11 - 
       733*la^5*x^7*zb^11 + 325*la^6*x^7*zb^11 - 287*la^7*x^7*zb^11 - 
       232*la^8*x^7*zb^11 + 464*la^9*x^7*zb^11 - 50*la^10*x^7*zb^11 + 
       12*la^11*x^7*zb^11 - 17*la^4*x^8*zb^11 + 195*la^5*x^8*zb^11 - 
       352*la^6*x^8*zb^11 + 119*la^7*x^8*zb^11 - 128*la^8*x^8*zb^11 + 
       20*la^9*x^8*zb^11 + 108*la^10*x^8*zb^11 - 8*la^11*x^8*zb^11 - 
       2*la^5*x^9*zb^11 + 28*la^6*x^9*zb^11 - 54*la^7*x^9*zb^11 + 
       10*la^8*x^9*zb^11 + 6*la^9*x^9*zb^11 + 4*la^11*x^9*zb^11 + 
       3*la^2*x^6*zb^12 - 27*la^3*x^6*zb^12 + 60*la^4*x^6*zb^12 - 
       12*la^5*x^6*zb^12 + 7*la^6*x^6*zb^12 + 39*la^7*x^6*zb^12 - 
       70*la^8*x^6*zb^12 + 6*la^9*x^6*zb^12 - 12*la^10*x^6*zb^12 + 
       6*la^11*x^6*zb^12 + 13*la^3*x^7*zb^12 - 129*la^4*x^7*zb^12 + 
       280*la^5*x^7*zb^12 - 135*la^6*x^7*zb^12 + 21*la^7*x^7*zb^12 + 
       188*la^8*x^7*zb^12 - 218*la^9*x^7*zb^12 + 22*la^10*x^7*zb^12 - 
       6*la^11*x^7*zb^12 + 13*la^4*x^8*zb^12 - 129*la^5*x^8*zb^12 + 
       262*la^6*x^8*zb^12 - 148*la^7*x^8*zb^12 + 82*la^8*x^8*zb^12 + 
       66*la^9*x^8*zb^12 - 110*la^10*x^8*zb^12 + 3*la^5*x^9*zb^12 - 
       26*la^6*x^9*zb^12 + 44*la^7*x^9*zb^12 - 12*la^8*x^9*zb^12 + 
       14*la^9*x^9*zb^12 - 8*la^10*x^9*zb^12 - 8*la^11*x^9*zb^12 - 
       2*la^3*x^7*zb^13 + 7*la^4*x^7*zb^13 - 13*la^5*x^7*zb^13 - 
       27*la^6*x^7*zb^13 + 41*la^7*x^7*zb^13 - 28*la^8*x^7*zb^13 + 
       8*la^9*x^7*zb^13 + 20*la^10*x^7*zb^13 - 6*la^11*x^7*zb^13 - 
       5*la^4*x^8*zb^13 + 33*la^5*x^8*zb^13 - 75*la^6*x^8*zb^13 + 
       39*la^7*x^8*zb^13 - 5*la^8*x^8*zb^13 - 36*la^9*x^8*zb^13 + 
       34*la^10*x^8*zb^13 + 6*la^11*x^8*zb^13 - 2*la^5*x^9*zb^13 + 
       18*la^6*x^9*zb^13 - 42*la^7*x^9*zb^13 + 36*la^8*x^9*zb^13 - 
       24*la^9*x^9*zb^13 - 2*la^10*x^9*zb^13 + 12*la^11*x^9*zb^13 + 
       la^4*x^8*zb^14 + la^5*x^8*zb^14 - 7*la^6*x^8*zb^14 + 
       29*la^7*x^8*zb^14 - 45*la^8*x^8*zb^14 + 39*la^9*x^8*zb^14 - 
       20*la^10*x^8*zb^14 + 2*la^11*x^8*zb^14 + la^5*x^9*zb^14 - 
       2*la^6*x^9*zb^14 - la^7*x^9*zb^14 + 16*la^8*x^9*zb^14 - 
       25*la^9*x^9*zb^14 + 22*la^10*x^9*zb^14 - 10*la^11*x^9*zb^14 - 
       2*la^6*x^9*zb^15 + 6*la^7*x^9*zb^15 - 10*la^8*x^9*zb^15 + 
       10*la^9*x^9*zb^15 - 6*la^10*x^9*zb^15 + 2*la^11*x^9*zb^15))/
     (ep^4*(-1 + la)*la*x*(-1 + zb)*zb*(-1 + x*zb)^4*(-1 + la*x*zb)^4*
      (-1 + zb - la*zb + la*x*zb)*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
    (32*nc^2*Pi^3*(-2 + 9*zb - 4*la*zb + 6*x*zb + 14*la*x*zb - 20*zb^2 + 
       26*la*zb^2 - 14*la^2*zb^2 - 4*x*zb^2 - 96*la*x*zb^2 + 50*la^2*x*zb^2 - 
       6*x^2*zb^2 - 42*la*x^2*zb^2 - 42*la^2*x^2*zb^2 + 28*zb^3 - 
       68*la*zb^3 + 71*la^2*zb^3 - 24*la^3*zb^3 - 64*x*zb^3 + 354*la*x*zb^3 - 
       346*la^2*x*zb^3 + 136*la^3*x*zb^3 + 22*x^2*zb^3 - 18*la*x^2*zb^3 + 
       501*la^2*x^2*zb^3 - 280*la^3*x^2*zb^3 + 2*x^3*zb^3 + 42*la*x^3*zb^3 + 
       126*la^2*x^3*zb^3 + 70*la^3*x^3*zb^3 - 26*zb^4 + 88*la*zb^4 - 
       128*la^2*zb^4 + 76*la^3*zb^4 - 14*la^4*zb^4 + 200*x*zb^4 - 
       776*la*x*zb^4 + 973*la^2*x*zb^4 - 634*la^3*x*zb^4 + 167*la^4*x*zb^4 - 
       40*x^2*zb^4 + 684*la*x^2*zb^4 - 2416*la^2*x^2*zb^4 + 
       2040*la^3*x^2*zb^4 - 628*la^4*x^2*zb^4 - 4*x^3*zb^4 - 
       162*la*x^3*zb^4 + 270*la^2*x^3*zb^4 - 1622*la^3*x^3*zb^4 + 
       918*la^4*x^3*zb^4 - 14*la*x^4*zb^4 - 126*la^2*x^4*zb^4 - 
       210*la^3*x^4*zb^4 - 70*la^4*x^4*zb^4 + 16*zb^5 - 62*la*zb^5 + 
       108*la^2*zb^5 - 88*la^3*zb^5 + 31*la^4*zb^5 - 4*la^5*zb^5 - 
       276*x*zb^5 + 1036*la*x*zb^5 - 1474*la^2*x*zb^5 + 1204*la^3*x*zb^5 - 
       534*la^4*x*zb^5 + 84*la^5*x*zb^5 + 48*x^2*zb^5 - 1860*la*x^2*zb^5 + 
       5793*la^2*x^2*zb^5 - 5994*la^3*x^2*zb^5 + 2898*la^4*x^2*zb^5 - 
       570*la^5*x^2*zb^5 - 16*x^3*zb^5 + 348*la*x^3*zb^5 - 
       3082*la^2*x^3*zb^5 + 8718*la^3*x^3*zb^5 - 6742*la^4*x^3*zb^5 + 
       1734*la^5*x^3*zb^5 + 9*x^4*zb^5 - 18*la*x^4*zb^5 + 612*la^2*x^4*zb^5 - 
       1146*la^3*x^4*zb^5 + 3549*la^4*x^4*zb^5 - 1956*la^5*x^4*zb^5 + 
       42*la^2*x^5*zb^5 + 210*la^3*x^5*zb^5 + 210*la^4*x^5*zb^5 + 
       42*la^5*x^5*zb^5 - 6*zb^6 + 24*la*zb^6 - 46*la^2*zb^6 + 48*la^3*zb^6 - 
       28*la^4*zb^6 + 10*la^5*zb^6 - 2*la^6*zb^6 + 204*x*zb^6 - 
       814*la*x*zb^6 + 1274*la^2*x*zb^6 - 1158*la^3*x*zb^6 + 
       641*la^4*x*zb^6 - 172*la^5*x*zb^6 + 15*la^6*x*zb^6 - 32*x^2*zb^6 + 
       2312*la*x^2*zb^6 - 7578*la^2*x^2*zb^6 + 9012*la^3*x^2*zb^6 - 
       5470*la^4*x^2*zb^6 + 1804*la^5*x^2*zb^6 - 228*la^6*x^2*zb^6 + 
       64*x^3*zb^6 - 564*la*x^3*zb^6 + 7522*la^2*x^3*zb^6 - 
       20614*la^3*x^3*zb^6 + 19410*la^4*x^3*zb^6 - 7846*la^5*x^3*zb^6 + 
       1188*la^6*x^3*zb^6 - 36*x^4*zb^6 + 314*la*x^4*zb^6 - 
       1804*la^2*x^4*zb^6 + 8450*la^3*x^4*zb^6 - 19422*la^4*x^4*zb^6 + 
       13896*la^5*x^4*zb^6 - 3078*la^6*x^4*zb^6 - 54*la*x^5*zb^6 + 
       192*la^2*x^5*zb^6 - 1502*la^3*x^5*zb^6 + 2718*la^4*x^5*zb^6 - 
       5460*la^5*x^5*zb^6 + 2846*la^6*x^5*zb^6 - 70*la^3*x^6*zb^6 - 
       210*la^4*x^6*zb^6 - 126*la^5*x^6*zb^6 - 14*la^6*x^6*zb^6 + zb^7 - 
       4*la*zb^7 + 8*la^2*zb^7 - 10*la^3*zb^7 + 8*la^4*zb^7 - 4*la^5*zb^7 + 
       la^6*zb^7 - 78*x*zb^7 + 338*la*x*zb^7 - 574*la^2*x*zb^7 + 
       550*la^3*x*zb^7 - 336*la^4*x*zb^7 + 122*la^5*x*zb^7 - 28*la^6*x*zb^7 + 
       6*la^7*x*zb^7 + 4*x^2*zb^7 - 1504*la*x^2*zb^7 + 5438*la^2*x^2*zb^7 - 
       7286*la^3*x^2*zb^7 + 5083*la^4*x^2*zb^7 - 2096*la^5*x^2*zb^7 + 
       424*la^6*x^2*zb^7 - 18*la^7*x^2*zb^7 - 92*x^3*zb^7 + 600*la*x^3*zb^7 - 
       8764*la^2*x^3*zb^7 + 25512*la^3*x^3*zb^7 - 27468*la^4*x^3*zb^7 + 
       13832*la^5*x^3*zb^7 - 3468*la^6*x^3*zb^7 + 328*la^7*x^3*zb^7 + 
       60*x^4*zb^7 - 760*la*x^4*zb^7 + 3433*la^2*x^4*zb^7 - 
       18970*la^3*x^4*zb^7 + 43632*la^4*x^4*zb^7 - 37486*la^5*x^4*zb^7 + 
       13105*la^6*x^4*zb^7 - 1544*la^7*x^4*zb^7 + 194*la*x^5*zb^7 - 
       1412*la^2*x^5*zb^7 + 5406*la^3*x^5*zb^7 - 15738*la^4*x^5*zb^7 + 
       28816*la^5*x^5*zb^7 - 18838*la^6*x^5*zb^7 + 3588*la^7*x^5*zb^7 + 
       135*la^2*x^6*zb^7 - 550*la^3*x^6*zb^7 + 2460*la^4*x^6*zb^7 - 
       4086*la^5*x^6*zb^7 + 5971*la^6*x^6*zb^7 - 2880*la^7*x^6*zb^7 + 
       70*la^4*x^7*zb^7 + 126*la^5*x^7*zb^7 + 42*la^6*x^7*zb^7 + 
       2*la^7*x^7*zb^7 + 12*x*zb^8 - 56*la*x*zb^8 + 101*la^2*x*zb^8 - 
       98*la^3*x*zb^8 + 60*la^4*x*zb^8 - 24*la^5*x*zb^8 + 7*la^6*x*zb^8 - 
       2*la^7*x*zb^8 + 6*x^2*zb^8 + 490*la*x^2*zb^8 - 1982*la^2*x^2*zb^8 + 
       2926*la^3*x^2*zb^8 - 2194*la^4*x^2*zb^8 + 964*la^5*x^2*zb^8 - 
       216*la^6*x^2*zb^8 + 10*la^7*x^2*zb^8 - 4*la^8*x^2*zb^8 + 68*x^3*zb^8 - 
       360*la*x^3*zb^8 + 5384*la^2*x^3*zb^8 - 16904*la^3*x^3*zb^8 + 
       20141*la^4*x^3*zb^8 - 11432*la^5*x^3*zb^8 + 3462*la^6*x^3*zb^8 - 
       464*la^7*x^3*zb^8 - 15*la^8*x^3*zb^8 - 54*x^4*zb^8 + 848*la*x^4*zb^8 - 
       3708*la^2*x^4*zb^8 + 20840*la^3*x^4*zb^8 - 50462*la^4*x^4*zb^8 + 
       48792*la^5*x^4*zb^8 - 20632*la^6*x^4*zb^8 + 3736*la^7*x^4*zb^8 - 
       200*la^8*x^4*zb^8 - 292*la*x^5*zb^8 + 2745*la^2*x^5*zb^8 - 
       10020*la^3*x^5*zb^8 + 32393*la^4*x^5*zb^8 - 60066*la^5*x^5*zb^8 + 
       45915*la^6*x^5*zb^8 - 13594*la^7*x^5*zb^8 + 1155*la^8*x^5*zb^8 - 
       430*la^2*x^6*zb^8 + 2910*la^3*x^6*zb^8 - 9350*la^4*x^6*zb^8 + 
       19994*la^5*x^6*zb^8 - 29164*la^6*x^6*zb^8 + 17056*la^7*x^6*zb^8 - 
       2696*la^8*x^6*zb^8 - 180*la^3*x^7*zb^8 + 780*la^4*x^7*zb^8 - 
       2622*la^5*x^7*zb^8 + 3978*la^6*x^7*zb^8 - 4566*la^7*x^7*zb^8 + 
       2010*la^8*x^7*zb^8 - 42*la^5*x^8*zb^8 - 42*la^6*x^8*zb^8 - 
       6*la^7*x^8*zb^8 - 2*x^2*zb^9 - 62*la*x^2*zb^9 + 281*la^2*x^2*zb^9 - 
       442*la^3*x^2*zb^9 + 329*la^4*x^2*zb^9 - 126*la^5*x^2*zb^9 + 
       11*la^6*x^2*zb^9 + 14*la^7*x^2*zb^9 - 3*la^8*x^2*zb^9 - 26*x^3*zb^9 + 
       110*la*x^3*zb^9 - 1652*la^2*x^3*zb^9 + 5592*la^3*x^3*zb^9 - 
       7126*la^4*x^3*zb^9 + 4086*la^5*x^3*zb^9 - 1072*la^6*x^3*zb^9 + 
       12*la^7*x^3*zb^9 + 84*la^8*x^3*zb^9 - 8*la^9*x^3*zb^9 + 28*x^4*zb^9 - 
       514*la*x^4*zb^9 + 2172*la^2*x^4*zb^9 - 12060*la^3*x^4*zb^9 + 
       30808*la^4*x^4*zb^9 - 32038*la^5*x^4*zb^9 + 14260*la^6*x^4*zb^9 - 
       2484*la^7*x^4*zb^9 - 38*la^8*x^4*zb^9 + 76*la^9*x^4*zb^9 + 
       236*la*x^5*zb^9 - 2562*la^2*x^5*zb^9 + 9584*la^3*x^5*zb^9 - 
       32124*la^4*x^5*zb^9 + 62774*la^5*x^5*zb^9 - 52950*la^6*x^5*zb^9 + 
       17828*la^7*x^5*zb^9 - 1684*la^8*x^5*zb^9 - 94*la^9*x^5*zb^9 + 
       583*la^2*x^6*zb^9 - 4732*la^3*x^6*zb^9 + 15504*la^4*x^6*zb^9 - 
       36580*la^5*x^6*zb^9 + 54651*la^6*x^6*zb^9 - 35946*la^7*x^6*zb^9 + 
       8316*la^8*x^6*zb^9 - 326*la^9*x^6*zb^9 + 500*la^3*x^7*zb^9 - 
       3240*la^4*x^7*zb^9 + 9480*la^5*x^7*zb^9 - 16654*la^6*x^7*zb^9 + 
       19766*la^7*x^7*zb^9 - 10090*la^8*x^7*zb^9 + 1198*la^9*x^7*zb^9 + 
       135*la^4*x^8*zb^9 - 606*la^5*x^8*zb^9 + 1732*la^6*x^8*zb^9 - 
       2430*la^7*x^8*zb^9 + 2322*la^8*x^8*zb^9 - 928*la^9*x^8*zb^9 + 
       14*la^6*x^9*zb^9 + 6*la^7*x^9*zb^9 + 4*x^3*zb^10 - 14*la*x^3*zb^10 + 
       196*la^2*x^3*zb^10 - 702*la^3*x^3*zb^10 + 897*la^4*x^3*zb^10 - 
       402*la^5*x^3*zb^10 - 42*la^6*x^3*zb^10 + 118*la^7*x^3*zb^10 - 
       71*la^8*x^3*zb^10 + 16*la^9*x^3*zb^10 - 8*x^4*zb^10 + 
       166*la*x^4*zb^10 - 658*la^2*x^4*zb^10 + 3448*la^3*x^4*zb^10 - 
       9186*la^4*x^4*zb^10 + 9802*la^5*x^4*zb^10 - 3676*la^6*x^4*zb^10 - 
       276*la^7*x^4*zb^10 + 562*la^8*x^4*zb^10 - 192*la^9*x^4*zb^10 + 
       18*la^10*x^4*zb^10 - 106*la*x^5*zb^10 + 1294*la^2*x^5*zb^10 - 
       4726*la^3*x^5*zb^10 + 16051*la^4*x^5*zb^10 - 33162*la^5*x^5*zb^10 + 
       28946*la^6*x^5*zb^10 - 8262*la^7*x^5*zb^10 - 907*la^8*x^5*zb^10 + 
       728*la^9*x^5*zb^10 - 108*la^10*x^5*zb^10 - 426*la^2*x^6*zb^10 + 
       3768*la^3*x^6*zb^10 - 12688*la^4*x^6*zb^10 + 30982*la^5*x^6*zb^10 - 
       48596*la^6*x^6*zb^10 + 33940*la^7*x^6*zb^10 - 7332*la^8*x^6*zb^10 - 
       738*la^9*x^6*zb^10 + 250*la^10*x^6*zb^10 - 612*la^3*x^7*zb^10 + 
       4438*la^4*x^7*zb^10 - 13424*la^5*x^7*zb^10 + 25880*la^6*x^7*zb^10 - 
       31678*la^7*x^7*zb^10 + 17096*la^8*x^7*zb^10 - 2366*la^9*x^7*zb^10 - 
       174*la^10*x^7*zb^10 - 320*la^4*x^8*zb^10 + 2006*la^5*x^8*zb^10 - 
       5528*la^6*x^8*zb^10 + 8502*la^7*x^8*zb^10 - 8418*la^8*x^8*zb^10 + 
       3622*la^9*x^8*zb^10 - 224*la^10*x^8*zb^10 - 54*la^5*x^9*zb^10 + 
       248*la^6*x^9*zb^10 - 642*la^7*x^9*zb^10 + 846*la^8*x^9*zb^10 - 
       704*la^9*x^9*zb^10 + 256*la^10*x^9*zb^10 - 2*la^7*x^10*zb^10 + 
       x^4*zb^11 - 22*la*x^4*zb^11 + 84*la^2*x^4*zb^11 - 382*la^3*x^4*zb^11 + 
       1011*la^4*x^4*zb^11 - 982*la^5*x^4*zb^11 + 21*la^6*x^4*zb^11 + 
       470*la^7*x^4*zb^11 - 282*la^8*x^4*zb^11 + 104*la^9*x^4*zb^11 - 
       23*la^10*x^4*zb^11 + 24*la*x^5*zb^11 - 334*la^2*x^5*zb^11 + 
       1130*la^3*x^5*zb^11 - 3606*la^4*x^5*zb^11 + 7650*la^5*x^5*zb^11 - 
       6054*la^6*x^5*zb^11 - 410*la^7*x^5*zb^11 + 2466*la^8*x^5*zb^11 - 
       1066*la^9*x^5*zb^11 + 216*la^10*x^5*zb^11 - 16*la^11*x^5*zb^11 + 
       170*la^2*x^6*zb^11 - 1638*la^3*x^6*zb^11 + 5247*la^4*x^6*zb^11 - 
       12442*la^5*x^6*zb^11 + 20123*la^6*x^6*zb^11 - 12874*la^7*x^6*zb^11 - 
       749*la^8*x^6*zb^11 + 3142*la^9*x^6*zb^11 - 845*la^10*x^6*zb^11 + 
       76*la^11*x^6*zb^11 + 404*la^3*x^7*zb^11 - 3034*la^4*x^7*zb^11 + 
       9318*la^5*x^7*zb^11 - 17958*la^6*x^7*zb^11 + 22098*la^7*x^7*zb^11 - 
       11086*la^8*x^7*zb^11 - 406*la^9*x^7*zb^11 + 1310*la^10*x^7*zb^11 - 
       166*la^11*x^7*zb^11 + 358*la^4*x^8*zb^11 - 2316*la^5*x^8*zb^11 + 
       6453*la^6*x^8*zb^11 - 10622*la^7*x^8*zb^11 + 10674*la^8*x^8*zb^11 - 
       4218*la^9*x^8*zb^11 - 182*la^10*x^8*zb^11 + 168*la^11*x^8*zb^11 + 
       106*la^5*x^9*zb^11 - 644*la^6*x^9*zb^11 + 1694*la^7*x^9*zb^11 - 
       2350*la^8*x^9*zb^11 + 1962*la^9*x^9*zb^11 - 656*la^10*x^9*zb^11 - 
       32*la^11*x^9*zb^11 + 9*la^6*x^10*zb^11 - 42*la^7*x^10*zb^11 + 
       102*la^8*x^10*zb^11 - 128*la^9*x^10*zb^11 + 96*la^10*x^10*zb^11 - 
       32*la^11*x^10*zb^11 - 2*la*x^5*zb^12 + 31*la^2*x^5*zb^12 - 
       94*la^3*x^5*zb^12 + 234*la^4*x^5*zb^12 - 426*la^5*x^5*zb^12 - 
       33*la^6*x^5*zb^12 + 976*la^7*x^5*zb^12 - 1016*la^8*x^5*zb^12 + 
       408*la^9*x^5*zb^12 - 96*la^10*x^5*zb^12 + 18*la^11*x^5*zb^12 - 
       34*la^2*x^6*zb^12 + 362*la^3*x^6*zb^12 - 1072*la^4*x^6*zb^12 + 
       2106*la^5*x^6*zb^12 - 2970*la^6*x^6*zb^12 + 446*la^7*x^6*zb^12 + 
       3218*la^8*x^6*zb^12 - 2782*la^9*x^6*zb^12 + 840*la^10*x^6*zb^12 - 
       120*la^11*x^6*zb^12 + 6*la^12*x^6*zb^12 - 140*la^3*x^7*zb^12 + 
       1143*la^4*x^7*zb^12 - 3298*la^5*x^7*zb^12 + 5620*la^6*x^7*zb^12 - 
       6298*la^7*x^7*zb^12 + 1261*la^8*x^7*zb^12 + 3434*la^9*x^7*zb^12 - 
       2210*la^10*x^7*zb^12 + 390*la^11*x^7*zb^12 - 22*la^12*x^7*zb^12 - 
       206*la^4*x^8*zb^12 + 1326*la^5*x^8*zb^12 - 3750*la^6*x^8*zb^12 + 
       5866*la^7*x^8*zb^12 - 5222*la^8*x^8*zb^12 + 834*la^9*x^8*zb^12 + 
       1514*la^10*x^8*zb^12 - 582*la^11*x^8*zb^12 + 40*la^12*x^8*zb^12 - 
       112*la^5*x^9*zb^12 + 633*la^6*x^9*zb^12 - 1584*la^7*x^9*zb^12 + 
       2205*la^8*x^9*zb^12 - 1722*la^9*x^9*zb^12 + 278*la^10*x^9*zb^12 + 
       272*la^11*x^9*zb^12 - 40*la^12*x^9*zb^12 - 14*la^6*x^10*zb^12 + 
       82*la^7*x^10*zb^12 - 206*la^8*x^10*zb^12 + 258*la^9*x^10*zb^12 - 
       176*la^10*x^10*zb^12 + 32*la^11*x^10*zb^12 + 16*la^12*x^10*zb^12 + 
       3*la^2*x^6*zb^13 - 30*la^3*x^6*zb^13 + 91*la^4*x^6*zb^13 - 
       128*la^5*x^6*zb^13 + 55*la^6*x^6*zb^13 + 384*la^7*x^6*zb^13 - 
       897*la^8*x^6*zb^13 + 724*la^9*x^6*zb^13 - 230*la^10*x^6*zb^13 + 
       34*la^11*x^6*zb^13 - 6*la^12*x^6*zb^13 + 24*la^3*x^7*zb^13 - 
       204*la^4*x^7*zb^13 + 564*la^5*x^7*zb^13 - 694*la^6*x^7*zb^13 + 
       302*la^7*x^7*zb^13 + 1124*la^8*x^7*zb^13 - 2112*la^9*x^7*zb^13 + 
       1226*la^10*x^7*zb^13 - 250*la^11*x^7*zb^13 + 20*la^12*x^7*zb^13 + 
       55*la^4*x^8*zb^13 - 388*la^5*x^8*zb^13 + 1032*la^6*x^8*zb^13 - 
       1206*la^7*x^8*zb^13 + 514*la^8*x^8*zb^13 + 1074*la^9*x^8*zb^13 - 
       1588*la^10*x^8*zb^13 + 606*la^11*x^8*zb^13 - 54*la^12*x^8*zb^13 + 
       48*la^5*x^9*zb^13 - 256*la^6*x^9*zb^13 + 682*la^7*x^9*zb^13 - 
       870*la^8*x^9*zb^13 + 412*la^9*x^9*zb^13 + 394*la^10*x^9*zb^13 - 
       450*la^11*x^9*zb^13 + 80*la^12*x^9*zb^13 + 15*la^6*x^10*zb^13 - 
       72*la^7*x^10*zb^13 + 154*la^8*x^10*zb^13 - 168*la^9*x^10*zb^13 + 
       78*la^10*x^10*zb^13 + 40*la^11*x^10*zb^13 - 40*la^12*x^10*zb^13 - 
       2*la^3*x^7*zb^14 + 9*la^4*x^7*zb^14 - 20*la^5*x^7*zb^14 - 
       10*la^6*x^7*zb^14 + 108*la^7*x^7*zb^14 - 273*la^8*x^7*zb^14 + 
       372*la^9*x^7*zb^14 - 232*la^10*x^7*zb^14 + 46*la^11*x^7*zb^14 + 
       2*la^12*x^7*zb^14 - 8*la^4*x^8*zb^14 + 38*la^5*x^8*zb^14 - 
       72*la^6*x^8*zb^14 - 74*la^7*x^8*zb^14 + 394*la^8*x^8*zb^14 - 
       728*la^9*x^8*zb^14 + 692*la^10*x^8*zb^14 - 266*la^11*x^8*zb^14 + 
       24*la^12*x^8*zb^14 - 8*la^5*x^9*zb^14 + 37*la^6*x^9*zb^14 - 
       72*la^7*x^9*zb^14 - 67*la^8*x^9*zb^14 + 326*la^9*x^9*zb^14 - 
       482*la^10*x^9*zb^14 + 322*la^11*x^9*zb^14 - 66*la^12*x^9*zb^14 - 
       2*la^6*x^10*zb^14 + 2*la^7*x^10*zb^14 - 6*la^8*x^10*zb^14 - 
       8*la^9*x^10*zb^14 + 52*la^10*x^10*zb^14 - 82*la^11*x^10*zb^14 + 
       40*la^12*x^10*zb^14 + la^4*x^8*zb^15 - 8*la^6*x^8*zb^15 + 
       36*la^7*x^8*zb^15 - 82*la^8*x^8*zb^15 + 116*la^9*x^8*zb^15 - 
       107*la^10*x^8*zb^15 + 54*la^11*x^8*zb^15 - 10*la^12*x^8*zb^15 + 
       2*la^5*x^9*zb^15 - 14*la^7*x^9*zb^15 + 70*la^8*x^9*zb^15 - 
       142*la^9*x^9*zb^15 + 166*la^10*x^9*zb^15 - 110*la^11*x^9*zb^15 + 
       28*la^12*x^9*zb^15 + la^6*x^10*zb^15 - 2*la^7*x^10*zb^15 + 
       la^8*x^10*zb^15 + 20*la^9*x^10*zb^15 - 47*la^10*x^10*zb^15 + 
       46*la^11*x^10*zb^15 - 18*la^12*x^10*zb^15 - 2*la^6*x^9*zb^16 + 
       8*la^7*x^9*zb^16 - 16*la^8*x^9*zb^16 + 20*la^9*x^9*zb^16 - 
       16*la^10*x^9*zb^16 + 8*la^11*x^9*zb^16 - 2*la^12*x^9*zb^16 - 
       2*la^7*x^10*zb^16 + 6*la^8*x^10*zb^16 - 10*la^9*x^10*zb^16 + 
       10*la^10*x^10*zb^16 - 6*la^11*x^10*zb^16 + 2*la^12*x^10*zb^16))/
     (ep^2*(-1 + la)*la*x*(-1 + zb)*zb*(-1 + x*zb)^4*(-1 + la*x*zb)^4*
      (-1 + zb - la*zb + la*x*zb)^2*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
    (32*nc^2*Pi^3*(-2 + 9*zb - 4*la*zb + 6*x*zb + 14*la*x*zb - 20*zb^2 + 
       20*la*zb^2 - 8*la^2*zb^2 - 4*x*zb^2 - 92*la*x*zb^2 + 46*la^2*x*zb^2 - 
       6*x^2*zb^2 - 42*la*x^2*zb^2 - 42*la^2*x^2*zb^2 + 28*zb^3 - 
       47*la*zb^3 + 38*la^2*zb^3 - 12*la^3*zb^3 - 56*x*zb^3 + 348*la*x*zb^3 - 
       308*la^2*x*zb^3 + 96*la^3*x*zb^3 + 6*x^2*zb^3 + 18*la*x^2*zb^3 + 
       441*la^2*x^2*zb^3 - 240*la^3*x^2*zb^3 + 2*x^3*zb^3 + 42*la*x^3*zb^3 + 
       126*la^2*x^3*zb^3 + 70*la^3*x^3*zb^3 - 26*zb^4 + 61*la*zb^4 - 
       71*la^2*zb^4 + 40*la^3*zb^4 - 8*la^4*zb^4 + 164*x*zb^4 - 
       747*la*x*zb^4 + 884*la^2*x*zb^4 - 481*la^3*x*zb^4 + 110*la^4*x*zb^4 + 
       24*x^2*zb^4 + 384*la*x^2*zb^4 - 2034*la^2*x^2*zb^4 + 
       1740*la^3*x^2*zb^4 - 474*la^4*x^2*zb^4 + 12*x^3*zb^4 - 
       86*la*x^3*zb^4 + 42*la^2*x^3*zb^4 - 1314*la^3*x^3*zb^4 + 
       746*la^4*x^3*zb^4 - 14*la*x^4*zb^4 - 126*la^2*x^4*zb^4 - 
       210*la^3*x^4*zb^4 - 70*la^4*x^4*zb^4 + 16*zb^5 - 47*la*zb^5 + 
       69*la^2*zb^5 - 55*la^3*zb^5 + 22*la^4*zb^5 - 4*la^5*zb^5 - 
       212*x*zb^5 + 941*la*x*zb^5 - 1359*la^2*x*zb^5 + 1013*la^3*x*zb^5 - 
       409*la^4*x*zb^5 + 66*la^5*x*zb^5 - 44*x^2*zb^5 - 1114*la*x^2*zb^5 + 
       4641*la^2*x^2*zb^5 - 5097*la^3*x^2*zb^5 + 2369*la^4*x^2*zb^5 - 
       440*la^5*x^2*zb^5 - 88*x^3*zb^5 + 200*la*x^3*zb^5 - 
       1730*la^2*x^3*zb^5 + 6694*la^3*x^3*zb^5 - 5438*la^4*x^3*zb^5 + 
       1322*la^5*x^3*zb^5 + 9*x^4*zb^5 - 134*la*x^4*zb^5 + 
       544*la^2*x^4*zb^5 - 582*la^3*x^4*zb^5 + 2753*la^4*x^4*zb^5 - 
       1540*la^5*x^4*zb^5 + 42*la^2*x^5*zb^5 + 210*la^3*x^5*zb^5 + 
       210*la^4*x^5*zb^5 + 42*la^5*x^5*zb^5 - 6*zb^6 + 21*la*zb^6 - 
       37*la^2*zb^6 + 39*la^3*zb^6 - 25*la^4*zb^6 + 10*la^5*zb^6 - 
       2*la^6*zb^6 + 148*x*zb^6 - 695*la*x*zb^6 + 1179*la^2*x*zb^6 - 
       1084*la^3*x*zb^6 + 585*la^4*x*zb^6 - 161*la^5*x*zb^6 + 
       18*la^6*x*zb^6 + 16*x^2*zb^6 + 1482*la*x^2*zb^6 - 5912*la^2*x^2*zb^6 + 
       7689*la^3*x^2*zb^6 - 4849*la^4*x^2*zb^6 + 1612*la^5*x^2*zb^6 - 
       218*la^6*x^2*zb^6 + 192*x^3*zb^6 - 638*la*x^3*zb^6 + 
       5060*la^2*x^3*zb^6 - 15734*la^3*x^3*zb^6 + 15714*la^4*x^3*zb^6 - 
       6436*la^5*x^3*zb^6 + 1002*la^6*x^3*zb^6 - 36*x^4*zb^6 + 
       780*la*x^4*zb^6 - 2366*la^2*x^4*zb^6 + 6318*la^3*x^4*zb^6 - 
       15042*la^4*x^4*zb^6 + 11030*la^5*x^4*zb^6 - 2364*la^6*x^4*zb^6 - 
       54*la*x^5*zb^6 + 552*la^2*x^5*zb^6 - 1794*la^3*x^5*zb^6 + 
       2106*la^4*x^5*zb^6 - 4296*la^5*x^5*zb^6 + 2226*la^6*x^5*zb^6 - 
       70*la^3*x^6*zb^6 - 210*la^4*x^6*zb^6 - 126*la^5*x^6*zb^6 - 
       14*la^6*x^6*zb^6 + zb^7 - 4*la*zb^7 + 8*la^2*zb^7 - 10*la^3*zb^7 + 
       8*la^4*zb^7 - 4*la^5*zb^7 + la^6*zb^7 - 54*x*zb^7 + 275*la*x*zb^7 - 
       531*la^2*x*zb^7 + 562*la^3*x*zb^7 - 360*la^4*x*zb^7 + 
       133*la^5*x*zb^7 - 31*la^6*x*zb^7 + 6*la^7*x*zb^7 + 12*x^2*zb^7 - 
       1054*la*x^2*zb^7 + 4254*la^2*x^2*zb^7 - 6314*la^3*x^2*zb^7 + 
       4875*la^4*x^2*zb^7 - 2166*la^5*x^2*zb^7 + 464*la^6*x^2*zb^7 - 
       26*la^7*x^2*zb^7 - 204*x^3*zb^7 + 994*la*x^3*zb^7 - 
       6902*la^2*x^3*zb^7 + 20156*la^3*x^3*zb^7 - 22882*la^4*x^3*zb^7 + 
       12304*la^5*x^3*zb^7 - 3348*la^6*x^3*zb^7 + 362*la^7*x^3*zb^7 + 
       60*x^4*zb^7 - 1503*la*x^4*zb^7 + 5580*la^2*x^4*zb^7 - 
       17144*la^3*x^4*zb^7 + 35878*la^4*x^4*zb^7 - 30983*la^5*x^4*zb^7 + 
       10998*la^6*x^4*zb^7 - 1416*la^7*x^4*zb^7 + 188*la*x^5*zb^7 - 
       2658*la^2*x^5*zb^7 + 8202*la^3*x^5*zb^7 - 15406*la^4*x^5*zb^7 + 
       24294*la^5*x^5*zb^7 - 15456*la^6*x^5*zb^7 + 2852*la^7*x^5*zb^7 + 
       135*la^2*x^6*zb^7 - 1170*la^3*x^6*zb^7 + 3400*la^4*x^6*zb^7 - 
       4026*la^5*x^6*zb^7 + 5007*la^6*x^6*zb^7 - 2296*la^7*x^6*zb^7 + 
       70*la^4*x^7*zb^7 + 126*la^5*x^7*zb^7 + 42*la^6*x^7*zb^7 + 
       2*la^7*x^7*zb^7 + 8*x*zb^8 - 44*la*x*zb^8 + 93*la^2*x*zb^8 - 
       106*la^3*x*zb^8 + 72*la^4*x*zb^8 - 28*la^5*x*zb^8 + 7*la^6*x*zb^8 - 
       2*la^7*x*zb^8 - 10*x^2*zb^8 + 380*la*x^2*zb^8 - 1586*la^2*x^2*zb^8 + 
       2604*la^3*x^2*zb^8 - 2268*la^4*x^2*zb^8 + 1144*la^5*x^2*zb^8 - 
       274*la^6*x^2*zb^8 + 14*la^7*x^2*zb^8 - 4*la^8*x^2*zb^8 + 
       116*x^3*zb^8 - 734*la*x^3*zb^8 + 4842*la^2*x^3*zb^8 - 
       14061*la^3*x^3*zb^8 + 17504*la^4*x^3*zb^8 - 11064*la^5*x^3*zb^8 + 
       3886*la^6*x^3*zb^8 - 597*la^7*x^3*zb^8 - 12*la^8*x^3*zb^8 - 
       54*x^4*zb^8 + 1433*la*x^4*zb^8 - 6423*la^2*x^4*zb^8 + 
       21510*la^3*x^4*zb^8 - 44710*la^4*x^4*zb^8 + 42857*la^5*x^4*zb^8 - 
       19183*la^6*x^4*zb^8 + 4018*la^7*x^4*zb^8 - 288*la^8*x^4*zb^8 - 
       271*la*x^5*zb^8 + 4424*la^2*x^5*zb^8 - 16107*la^3*x^5*zb^8 + 
       36084*la^4*x^5*zb^8 - 55709*la^5*x^5*zb^8 + 40762*la^6*x^5*zb^8 - 
       12169*la^7*x^5*zb^8 + 1222*la^8*x^5*zb^8 - 400*la^2*x^6*zb^8 + 
       4670*la^3*x^6*zb^8 - 14200*la^4*x^6*zb^8 + 22986*la^5*x^6*zb^8 - 
       27398*la^6*x^6*zb^8 + 14968*la^7*x^6*zb^8 - 2306*la^8*x^6*zb^8 - 
       180*la^3*x^7*zb^8 + 1420*la^4*x^7*zb^8 - 3866*la^5*x^7*zb^8 + 
       4542*la^6*x^7*zb^8 - 4186*la^7*x^7*zb^8 + 1670*la^8*x^7*zb^8 - 
       42*la^5*x^8*zb^8 - 42*la^6*x^8*zb^8 - 6*la^7*x^8*zb^8 + 2*x^2*zb^9 - 
       54*la*x^2*zb^9 + 233*la^2*x^2*zb^9 - 406*la^3*x^2*zb^9 + 
       365*la^4*x^2*zb^9 - 174*la^5*x^2*zb^9 + 19*la^6*x^2*zb^9 + 
       18*la^7*x^2*zb^9 - 3*la^8*x^2*zb^9 - 34*x^3*zb^9 + 256*la*x^3*zb^9 - 
       1650*la^2*x^3*zb^9 + 4869*la^3*x^3*zb^9 - 6443*la^4*x^3*zb^9 + 
       4316*la^5*x^3*zb^9 - 1502*la^6*x^3*zb^9 + 95*la^7*x^3*zb^9 + 
       101*la^8*x^3*zb^9 - 8*la^9*x^3*zb^9 + 28*x^4*zb^9 - 739*la*x^4*zb^9 + 
       3757*la^2*x^4*zb^9 - 13487*la^3*x^4*zb^9 + 28899*la^4*x^4*zb^9 - 
       29705*la^5*x^4*zb^9 + 14681*la^6*x^4*zb^9 - 3479*la^7*x^4*zb^9 + 
       169*la^8*x^4*zb^9 + 86*la^9*x^4*zb^9 + 209*la*x^5*zb^9 - 
       3643*la^2*x^5*zb^9 + 15129*la^3*x^5*zb^9 - 38211*la^4*x^5*zb^9 + 
       62257*la^5*x^5*zb^9 - 50337*la^6*x^5*zb^9 + 18051*la^7*x^5*zb^9 - 
       2449*la^8*x^5*zb^9 + 2*la^9*x^5*zb^9 + 493*la^2*x^6*zb^9 - 
       6563*la^3*x^6*zb^9 + 23055*la^4*x^6*zb^9 - 44404*la^5*x^6*zb^9 + 
       55807*la^6*x^6*zb^9 - 34607*la^7*x^6*zb^9 + 8209*la^8*x^6*zb^9 - 
       520*la^9*x^6*zb^9 + 440*la^3*x^7*zb^9 - 4620*la^4*x^7*zb^9 + 
       13756*la^5*x^7*zb^9 - 20494*la^6*x^7*zb^9 + 20274*la^7*x^7*zb^9 - 
       9550*la^8*x^7*zb^9 + 1154*la^9*x^7*zb^9 + 135*la^4*x^8*zb^9 - 
       1002*la^5*x^8*zb^9 + 2616*la^6*x^8*zb^9 - 3042*la^7*x^8*zb^9 + 
       2334*la^8*x^8*zb^9 - 816*la^9*x^8*zb^9 + 14*la^6*x^9*zb^9 + 
       6*la^7*x^9*zb^9 + 4*x^3*zb^10 - 34*la*x^3*zb^10 + 212*la^2*x^3*zb^10 - 
       630*la^3*x^3*zb^10 + 829*la^4*x^3*zb^10 - 470*la^5*x^3*zb^10 + 
       30*la^6*x^3*zb^10 + 134*la^7*x^3*zb^10 - 91*la^8*x^3*zb^10 + 
       16*la^9*x^3*zb^10 - 8*x^4*zb^10 + 199*la*x^4*zb^10 - 
       1085*la^2*x^4*zb^10 + 4007*la^3*x^4*zb^10 - 8799*la^4*x^4*zb^10 + 
       9271*la^5*x^4*zb^10 - 4233*la^6*x^4*zb^10 + 369*la^7*x^4*zb^10 + 
       503*la^8*x^4*zb^10 - 242*la^9*x^4*zb^10 + 18*la^10*x^4*zb^10 - 
       91*la*x^5*zb^10 + 1611*la^2*x^5*zb^10 - 7138*la^3*x^5*zb^10 + 
       19409*la^4*x^5*zb^10 - 33483*la^5*x^5*zb^10 + 28263*la^6*x^5*zb^10 - 
       9504*la^7*x^5*zb^10 + 237*la^8*x^5*zb^10 + 568*la^9*x^5*zb^10 - 
       124*la^10*x^5*zb^10 - 330*la^2*x^6*zb^10 + 4585*la^3*x^6*zb^10 - 
       17619*la^4*x^6*zb^10 + 37496*la^5*x^6*zb^10 - 50696*la^6*x^6*zb^10 + 
       33869*la^7*x^6*zb^10 - 8283*la^8*x^6*zb^10 - 72*la^9*x^6*zb^10 + 
       210*la^10*x^6*zb^10 - 462*la^3*x^7*zb^10 + 5352*la^4*x^7*zb^10 - 
       17956*la^5*x^7*zb^10 + 31164*la^6*x^7*zb^10 - 33516*la^7*x^7*zb^10 + 
       17294*la^8*x^7*zb^10 - 2666*la^9*x^7*zb^10 - 50*la^10*x^7*zb^10 - 
       260*la^4*x^8*zb^10 + 2568*la^5*x^8*zb^10 - 7470*la^6*x^8*zb^10 + 
       10450*la^7*x^8*zb^10 - 8994*la^8*x^8*zb^10 + 3618*la^9*x^8*zb^10 - 
       272*la^10*x^8*zb^10 - 54*la^5*x^9*zb^10 + 384*la^6*x^9*zb^10 - 
       974*la^7*x^9*zb^10 + 1122*la^8*x^9*zb^10 - 768*la^9*x^9*zb^10 + 
       240*la^10*x^9*zb^10 - 2*la^7*x^10*zb^10 + x^4*zb^11 - 
       22*la*x^4*zb^11 + 124*la^2*x^4*zb^11 - 442*la^3*x^4*zb^11 + 
       951*la^4*x^4*zb^11 - 902*la^5*x^4*zb^11 + 101*la^6*x^4*zb^11 + 
       410*la^7*x^4*zb^11 - 342*la^8*x^4*zb^11 + 144*la^9*x^4*zb^11 - 
       23*la^10*x^4*zb^11 + 21*la*x^5*zb^11 - 363*la^2*x^5*zb^11 + 
       1620*la^3*x^5*zb^11 - 4348*la^4*x^5*zb^11 + 7429*la^5*x^5*zb^11 - 
       5513*la^6*x^5*zb^11 + 1960*la^8*x^5*zb^11 - 1062*la^9*x^5*zb^11 + 
       272*la^10*x^5*zb^11 - 16*la^11*x^5*zb^11 + 128*la^2*x^6*zb^11 - 
       1760*la^3*x^6*zb^11 + 6753*la^4*x^6*zb^11 - 14418*la^5*x^6*zb^11 + 
       19769*la^6*x^6*zb^11 - 11852*la^7*x^6*zb^11 - 291*la^8*x^6*zb^11 + 
       2622*la^9*x^6*zb^11 - 829*la^10*x^6*zb^11 + 88*la^11*x^6*zb^11 + 
       278*la^3*x^7*zb^11 - 3178*la^4*x^7*zb^11 + 11092*la^5*x^7*zb^11 - 
       19980*la^6*x^7*zb^11 + 22002*la^7*x^7*zb^11 - 10472*la^8*x^7*zb^11 - 
       198*la^9*x^7*zb^11 + 1110*la^10*x^7*zb^11 - 174*la^11*x^7*zb^11 + 
       238*la^4*x^8*zb^11 - 2405*la^5*x^8*zb^11 + 7538*la^6*x^8*zb^11 - 
       11720*la^7*x^8*zb^11 + 10724*la^8*x^8*zb^11 - 4102*la^9*x^8*zb^11 - 
       106*la^10*x^8*zb^11 + 148*la^11*x^8*zb^11 + 76*la^5*x^9*zb^11 - 
       730*la^6*x^9*zb^11 + 2066*la^7*x^9*zb^11 - 2698*la^8*x^9*zb^11 + 
       2022*la^9*x^9*zb^11 - 640*la^10*x^9*zb^11 - 16*la^11*x^9*zb^11 + 
       9*la^6*x^10*zb^11 - 62*la^7*x^10*zb^11 + 154*la^8*x^10*zb^11 - 
       176*la^9*x^10*zb^11 + 112*la^10*x^10*zb^11 - 32*la^11*x^10*zb^11 - 
       2*la*x^5*zb^12 + 31*la^2*x^5*zb^12 - 134*la^3*x^5*zb^12 + 
       294*la^4*x^5*zb^12 - 366*la^5*x^5*zb^12 - 113*la^6*x^5*zb^12 + 
       896*la^7*x^5*zb^12 - 956*la^8*x^5*zb^12 + 468*la^9*x^5*zb^12 - 
       136*la^10*x^5*zb^12 + 18*la^11*x^5*zb^12 - 28*la^2*x^6*zb^12 + 
       358*la^3*x^6*zb^12 - 1308*la^4*x^6*zb^12 + 2356*la^5*x^6*zb^12 - 
       2402*la^6*x^6*zb^12 - 408*la^7*x^6*zb^12 + 3360*la^8*x^6*zb^12 - 
       2662*la^9*x^6*zb^12 + 880*la^10*x^6*zb^12 - 152*la^11*x^6*zb^12 + 
       6*la^12*x^6*zb^12 - 101*la^3*x^7*zb^12 + 1110*la^4*x^7*zb^12 - 
       3644*la^5*x^7*zb^12 + 5670*la^6*x^7*zb^12 - 4967*la^7*x^7*zb^12 - 
       140*la^8*x^7*zb^12 + 3730*la^9*x^7*zb^12 - 2182*la^10*x^7*zb^12 + 
       430*la^11*x^7*zb^12 - 26*la^12*x^7*zb^12 - 134*la^4*x^8*zb^12 + 
       1243*la^5*x^8*zb^12 - 3829*la^6*x^8*zb^12 + 5502*la^7*x^8*zb^12 - 
       4196*la^8*x^8*zb^12 + 126*la^9*x^8*zb^12 + 1642*la^10*x^8*zb^12 - 
       582*la^11*x^8*zb^12 + 48*la^12*x^8*zb^12 - 67*la^5*x^9*zb^12 + 
       560*la^6*x^9*zb^12 - 1555*la^7*x^9*zb^12 + 2024*la^8*x^9*zb^12 - 
       1398*la^9*x^9*zb^12 + 130*la^10*x^9*zb^12 + 280*la^11*x^9*zb^12 - 
       44*la^12*x^9*zb^12 - 8*la^6*x^10*zb^12 + 78*la^7*x^10*zb^12 - 
       212*la^8*x^10*zb^12 + 246*la^9*x^10*zb^12 - 144*la^10*x^10*zb^12 + 
       16*la^11*x^10*zb^12 + 16*la^12*x^10*zb^12 + 3*la^2*x^6*zb^13 - 
       30*la^3*x^6*zb^13 + 111*la^4*x^6*zb^13 - 144*la^5*x^6*zb^13 - 
       17*la^6*x^6*zb^13 + 452*la^7*x^6*zb^13 - 829*la^8*x^6*zb^13 + 
       652*la^9*x^6*zb^13 - 246*la^10*x^6*zb^13 + 54*la^11*x^6*zb^13 - 
       6*la^12*x^6*zb^13 + 21*la^3*x^7*zb^13 - 201*la^4*x^7*zb^13 + 
       640*la^5*x^7*zb^13 - 722*la^6*x^7*zb^13 - 31*la^7*x^7*zb^13 + 
       1549*la^8*x^7*zb^13 - 2236*la^9*x^7*zb^13 + 1226*la^10*x^7*zb^13 - 
       274*la^11*x^7*zb^13 + 28*la^12*x^7*zb^13 + 43*la^4*x^8*zb^13 - 
       387*la^5*x^8*zb^13 + 1117*la^6*x^8*zb^13 - 1129*la^7*x^8*zb^13 + 
       33*la^8*x^8*zb^13 + 1508*la^9*x^8*zb^13 - 1680*la^10*x^8*zb^13 + 
       606*la^11*x^8*zb^13 - 66*la^12*x^8*zb^13 + 33*la^5*x^9*zb^13 - 
       247*la^6*x^9*zb^13 + 665*la^7*x^9*zb^13 - 687*la^8*x^9*zb^13 + 
       140*la^9*x^9*zb^13 + 514*la^10*x^9*zb^13 - 458*la^11*x^9*zb^13 + 
       80*la^12*x^9*zb^13 + 9*la^6*x^10*zb^13 - 57*la^7*x^10*zb^13 + 
       127*la^8*x^10*zb^13 - 114*la^9*x^10*zb^13 + 26*la^10*x^10*zb^13 + 
       52*la^11*x^10*zb^13 - 36*la^12*x^10*zb^13 - 2*la^3*x^7*zb^14 + 
       9*la^4*x^7*zb^14 - 24*la^5*x^7*zb^14 - 18*la^6*x^7*zb^14 + 
       156*la^7*x^7*zb^14 - 309*la^8*x^7*zb^14 + 336*la^9*x^7*zb^14 - 
       184*la^10*x^7*zb^14 + 38*la^11*x^7*zb^14 - 2*la^12*x^7*zb^14 - 
       8*la^4*x^8*zb^14 + 43*la^5*x^8*zb^14 - 105*la^6*x^8*zb^14 - 
       29*la^7*x^8*zb^14 + 375*la^8*x^8*zb^14 - 686*la^9*x^8*zb^14 + 
       620*la^10*x^8*zb^14 - 234*la^11*x^8*zb^14 + 24*la^12*x^8*zb^14 - 
       8*la^5*x^9*zb^14 + 51*la^6*x^9*zb^14 - 124*la^7*x^9*zb^14 + 
       3*la^8*x^9*zb^14 + 270*la^9*x^9*zb^14 - 430*la^10*x^9*zb^14 + 
       282*la^11*x^9*zb^14 - 54*la^12*x^9*zb^14 - 2*la^6*x^10*zb^14 + 
       11*la^7*x^10*zb^14 - 25*la^8*x^10*zb^14 + 2*la^9*x^10*zb^14 + 
       44*la^10*x^10*zb^14 - 66*la^11*x^10*zb^14 + 32*la^12*x^10*zb^14 + 
       la^4*x^8*zb^15 - 8*la^6*x^8*zb^15 + 40*la^7*x^8*zb^15 - 
       94*la^8*x^8*zb^15 + 124*la^9*x^8*zb^15 - 99*la^10*x^8*zb^15 + 
       42*la^11*x^8*zb^15 - 6*la^12*x^8*zb^15 + 2*la^5*x^9*zb^15 - 
       14*la^7*x^9*zb^15 + 70*la^8*x^9*zb^15 - 134*la^9*x^9*zb^15 + 
       142*la^10*x^9*zb^15 - 86*la^11*x^9*zb^15 + 20*la^12*x^9*zb^15 + 
       la^6*x^10*zb^15 - 2*la^7*x^10*zb^15 + la^8*x^10*zb^15 + 
       16*la^9*x^10*zb^15 - 35*la^10*x^10*zb^15 + 34*la^11*x^10*zb^15 - 
       14*la^12*x^10*zb^15 - 2*la^6*x^9*zb^16 + 8*la^7*x^9*zb^16 - 
       16*la^8*x^9*zb^16 + 20*la^9*x^9*zb^16 - 16*la^10*x^9*zb^16 + 
       8*la^11*x^9*zb^16 - 2*la^12*x^9*zb^16 - 2*la^7*x^10*zb^16 + 
       6*la^8*x^10*zb^16 - 10*la^9*x^10*zb^16 + 10*la^10*x^10*zb^16 - 
       6*la^11*x^10*zb^16 + 2*la^12*x^10*zb^16))/(ep^3*(-1 + la)*la*x*
      (-1 + zb)*zb*(-1 + x*zb)^4*(-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)^
       2*(2 - zb - 2*la*x*zb + la^2*x*zb^2))
 
MasterCoefficient[RR, 6, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, zb, 0, 1] = 
   ALARM*ep^2 + ((16*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) - 
      (16*Pi^3*zb)/((-1 + la)*nc^2*x*(-1 + zb)))/ep^3 - 
    (8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*x*(-1 + zb)) + 
    (8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*x*(-1 + zb)) + 
    ((8*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)) - (8*Pi^3*(1 + zb^2))/
       ((-1 + la)*nc^2*x*(-1 + zb)))/ep^4 + 
    ((-8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*x*(-1 + zb)) + 
      (8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*x*(-1 + zb)))/ep^2 + 
    ((-8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*x*(-1 + zb)) + 
      (8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*x*(-1 + zb)))/ep
 
MasterCoefficient[RR, 6, g, q, zb, 0, la] = 
   ALARM*ep^2 + ((16*la*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) - 
      (16*la*Pi^3*zb)/((-1 + la)*nc^2*x*(-1 + zb)))/ep^3 + 
    ((-8*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/((-1 + la)*x*(-1 + zb)) + 
      (8*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/((-1 + la)*nc^2*x*(-1 + zb)))/
     ep^2 + ((-8*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/((-1 + la)*x*(-1 + zb)) + 
      (8*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/((-1 + la)*nc^2*x*(-1 + zb)))/
     ep + ((8*Pi^3*(1 + la^2*zb^2))/((-1 + la)*x*(-1 + zb)) - 
      (8*Pi^3*(1 + la^2*zb^2))/((-1 + la)*nc^2*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 6, g, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, g, q, zb, x, 1] = 
   ALARM*ep^2 + ((-16*Pi^3*zb)/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)) + 
      (16*Pi^3*zb)/((-1 + la)*nc^2*x*(-1 + zb)*(-1 + x*zb)))/ep^3 + 
    ((-8*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)) + 
      (8*Pi^3*(1 + zb^2))/((-1 + la)*nc^2*x*(-1 + zb)*(-1 + x*zb)))/ep^4 + 
    ((8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)) - 
      (8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*x*(-1 + zb)*(-1 + x*zb)))/
     ep^2 + ((8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)) - 
      (8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*x*(-1 + zb)*(-1 + x*zb)))/ep
 
MasterCoefficient[RR, 6, g, q, zb, x, la] = 
   ALARM*ep^2 + ((8*nc^2*Pi^3*zb^2*(1 - 4*x*zb + 2*la*x*zb - 2*la^2*x*zb + 
         la^2*zb^2 + 2*x*zb^2 - 6*la*x*zb^2 + 4*la^2*x*zb^2 + 4*x^2*zb^2 + 
         la*x^2*zb^2 - 2*la^2*x^2*zb^2 + 3*la^3*x^2*zb^2 - 4*la^2*x*zb^3 - 
         4*x^2*zb^3 + 12*la*x^2*zb^3 - 8*la^2*x^2*zb^3 + 2*la^3*x^2*zb^3 - 
         2*la^4*x^2*zb^3 - 8*la*x^3*zb^3 + 10*la^2*x^3*zb^3 - 
         6*la^3*x^3*zb^3 + x^2*zb^4 - 5*la*x^2*zb^4 + 16*la^2*x^2*zb^4 - 
         9*la^3*x^2*zb^4 + 3*la^4*x^2*zb^4 + 4*la*x^3*zb^4 - 
         16*la^2*x^3*zb^4 + 16*la^3*x^3*zb^4 - 6*la^4*x^3*zb^4 + 
         2*la^5*x^3*zb^4 + 4*la^2*x^4*zb^4 - 7*la^3*x^4*zb^4 + 
         5*la^4*x^4*zb^4 - la^5*x^4*zb^4 - 4*la^2*x^3*zb^5 - 
         2*la^3*x^3*zb^5 + 4*la^4*x^3*zb^5 - 2*la^5*x^3*zb^5 + 
         2*la^3*x^4*zb^5 - 2*la^4*x^4*zb^5 + la^2*x^4*zb^6 + la^3*x^4*zb^6 - 
         2*la^4*x^4*zb^6 + la^5*x^4*zb^6))/((-1 + zb)*(-1 + x*zb)^2*
        (-1 + la*x*zb)^4) + (8*Pi^3*(1 - 2*x*zb - 2*la*x*zb + la^2*zb^2 - 
         3*x*zb^2 + 4*la*x*zb^2 - la^2*x*zb^2 + x^2*zb^2 + 4*la*x^2*zb^2 + 
         la^2*x^2*zb^2 + 4*x*zb^3 - 8*la*x*zb^3 + 4*x^2*zb^3 + la*x^2*zb^3 - 
         8*la^2*x^2*zb^3 + 3*la^3*x^2*zb^3 - 2*la*x^3*zb^3 - 
         2*la^2*x^3*zb^3 - x*zb^4 + 2*la*x*zb^4 - la^2*x*zb^4 - 6*x^2*zb^4 + 
         8*la*x^2*zb^4 + 7*la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 - la^4*x^2*zb^4 - 
         10*la*x^3*zb^4 + 13*la^2*x^3*zb^4 - 2*la^3*x^3*zb^4 - 
         la^4*x^3*zb^4 + la^2*x^4*zb^4 + 2*x^2*zb^5 - 5*la*x^2*zb^5 + 
         6*la^2*x^2*zb^5 - 5*la^3*x^2*zb^5 + 2*la^4*x^2*zb^5 + 
         10*la*x^3*zb^5 - 26*la^2*x^3*zb^5 + 16*la^3*x^3*zb^5 - 
         6*la^4*x^3*zb^5 + 2*la^5*x^3*zb^5 + 6*la^2*x^4*zb^5 - 
         11*la^3*x^4*zb^5 + 6*la^4*x^4*zb^5 - la^5*x^4*zb^5 - 2*la*x^3*zb^6 + 
         5*la^2*x^3*zb^6 - 6*la^3*x^3*zb^6 + 5*la^4*x^3*zb^6 - 
         2*la^5*x^3*zb^6 - 2*la^2*x^4*zb^6 + 6*la^3*x^4*zb^6 - 
         3*la^4*x^4*zb^6 + la^3*x^4*zb^7 - 2*la^4*x^4*zb^7 + la^5*x^4*zb^7))/
       ((-1 + la)*nc^2*x*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^3) - 
      (8*Pi^3*(-1 + 2*x*zb + 3*la*x*zb - la^2*zb^2 + 2*x*zb^2 - 3*la*x*zb^2 + 
         la^2*x*zb^2 - x^2*zb^2 - 6*la*x^2*zb^2 - 3*la^2*x^2*zb^2 - 
         4*x*zb^3 + 8*la*x*zb^3 + la^3*x*zb^3 - 10*la*x^2*zb^3 + 
         16*la^2*x^2*zb^3 - 6*la^3*x^2*zb^3 + 3*la*x^3*zb^3 + 
         6*la^2*x^3*zb^3 + la^3*x^3*zb^3 + x*zb^4 - 2*la*x*zb^4 + 
         la^3*x*zb^4 + 4*x^2*zb^4 + 4*la*x^2*zb^4 - 25*la^2*x^2*zb^4 + 
         6*la^3*x^2*zb^4 + la^4*x^2*zb^4 - 4*x^3*zb^4 + 17*la*x^3*zb^4 - 
         9*la^2*x^3*zb^4 - 11*la^3*x^3*zb^4 + 7*la^4*x^3*zb^4 - 
         3*la^2*x^4*zb^4 - 2*la^3*x^4*zb^4 - 2*x^2*zb^5 + 4*la*x^2*zb^5 - 
         2*la^4*x^2*zb^5 + 4*x^3*zb^5 - 32*la*x^3*zb^5 + 54*la^2*x^3*zb^5 - 
         19*la^3*x^3*zb^5 + 8*la^4*x^3*zb^5 - 5*la^5*x^3*zb^5 + 
         8*la*x^4*zb^5 - 34*la^2*x^4*zb^5 + 40*la^3*x^4*zb^5 - 
         14*la^4*x^4*zb^5 + la^3*x^5*zb^5 - x^3*zb^6 + 10*la*x^3*zb^6 - 
         31*la^2*x^3*zb^6 + 37*la^3*x^3*zb^6 - 22*la^4*x^3*zb^6 + 
         7*la^5*x^3*zb^6 - 4*la*x^4*zb^6 + 32*la^2*x^4*zb^6 - 
         64*la^3*x^4*zb^6 + 41*la^4*x^4*zb^6 - 14*la^5*x^4*zb^6 + 
         4*la^6*x^4*zb^6 - 4*la^2*x^5*zb^6 + 17*la^3*x^5*zb^6 - 
         23*la^4*x^5*zb^6 + 12*la^5*x^5*zb^6 - 2*la^6*x^5*zb^6 + 
         2*la^2*x^4*zb^7 + 2*la^3*x^4*zb^7 - 10*la^4*x^4*zb^7 + 
         10*la^5*x^4*zb^7 - 4*la^6*x^4*zb^7 - 4*la^3*x^5*zb^7 + 
         10*la^4*x^5*zb^7 - 5*la^5*x^5*zb^7 - la^2*x^5*zb^8 + 
         4*la^4*x^5*zb^8 - 5*la^5*x^5*zb^8 + 2*la^6*x^5*zb^8))/
       ((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^4))/ep^4 + 
    ((-8*nc^2*Pi^3*zb^2*(2 - 2*la - 5*zb + 10*la*zb - 3*la^2*zb - 
         10*la*x*zb + 10*la^2*x*zb + 4*zb^2 - 10*la*zb^2 + 6*la^2*zb^2 + 
         13*la*x*zb^2 - 32*la^2*x*zb^2 + 9*la^3*x*zb^2 - x^2*zb^2 + 
         3*la*x^2*zb^2 + 17*la^2*x^2*zb^2 - 19*la^3*x^2*zb^2 - zb^3 + 
         2*la*zb^3 - la^2*zb^3 - 5*la*x*zb^3 + 14*la^2*x*zb^3 - 
         7*la^3*x*zb^3 - 2*la^4*x*zb^3 + 2*x^2*zb^3 + 4*la*x^2*zb^3 - 
         20*la^2*x^2*zb^3 + 44*la^3*x^2*zb^3 - 10*la^4*x^2*zb^3 + 
         3*la*x^3*zb^3 - 9*la^2*x^3*zb^3 - 11*la^3*x^3*zb^3 + 
         17*la^4*x^3*zb^3 + 2*la*x*zb^4 - 6*la^3*x*zb^4 + 4*la^4*x*zb^4 - 
         x^2*zb^4 - 11*la*x^2*zb^4 + 37*la^2*x^2*zb^4 - 39*la^3*x^2*zb^4 + 
         12*la^4*x^2*zb^4 + 2*la^5*x^2*zb^4 - 9*la*x^3*zb^4 - 
         2*la^2*x^3*zb^4 + 20*la^3*x^3*zb^4 - 34*la^4*x^3*zb^4 + 
         5*la^5*x^3*zb^4 - 3*la^2*x^4*zb^4 + 9*la^3*x^4*zb^4 + 
         la^4*x^4*zb^4 - 7*la^5*x^4*zb^4 + 4*la*x^2*zb^5 - 22*la^2*x^2*zb^5 + 
         30*la^3*x^2*zb^5 - 10*la^4*x^2*zb^5 - 2*la^5*x^2*zb^5 + 
         8*la*x^3*zb^5 - 5*la^2*x^3*zb^5 - 31*la^3*x^3*zb^5 + 
         41*la^4*x^3*zb^5 - 13*la^5*x^3*zb^5 + 12*la^2*x^4*zb^5 - 
         8*la^3*x^4*zb^5 - 7*la^4*x^4*zb^5 + 14*la^5*x^4*zb^5 - 
         la^6*x^4*zb^5 + la^3*x^5*zb^5 - 3*la^4*x^5*zb^5 + la^5*x^5*zb^5 + 
         la^6*x^5*zb^5 - 2*la*x^3*zb^6 + 8*la^2*x^3*zb^6 - 2*la^3*x^3*zb^6 - 
         12*la^4*x^3*zb^6 + 8*la^5*x^3*zb^6 - 7*la^2*x^4*zb^6 + 
         17*la^3*x^4*zb^6 - 5*la^4*x^4*zb^6 - 7*la^5*x^4*zb^6 + 
         2*la^6*x^4*zb^6 - 5*la^3*x^5*zb^6 + 6*la^4*x^5*zb^6 - 
         la^5*x^5*zb^6 - 2*la^6*x^5*zb^6 - 2*la^3*x^4*zb^7 + 
         3*la^4*x^4*zb^7 - la^6*x^4*zb^7 - la^4*x^5*zb^7 + la^6*x^5*zb^7))/
       ((-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^4*(-1 + zb - la*zb + 
         la*x*zb)) - (8*Pi^3*zb*(2*la - 2*la*zb + 2*la^2*zb + 3*x*zb - 
         12*la*x*zb - la^2*x*zb - 7*x*zb^2 + 22*la*x*zb^2 - 17*la^2*x*zb^2 + 
         2*la^3*x*zb^2 - 2*x^2*zb^2 + 30*la^2*x^2*zb^2 - 8*la^3*x^2*zb^2 + 
         5*x*zb^3 - 11*la*x*zb^3 + 7*la^2*x*zb^3 - la^3*x*zb^3 + 4*x^2*zb^3 + 
         7*la*x^2*zb^3 - 37*la^2*x^2*zb^3 + 33*la^3*x^2*zb^3 - 
         7*la^4*x^2*zb^3 + 4*la*x^3*zb^3 - 12*la^2*x^3*zb^3 - 
         24*la^3*x^3*zb^3 + 12*la^4*x^3*zb^3 - x*zb^4 + la*x*zb^4 + 
         3*la^2*x*zb^4 - 5*la^3*x*zb^4 + 2*la^4*x*zb^4 - 2*x^2*zb^4 - 
         14*la*x^2*zb^4 + 38*la^2*x^2*zb^4 - 24*la^3*x^2*zb^4 + 
         2*la^5*x^2*zb^4 - 9*la*x^3*zb^4 - 3*la^2*x^3*zb^4 + 
         33*la^3*x^3*zb^4 - 25*la^4*x^3*zb^4 + 4*la^5*x^3*zb^4 - 
         2*la^2*x^4*zb^4 + 12*la^3*x^4*zb^4 + 6*la^4*x^4*zb^4 - 
         6*la^5*x^4*zb^4 + 7*la*x^2*zb^5 - 19*la^2*x^2*zb^5 + 
         15*la^3*x^2*zb^5 - la^4*x^2*zb^5 - 2*la^5*x^2*zb^5 + 7*la*x^3*zb^5 + 
         8*la^2*x^3*zb^5 - 48*la^3*x^3*zb^5 + 44*la^4*x^3*zb^5 - 
         11*la^5*x^3*zb^5 + 10*la^2*x^4*zb^5 - 3*la^3*x^4*zb^5 - 
         19*la^4*x^4*zb^5 + 13*la^5*x^4*zb^5 - la^6*x^4*zb^5 - 
         3*la^4*x^5*zb^5 + la^6*x^5*zb^5 - 2*la*x^3*zb^6 - la^2*x^3*zb^6 + 
         15*la^3*x^3*zb^6 - 19*la^4*x^3*zb^6 + 7*la^5*x^3*zb^6 - 
         8*la^2*x^4*zb^6 + 12*la^3*x^4*zb^6 + 2*la^4*x^4*zb^6 - 
         8*la^5*x^4*zb^6 + 2*la^6*x^4*zb^6 - 5*la^3*x^5*zb^6 + 
         6*la^4*x^5*zb^6 + la^5*x^5*zb^6 - 2*la^6*x^5*zb^6 + 
         2*la^2*x^4*zb^7 - 5*la^3*x^4*zb^7 + 3*la^4*x^4*zb^7 + 
         la^5*x^4*zb^7 - la^6*x^4*zb^7 + la^3*x^5*zb^7 - la^4*x^5*zb^7 - 
         la^5*x^5*zb^7 + la^6*x^5*zb^7))/((-1 + la)*nc^2*x*(-1 + zb)*
        (-1 + x*zb)^2*(-1 + la*x*zb)^3*(-1 + zb - la*zb + la*x*zb)) + 
      (8*Pi^3*zb*(-2*la + 2*la*zb - 2*la^2*zb - 5*x*zb + 16*la*x*zb + 
         la^2*x*zb + 12*x*zb^2 - 37*la*x*zb^2 + 28*la^2*x*zb^2 - 
         3*la^3*x*zb^2 + 2*x^2*zb^2 + 13*la*x^2*zb^2 - 62*la^2*x^2*zb^2 + 
         17*la^3*x^2*zb^2 - 9*x*zb^3 + 25*la*x*zb^3 - 23*la^2*x*zb^3 + 
         7*la^3*x*zb^3 - 4*x^2*zb^3 - 27*la*x^2*zb^3 + 104*la^2*x^2*zb^3 - 
         91*la^3*x^2*zb^3 + 18*la^4*x^2*zb^3 + x^3*zb^3 - 10*la*x^3*zb^3 - 
         2*la^2*x^3*zb^3 + 90*la^3*x^3*zb^3 - 39*la^4*x^3*zb^3 + 2*x*zb^4 - 
         4*la*x*zb^4 + 4*la^3*x*zb^4 - 2*la^4*x*zb^4 + 2*x^2*zb^4 + 
         24*la*x^2*zb^4 - 68*la^2*x^2*zb^4 + 52*la^3*x^2*zb^4 - 
         6*la^4*x^2*zb^4 - 4*la^5*x^2*zb^4 - 2*x^3*zb^4 + 11*la*x^3*zb^4 + 
         34*la^2*x^3*zb^4 - 134*la^3*x^3*zb^4 + 112*la^4*x^3*zb^4 - 
         21*la^5*x^3*zb^4 - 3*la*x^4*zb^4 + 18*la^2*x^4*zb^4 - 
         22*la^3*x^4*zb^4 - 58*la^4*x^4*zb^4 + 35*la^5*x^4*zb^4 - 
         10*la*x^2*zb^5 + 22*la^2*x^2*zb^5 - 6*la^3*x^2*zb^5 - 
         14*la^4*x^2*zb^5 + 8*la^5*x^2*zb^5 + x^3*zb^5 + la*x^3*zb^5 - 
         70*la^2*x^3*zb^5 + 162*la^3*x^3*zb^5 - 119*la^4*x^3*zb^5 + 
         21*la^5*x^3*zb^5 + 4*la^6*x^3*zb^5 + 9*la*x^4*zb^5 - 
         26*la^2*x^4*zb^5 - 22*la^3*x^4*zb^5 + 106*la^4*x^4*zb^5 - 
         77*la^5*x^4*zb^5 + 10*la^6*x^4*zb^5 + 3*la^2*x^5*zb^5 - 
         14*la^3*x^5*zb^5 + 23*la^4*x^5*zb^5 + 14*la^5*x^5*zb^5 - 
         14*la^6*x^5*zb^5 - 2*la*x^3*zb^6 + 34*la^2*x^3*zb^6 - 
         86*la^3*x^3*zb^6 + 74*la^4*x^3*zb^6 - 16*la^5*x^3*zb^6 - 
         4*la^6*x^3*zb^6 - 8*la*x^4*zb^6 + 28*la^2*x^4*zb^6 + 
         22*la^3*x^4*zb^6 - 122*la^4*x^4*zb^6 + 106*la^5*x^4*zb^6 - 
         26*la^6*x^4*zb^6 - 12*la^2*x^5*zb^6 + 35*la^3*x^5*zb^6 - 
         10*la^4*x^5*zb^6 - 41*la^5*x^5*zb^6 + 30*la^6*x^5*zb^6 - 
         2*la^7*x^5*zb^6 - la^3*x^6*zb^6 + 4*la^4*x^6*zb^6 - 
         7*la^5*x^6*zb^6 + 2*la^7*x^6*zb^6 + 2*la*x^4*zb^7 - 
         14*la^2*x^4*zb^7 + 14*la^3*x^4*zb^7 + 22*la^4*x^4*zb^7 - 
         40*la^5*x^4*zb^7 + 16*la^6*x^4*zb^7 + 7*la^2*x^5*zb^7 - 
         33*la^3*x^5*zb^7 + 35*la^4*x^5*zb^7 + 5*la^5*x^5*zb^7 - 
         18*la^6*x^5*zb^7 + 4*la^7*x^5*zb^7 + 5*la^3*x^6*zb^7 - 
         16*la^4*x^6*zb^7 + 13*la^5*x^6*zb^7 + 2*la^6*x^6*zb^7 - 
         4*la^7*x^6*zb^7 + 4*la^3*x^5*zb^8 - 10*la^4*x^5*zb^8 + 
         6*la^5*x^5*zb^8 + 2*la^6*x^5*zb^8 - 2*la^7*x^5*zb^8 + 
         2*la^4*x^6*zb^8 - 2*la^5*x^6*zb^8 - 2*la^6*x^6*zb^8 + 
         2*la^7*x^6*zb^8))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^2*
        (-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)))/ep^3 + 
    ((8*nc^2*Pi^3*zb^2*(3 - 2*la - 8*zb + 7*la*zb - 3*la^2*zb - 2*x*zb - 
         13*la*x*zb + 10*la^2*x*zb + 7*zb^2 - 9*la*zb^2 + 3*la^2*zb^2 + 
         4*x*zb^2 + 39*la*x*zb^2 - 35*la^2*x*zb^2 + 12*la^3*x*zb^2 + 
         x^2*zb^2 + 6*la*x^2*zb^2 + 23*la^2*x^2*zb^2 - 20*la^3*x^2*zb^2 - 
         2*zb^3 + 4*la*zb^3 - 2*la^2*zb^3 - 2*x*zb^3 - 36*la*x*zb^3 + 
         57*la^2*x*zb^3 - 26*la^3*x*zb^3 + 2*la^4*x*zb^3 - 2*x^2*zb^3 - 
         19*la*x^2*zb^3 - 63*la^2*x^2*zb^3 + 61*la^3*x^2*zb^3 - 
         17*la^4*x^2*zb^3 - 3*la*x^3*zb^3 - 6*la^2*x^3*zb^3 - 
         21*la^3*x^3*zb^3 + 20*la^4*x^3*zb^3 + 10*la*x*zb^4 - 
         24*la^2*x*zb^4 + 18*la^3*x*zb^4 - 4*la^4*x*zb^4 + x^2*zb^4 + 
         17*la*x^2*zb^4 + 24*la^2*x^2*zb^4 - 63*la^3*x^2*zb^4 + 
         33*la^4*x^2*zb^4 - 2*la^5*x^2*zb^4 + 9*la*x^3*zb^4 + 
         23*la^2*x^3*zb^4 + 47*la^3*x^3*zb^4 - 49*la^4*x^3*zb^4 + 
         10*la^5*x^3*zb^4 + 3*la^2*x^4*zb^4 + 2*la^3*x^4*zb^4 + 
         10*la^4*x^4*zb^4 - 10*la^5*x^4*zb^4 - 4*la*x^2*zb^5 + 
         4*la^2*x^2*zb^5 + 6*la^3*x^2*zb^5 - 8*la^4*x^2*zb^5 + 
         2*la^5*x^2*zb^5 - 8*la*x^3*zb^5 - la^2*x^3*zb^5 - 16*la^3*x^3*zb^5 + 
         29*la^4*x^3*zb^5 - 14*la^5*x^3*zb^5 - 12*la^2*x^4*zb^5 - 
         5*la^3*x^4*zb^5 - 21*la^4*x^4*zb^5 + 20*la^5*x^4*zb^5 - 
         2*la^6*x^4*zb^5 - la^3*x^5*zb^5 - 2*la^5*x^5*zb^5 + 
         2*la^6*x^5*zb^5 + 2*la*x^3*zb^6 - 8*la^2*x^3*zb^6 + 
         14*la^3*x^3*zb^6 - 12*la^4*x^3*zb^6 + 4*la^5*x^3*zb^6 + 
         7*la^2*x^4*zb^6 - 15*la^3*x^4*zb^6 + 25*la^4*x^4*zb^6 - 
         16*la^5*x^4*zb^6 + 4*la^6*x^4*zb^6 + 5*la^3*x^5*zb^6 - 
         3*la^4*x^5*zb^6 + 6*la^5*x^5*zb^6 - 4*la^6*x^5*zb^6 + 
         2*la^3*x^4*zb^7 - 6*la^4*x^4*zb^7 + 6*la^5*x^4*zb^7 - 
         2*la^6*x^4*zb^7 + la^4*x^5*zb^7 - 4*la^5*x^5*zb^7 + 
         2*la^6*x^5*zb^7))/((-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^4*
        (-1 + zb - la*zb + la*x*zb)) + 
      (8*Pi^3*(1 - 2*zb - 2*la*zb - 2*x*zb - 3*la*x*zb + zb^2 + 3*la*zb^2 - 
         3*la^2*zb^2 + 6*x*zb^2 + 8*la*x*zb^2 + 6*la^2*x*zb^2 + x^2*zb^2 + 
         6*la*x^2*zb^2 + 3*la^2*x^2*zb^2 - la*zb^3 + la^2*zb^3 - 8*x*zb^3 + 
         4*la*x*zb^3 - 7*la^2*x*zb^3 + 6*la^3*x*zb^3 - 2*x^2*zb^3 - 
         26*la*x^2*zb^3 - 2*la^2*x^2*zb^3 - 10*la^3*x^2*zb^3 - 
         3*la*x^3*zb^3 - 6*la^2*x^3*zb^3 - la^3*x^3*zb^3 + 6*x*zb^4 - 
         17*la*x*zb^4 + 21*la^2*x*zb^4 - 10*la^3*x*zb^4 + x^2*zb^4 + 
         33*la*x^2*zb^4 - 46*la^2*x^2*zb^4 + 31*la^3*x^2*zb^4 - 
         9*la^4*x^2*zb^4 + 8*la*x^3*zb^4 + 36*la^2*x^3*zb^4 - 
         16*la^3*x^3*zb^4 + 12*la^4*x^3*zb^4 + 3*la^2*x^4*zb^4 + 
         2*la^3*x^4*zb^4 - 2*x*zb^5 + 8*la*x*zb^5 - 12*la^2*x*zb^5 + 
         8*la^3*x*zb^5 - 2*la^4*x*zb^5 - 15*la*x^2*zb^5 + 41*la^2*x^2*zb^5 - 
         49*la^3*x^2*zb^5 + 25*la^4*x^2*zb^5 - 2*la^5*x^2*zb^5 - 
         4*la*x^3*zb^5 - 35*la^2*x^3*zb^5 + 62*la^3*x^3*zb^5 - 
         41*la^4*x^3*zb^5 + 8*la^5*x^3*zb^5 - 10*la^2*x^4*zb^5 - 
         18*la^3*x^4*zb^5 + 16*la^4*x^4*zb^5 - 8*la^5*x^4*zb^5 - 
         la^3*x^5*zb^5 + 2*la*x^2*zb^6 - 8*la^2*x^2*zb^6 + 12*la^3*x^2*zb^6 - 
         8*la^4*x^2*zb^6 + 2*la^5*x^2*zb^6 - 3*la*x^3*zb^6 + 
         21*la^2*x^3*zb^6 - 33*la^3*x^3*zb^6 + 25*la^4*x^3*zb^6 - 
         10*la^5*x^3*zb^6 + la^2*x^4*zb^6 + 19*la^3*x^4*zb^6 - 
         31*la^4*x^4*zb^6 + 18*la^5*x^4*zb^6 - 2*la^6*x^4*zb^6 + 
         4*la^3*x^5*zb^6 + 2*la^4*x^5*zb^6 - 4*la^5*x^5*zb^6 + 
         2*la^6*x^5*zb^6 + 2*la*x^3*zb^7 - 8*la^2*x^3*zb^7 + 
         12*la^3*x^3*zb^7 - 8*la^4*x^3*zb^7 + 2*la^5*x^3*zb^7 + 
         6*la^2*x^4*zb^7 - 27*la^3*x^4*zb^7 + 35*la^4*x^4*zb^7 - 
         18*la^5*x^4*zb^7 + 4*la^6*x^4*zb^7 + 2*la^3*x^5*zb^7 - 
         9*la^4*x^5*zb^7 + 10*la^5*x^5*zb^7 - 4*la^6*x^5*zb^7 - 
         2*la^2*x^4*zb^8 + 8*la^3*x^4*zb^8 - 12*la^4*x^4*zb^8 + 
         8*la^5*x^4*zb^8 - 2*la^6*x^4*zb^8 - la^3*x^5*zb^8 + 
         5*la^4*x^5*zb^8 - 6*la^5*x^5*zb^8 + 2*la^6*x^5*zb^8))/
       ((-1 + la)*nc^2*x*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^3*
        (-1 + zb - la*zb + la*x*zb)) - 
      (8*Pi^3*(-1 + 2*zb + 2*la*zb + 2*x*zb + 4*la*x*zb - zb^2 - 3*la*zb^2 + 
         3*la^2*zb^2 - 9*x*zb^2 - 5*la*x*zb^2 - 10*la^2*x*zb^2 - x^2*zb^2 - 
         8*la*x^2*zb^2 - 6*la^2*x^2*zb^2 + la*zb^3 - la^2*zb^3 + 16*x*zb^3 - 
         18*la*x*zb^3 + 20*la^2*x*zb^3 - 12*la^3*x*zb^3 + 4*x^2*zb^3 + 
         43*la*x^2*zb^3 - 13*la^2*x^2*zb^3 + 26*la^3*x^2*zb^3 + 
         4*la*x^3*zb^3 + 12*la^2*x^3*zb^3 + 4*la^3*x^3*zb^3 - 13*x*zb^4 + 
         33*la*x*zb^4 - 34*la^2*x*zb^4 + 14*la^3*x*zb^4 - 5*x^2*zb^4 - 
         76*la*x^2*zb^4 + 124*la^2*x^2*zb^4 - 85*la^3*x^2*zb^4 + 
         27*la^4*x^2*zb^4 - x^3*zb^4 - 15*la*x^3*zb^4 - 79*la^2*x^3*zb^4 + 
         57*la^3*x^3*zb^4 - 42*la^4*x^3*zb^4 - 6*la^2*x^4*zb^4 - 
         8*la^3*x^4*zb^4 - la^4*x^4*zb^4 + 4*x*zb^5 - 14*la*x*zb^5 + 
         18*la^2*x*zb^5 - 10*la^3*x*zb^5 + 2*la^4*x*zb^5 + 2*x^2*zb^5 + 
         55*la*x^2*zb^5 - 151*la^2*x^2*zb^5 + 153*la^3*x^2*zb^5 - 
         63*la^4*x^2*zb^5 + 4*la^5*x^2*zb^5 + 2*x^3*zb^5 + 22*la*x^3*zb^5 + 
         112*la^2*x^3*zb^5 - 232*la^3*x^3*zb^5 + 150*la^4*x^3*zb^5 - 
         34*la^5*x^3*zb^5 + 3*la*x^4*zb^5 + 21*la^2*x^4*zb^5 + 
         69*la^3*x^4*zb^5 - 73*la^4*x^4*zb^5 + 40*la^5*x^4*zb^5 + 
         4*la^3*x^5*zb^5 + 2*la^4*x^5*zb^5 - 14*la*x^2*zb^6 + 
         50*la^2*x^2*zb^6 - 66*la^3*x^2*zb^6 + 38*la^4*x^2*zb^6 - 
         8*la^5*x^2*zb^6 - x^3*zb^6 - 13*la*x^3*zb^6 - 43*la^2*x^3*zb^6 + 
         161*la^3*x^3*zb^6 - 170*la^4*x^3*zb^6 + 70*la^5*x^3*zb^6 - 
         4*la^6*x^3*zb^6 - 9*la*x^4*zb^6 - 19*la^2*x^4*zb^6 - 
         78*la^3*x^4*zb^6 + 189*la^4*x^4*zb^6 - 118*la^5*x^4*zb^6 + 
         20*la^6*x^4*zb^6 - 3*la^2*x^5*zb^6 - 13*la^3*x^5*zb^6 - 
         28*la^4*x^5*zb^6 + 40*la^5*x^5*zb^6 - 20*la^6*x^5*zb^6 - 
         la^4*x^6*zb^6 + 2*la*x^3*zb^7 + 2*la^2*x^3*zb^7 - 22*la^3*x^3*zb^7 + 
         34*la^4*x^3*zb^7 - 20*la^5*x^3*zb^7 + 4*la^6*x^3*zb^7 + 
         8*la*x^4*zb^7 - 16*la^2*x^4*zb^7 + 63*la^3*x^4*zb^7 - 
         113*la^4*x^4*zb^7 + 86*la^5*x^4*zb^7 - 28*la^6*x^4*zb^7 + 
         12*la^2*x^5*zb^7 - 8*la^3*x^5*zb^7 + 44*la^4*x^5*zb^7 - 
         82*la^5*x^5*zb^7 + 44*la^6*x^5*zb^7 - 4*la^7*x^5*zb^7 + 
         la^3*x^6*zb^7 + 3*la^4*x^6*zb^7 + 4*la^5*x^6*zb^7 - 
         8*la^6*x^6*zb^7 + 4*la^7*x^6*zb^7 - 2*la*x^4*zb^8 + 
         14*la^2*x^4*zb^8 - 38*la^3*x^4*zb^8 + 50*la^4*x^4*zb^8 - 
         32*la^5*x^4*zb^8 + 8*la^6*x^4*zb^8 - 7*la^2*x^5*zb^8 + 
         29*la^3*x^5*zb^8 - 72*la^4*x^5*zb^8 + 82*la^5*x^5*zb^8 - 
         40*la^6*x^5*zb^8 + 8*la^7*x^5*zb^8 - 5*la^3*x^6*zb^8 + 
         10*la^4*x^6*zb^8 - 18*la^5*x^6*zb^8 + 20*la^6*x^6*zb^8 - 
         8*la^7*x^6*zb^8 - 4*la^3*x^5*zb^9 + 16*la^4*x^5*zb^9 - 
         24*la^5*x^5*zb^9 + 16*la^6*x^5*zb^9 - 4*la^7*x^5*zb^9 - 
         2*la^4*x^6*zb^9 + 10*la^5*x^6*zb^9 - 12*la^6*x^6*zb^9 + 
         4*la^7*x^6*zb^9))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)^2*
        (-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)))/ep^2
 
MasterCoefficient[RR, 6, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, zb, 0, 0] = 
   ALARM*ep^2 - (16*Pi^3*zb)/(la*x*(-1 + zb)) + (16*nc^2*Pi^3*zb)/
     (la*x*(-1 + zb)) + ((-16*Pi^3*zb)/(la*x*(-1 + zb)) + 
      (16*nc^2*Pi^3*zb)/(la*x*(-1 + zb)))/ep^3 + 
    ((-16*Pi^3*zb)/(la*x*(-1 + zb)) + (16*nc^2*Pi^3*zb)/(la*x*(-1 + zb)))/
     ep^2 + ((-16*Pi^3*zb)/(la*x*(-1 + zb)) + (16*nc^2*Pi^3*zb)/
       (la*x*(-1 + zb)))/ep + ((-8*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 6, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, zb, 0, la] = 
   ALARM*ep^2 + ((-8*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)))/ep^3 + 
    ((-8*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)))/ep^2 + 
    ((-8*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*x*(-1 + zb)))/ep + 
    ((-8*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*x*(-1 + zb)) + 
      (8*nc^2*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 6, q, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, zb, x, 0] = 
   ALARM*ep^2 + ((-16*Pi^3*zb*(1 - 6*x + 6*x*zb - 2*x^2*zb + x^2*zb^2))/
       (la*x*(-1 + zb)*(-1 + x*zb)^2) + 
      (16*nc^2*Pi^3*zb*(1 - 6*x + 6*x*zb - 2*x^2*zb + x^2*zb^2))/
       (la*x*(-1 + zb)*(-1 + x*zb)^2))/ep + 
    ((-16*Pi^3*zb*(1 - 6*x + 12*x*zb - 6*x^2*zb - 16*x*zb^2 + 30*x^2*zb^2 - 
         2*x^3*zb^2 + 8*x*zb^3 - 32*x^2*zb^3 + 4*x^3*zb^3 - 2*x^4*zb^3 + 
         8*x^2*zb^4 + x^4*zb^4))/(la*x*(-1 + zb)*(-1 + x*zb)^4) + 
      (16*nc^2*Pi^3*zb*(1 - 6*x + 12*x*zb - 6*x^2*zb - 16*x*zb^2 + 
         30*x^2*zb^2 - 2*x^3*zb^2 + 8*x*zb^3 - 32*x^2*zb^3 + 4*x^3*zb^3 - 
         2*x^4*zb^3 + 8*x^2*zb^4 + x^4*zb^4))/(la*x*(-1 + zb)*(-1 + x*zb)^4))/
     ep^2 + ((-16*Pi^3*zb*(1 - 6*x + 8*x*zb + 2*x^2*zb - 8*x*zb^2 + 
         18*x^2*zb^2 - 10*x^3*zb^2 + 4*x*zb^3 - 32*x^2*zb^3 + 20*x^3*zb^3 - 
         2*x^4*zb^3 + 12*x^2*zb^4 - 8*x^3*zb^4 + x^4*zb^4))/
       (la*x*(-1 + zb)*(-1 + x*zb)^4) + 
      (16*nc^2*Pi^3*zb*(1 - 6*x + 8*x*zb + 2*x^2*zb - 8*x*zb^2 + 
         18*x^2*zb^2 - 10*x^3*zb^2 + 4*x*zb^3 - 32*x^2*zb^3 + 20*x^3*zb^3 - 
         2*x^4*zb^3 + 12*x^2*zb^4 - 8*x^3*zb^4 + x^4*zb^4))/
       (la*x*(-1 + zb)*(-1 + x*zb)^4))/ep^3 + 
    ((8*Pi^3*(-1 + 14*x*zb - zb^2 - 16*x*zb^2 - 20*x^2*zb^2 + 10*x*zb^3 + 
         20*x^2*zb^3 + 10*x^3*zb^3 - 4*x*zb^4 - 24*x^3*zb^4 + 5*x^4*zb^4 + 
         14*x^3*zb^5 - 4*x^4*zb^5 - 4*x^3*zb^6 + x^4*zb^6))/
       (la*x*(-1 + zb)*(-1 + x*zb)^4) - 
      (8*nc^2*Pi^3*(-1 + 14*x*zb - zb^2 - 16*x*zb^2 - 20*x^2*zb^2 + 
         10*x*zb^3 + 20*x^2*zb^3 + 10*x^3*zb^3 - 4*x*zb^4 - 24*x^3*zb^4 + 
         5*x^4*zb^4 + 14*x^3*zb^5 - 4*x^4*zb^5 - 4*x^3*zb^6 + x^4*zb^6))/
       (la*x*(-1 + zb)*(-1 + x*zb)^4))/ep^4
 
MasterCoefficient[RR, 6, q, g, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, g, zb, x, la] = 
   ALARM*ep^2 + ((-8*Pi^3*zb*(2 - 3*la - 12*x + 12*la*x - 4*zb + 11*la*zb - 
         6*la^2*zb + 48*x*zb - 69*la*x*zb + 28*la^2*x*zb - 12*x^2*zb + 
         96*la*x^2*zb - 84*la^2*x^2*zb + 2*zb^2 - 9*la*zb^2 + 10*la^2*zb^2 - 
         3*la^3*zb^2 - 92*x*zb^2 + 159*la*x*zb^2 - 92*la^2*x*zb^2 + 
         18*la^3*x*zb^2 + 84*x^2*zb^2 - 522*la*x^2*zb^2 + 588*la^2*x^2*zb^2 - 
         171*la^3*x^2*zb^2 - 4*x^3*zb^2 + 72*la*x^3*zb^2 - 
         312*la^2*x^3*zb^2 + 244*la^3*x^3*zb^2 + la*zb^3 - 2*la^2*zb^3 + 
         la^3*zb^3 + 104*x*zb^3 - 219*la*x*zb^3 + 150*la^2*x*zb^3 - 
         45*la^3*x*zb^3 + 10*la^4*x*zb^3 - 196*x^2*zb^3 + 1174*la*x^2*zb^3 - 
         1668*la^2*x^2*zb^3 + 835*la^3*x^2*zb^3 - 124*la^4*x^2*zb^3 + 
         16*x^3*zb^3 - 374*la*x^3*zb^3 + 1656*la^2*x^3*zb^3 - 
         1709*la^3*x^3*zb^3 + 446*la^4*x^3*zb^3 - 4*x^4*zb^3 + 
         32*la*x^4*zb^3 - 192*la^2*x^4*zb^3 + 544*la^3*x^4*zb^3 - 
         380*la^4*x^4*zb^3 - 64*x*zb^4 + 165*la*x*zb^4 - 144*la^2*x*zb^4 + 
         49*la^3*x*zb^4 - 6*la^4*x*zb^4 + 204*x^2*zb^4 - 1302*la*x^2*zb^4 + 
         2270*la^2*x^2*zb^4 - 1544*la^3*x^2*zb^4 + 424*la^4*x^2*zb^4 - 
         52*la^5*x^2*zb^4 - 20*x^3*zb^4 + 726*la*x^3*zb^4 - 
         3340*la^2*x^3*zb^4 + 4369*la^3*x^3*zb^4 - 2062*la^4*x^3*zb^4 + 
         292*la^5*x^3*zb^4 + 10*x^4*zb^4 - 131*la*x^4*zb^4 + 
         824*la^2*x^4*zb^4 - 2566*la^3*x^4*zb^4 + 2384*la^4*x^4*zb^4 - 
         556*la^5*x^4*zb^4 + 12*la*x^5*zb^4 - 72*la^2*x^5*zb^4 + 
         264*la^3*x^5*zb^4 - 540*la^4*x^5*zb^4 + 336*la^5*x^5*zb^4 + 
         16*x*zb^5 - 48*la*x*zb^5 + 50*la^2*x*zb^5 - 22*la^3*x*zb^5 + 
         6*la^4*x*zb^5 - 2*la^5*x*zb^5 - 96*x^2*zb^5 + 698*la*x^2*zb^5 - 
         1456*la^2*x^2*zb^5 + 1294*la^3*x^2*zb^5 - 540*la^4*x^2*zb^5 + 
         108*la^5*x^2*zb^5 - 8*la^6*x^2*zb^5 + 8*x^3*zb^5 - 642*la*x^3*zb^5 + 
         3228*la^2*x^3*zb^5 - 5190*la^3*x^3*zb^5 + 3382*la^4*x^3*zb^5 - 
         874*la^5*x^3*zb^5 + 88*la^6*x^3*zb^5 - 8*x^4*zb^5 + 
         159*la*x^4*zb^5 - 1362*la^2*x^4*zb^5 + 4502*la^3*x^4*zb^5 - 
         5124*la^4*x^4*zb^5 + 2128*la^5*x^4*zb^5 - 260*la^6*x^4*zb^5 - 
         21*la*x^5*zb^5 + 252*la^2*x^5*zb^5 - 978*la^3*x^5*zb^5 + 
         2172*la^4*x^5*zb^5 - 1740*la^5*x^5*zb^5 + 336*la^6*x^5*zb^5 - 
         12*la^2*x^6*zb^5 + 64*la^3*x^6*zb^5 - 180*la^4*x^6*zb^5 + 
         288*la^5*x^6*zb^5 - 160*la^6*x^6*zb^5 + 16*x^2*zb^6 - 
         144*la*x^2*zb^6 + 360*la^2*x^2*zb^6 - 388*la^3*x^2*zb^6 + 
         204*la^4*x^2*zb^6 - 60*la^5*x^2*zb^6 + 12*la^6*x^2*zb^6 + 
         250*la*x^3*zb^6 - 1468*la^2*x^3*zb^6 + 2770*la^3*x^3*zb^6 - 
         2284*la^4*x^3*zb^6 + 892*la^5*x^3*zb^6 - 172*la^6*x^3*zb^6 + 
         12*la^7*x^3*zb^6 + 2*x^4*zb^6 - 65*la*x^4*zb^6 + 966*la^2*x^4*zb^6 - 
         3551*la^3*x^4*zb^6 + 4896*la^4*x^4*zb^6 - 2804*la^5*x^4*zb^6 + 
         600*la^6*x^4*zb^6 - 44*la^7*x^4*zb^6 + 11*la*x^5*zb^6 - 
         248*la^2*x^5*zb^6 + 1340*la^3*x^5*zb^6 - 3256*la^4*x^5*zb^6 + 
         3032*la^5*x^5*zb^6 - 980*la^6*x^5*zb^6 + 80*la^7*x^5*zb^6 + 
         12*la^2*x^6*zb^6 - 175*la^3*x^6*zb^6 + 560*la^4*x^6*zb^6 - 
         948*la^5*x^6*zb^6 + 624*la^6*x^6*zb^6 - 80*la^7*x^6*zb^6 + 
         4*la^3*x^7*zb^6 - 20*la^4*x^7*zb^6 + 48*la^5*x^7*zb^6 - 
         64*la^6*x^7*zb^6 + 32*la^7*x^7*zb^6 - 32*la*x^3*zb^7 + 
         236*la^2*x^3*zb^7 - 544*la^3*x^3*zb^7 + 548*la^4*x^3*zb^7 - 
         260*la^5*x^3*zb^7 + 64*la^6*x^3*zb^7 - 12*la^7*x^3*zb^7 + 
         5*la*x^4*zb^7 - 270*la^2*x^4*zb^7 + 1261*la^3*x^4*zb^7 - 
         2008*la^4*x^4*zb^7 + 1328*la^5*x^4*zb^7 - 356*la^6*x^4*zb^7 + 
         40*la^7*x^4*zb^7 - 3*la*x^5*zb^7 + 94*la^2*x^5*zb^7 - 
         829*la^3*x^5*zb^7 + 2150*la^4*x^5*zb^7 - 2240*la^5*x^5*zb^7 + 
         936*la^6*x^5*zb^7 - 108*la^7*x^5*zb^7 - 4*la^2*x^6*zb^7 + 
         135*la^3*x^6*zb^7 - 608*la^4*x^6*zb^7 + 1168*la^5*x^6*zb^7 - 
         844*la^6*x^6*zb^7 + 160*la^7*x^6*zb^7 - la^3*x^7*zb^7 + 
         38*la^4*x^7*zb^7 - 116*la^5*x^7*zb^7 + 160*la^6*x^7*zb^7 - 
         80*la^7*x^7*zb^7 + 24*la^2*x^4*zb^8 - 140*la^3*x^4*zb^8 + 
         272*la^4*x^4*zb^8 - 216*la^5*x^4*zb^8 + 56*la^6*x^4*zb^8 + 
         4*la^7*x^4*zb^8 + la*x^5*zb^8 - 20*la^2*x^5*zb^8 + 
         221*la^3*x^5*zb^8 - 702*la^4*x^5*zb^8 + 864*la^5*x^5*zb^8 - 
         412*la^6*x^5*zb^8 + 48*la^7*x^5*zb^8 + 2*la^2*x^6*zb^8 - 
         38*la^3*x^6*zb^8 + 344*la^4*x^6*zb^8 - 728*la^5*x^6*zb^8 + 
         552*la^6*x^6*zb^8 - 132*la^7*x^6*zb^8 + la^3*x^7*zb^8 - 
         26*la^4*x^7*zb^8 + 100*la^5*x^7*zb^8 - 156*la^6*x^7*zb^8 + 
         80*la^7*x^7*zb^8 + 2*la^2*x^5*zb^9 - 26*la^3*x^5*zb^9 + 
         86*la^4*x^5*zb^9 - 122*la^5*x^5*zb^9 + 80*la^6*x^5*zb^9 - 
         20*la^7*x^5*zb^9 + 4*la^3*x^6*zb^9 - 60*la^4*x^6*zb^9 + 
         164*la^5*x^6*zb^9 - 164*la^6*x^6*zb^9 + 56*la^7*x^6*zb^9 - 
         6*la^4*x^7*zb^9 - 22*la^5*x^7*zb^9 + 64*la^6*x^7*zb^9 - 
         36*la^7*x^7*zb^9 + 4*la^4*x^6*zb^10 - 12*la^5*x^6*zb^10 + 
         12*la^6*x^6*zb^10 - 4*la^7*x^6*zb^10 + 4*la^5*x^7*zb^10 - 
         8*la^6*x^7*zb^10 + 4*la^7*x^7*zb^10))/(la*x*(-1 + zb)*(-1 + x*zb)^4*
        (-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)^2) + 
      (8*nc^2*Pi^3*zb*(2 - 3*la - 12*x + 12*la*x - 4*zb + 11*la*zb - 
         6*la^2*zb + 48*x*zb - 69*la*x*zb + 28*la^2*x*zb - 12*x^2*zb + 
         96*la*x^2*zb - 84*la^2*x^2*zb + 2*zb^2 - 9*la*zb^2 + 10*la^2*zb^2 - 
         3*la^3*zb^2 - 92*x*zb^2 + 159*la*x*zb^2 - 92*la^2*x*zb^2 + 
         18*la^3*x*zb^2 + 84*x^2*zb^2 - 522*la*x^2*zb^2 + 588*la^2*x^2*zb^2 - 
         171*la^3*x^2*zb^2 - 4*x^3*zb^2 + 72*la*x^3*zb^2 - 
         312*la^2*x^3*zb^2 + 244*la^3*x^3*zb^2 + la*zb^3 - 2*la^2*zb^3 + 
         la^3*zb^3 + 104*x*zb^3 - 219*la*x*zb^3 + 150*la^2*x*zb^3 - 
         45*la^3*x*zb^3 + 10*la^4*x*zb^3 - 196*x^2*zb^3 + 1174*la*x^2*zb^3 - 
         1668*la^2*x^2*zb^3 + 835*la^3*x^2*zb^3 - 124*la^4*x^2*zb^3 + 
         16*x^3*zb^3 - 374*la*x^3*zb^3 + 1656*la^2*x^3*zb^3 - 
         1709*la^3*x^3*zb^3 + 446*la^4*x^3*zb^3 - 4*x^4*zb^3 + 
         32*la*x^4*zb^3 - 192*la^2*x^4*zb^3 + 544*la^3*x^4*zb^3 - 
         380*la^4*x^4*zb^3 - 64*x*zb^4 + 165*la*x*zb^4 - 144*la^2*x*zb^4 + 
         49*la^3*x*zb^4 - 6*la^4*x*zb^4 + 204*x^2*zb^4 - 1302*la*x^2*zb^4 + 
         2270*la^2*x^2*zb^4 - 1544*la^3*x^2*zb^4 + 424*la^4*x^2*zb^4 - 
         52*la^5*x^2*zb^4 - 20*x^3*zb^4 + 726*la*x^3*zb^4 - 
         3340*la^2*x^3*zb^4 + 4369*la^3*x^3*zb^4 - 2062*la^4*x^3*zb^4 + 
         292*la^5*x^3*zb^4 + 10*x^4*zb^4 - 131*la*x^4*zb^4 + 
         824*la^2*x^4*zb^4 - 2566*la^3*x^4*zb^4 + 2384*la^4*x^4*zb^4 - 
         556*la^5*x^4*zb^4 + 12*la*x^5*zb^4 - 72*la^2*x^5*zb^4 + 
         264*la^3*x^5*zb^4 - 540*la^4*x^5*zb^4 + 336*la^5*x^5*zb^4 + 
         16*x*zb^5 - 48*la*x*zb^5 + 50*la^2*x*zb^5 - 22*la^3*x*zb^5 + 
         6*la^4*x*zb^5 - 2*la^5*x*zb^5 - 96*x^2*zb^5 + 698*la*x^2*zb^5 - 
         1456*la^2*x^2*zb^5 + 1294*la^3*x^2*zb^5 - 540*la^4*x^2*zb^5 + 
         108*la^5*x^2*zb^5 - 8*la^6*x^2*zb^5 + 8*x^3*zb^5 - 642*la*x^3*zb^5 + 
         3228*la^2*x^3*zb^5 - 5190*la^3*x^3*zb^5 + 3382*la^4*x^3*zb^5 - 
         874*la^5*x^3*zb^5 + 88*la^6*x^3*zb^5 - 8*x^4*zb^5 + 
         159*la*x^4*zb^5 - 1362*la^2*x^4*zb^5 + 4502*la^3*x^4*zb^5 - 
         5124*la^4*x^4*zb^5 + 2128*la^5*x^4*zb^5 - 260*la^6*x^4*zb^5 - 
         21*la*x^5*zb^5 + 252*la^2*x^5*zb^5 - 978*la^3*x^5*zb^5 + 
         2172*la^4*x^5*zb^5 - 1740*la^5*x^5*zb^5 + 336*la^6*x^5*zb^5 - 
         12*la^2*x^6*zb^5 + 64*la^3*x^6*zb^5 - 180*la^4*x^6*zb^5 + 
         288*la^5*x^6*zb^5 - 160*la^6*x^6*zb^5 + 16*x^2*zb^6 - 
         144*la*x^2*zb^6 + 360*la^2*x^2*zb^6 - 388*la^3*x^2*zb^6 + 
         204*la^4*x^2*zb^6 - 60*la^5*x^2*zb^6 + 12*la^6*x^2*zb^6 + 
         250*la*x^3*zb^6 - 1468*la^2*x^3*zb^6 + 2770*la^3*x^3*zb^6 - 
         2284*la^4*x^3*zb^6 + 892*la^5*x^3*zb^6 - 172*la^6*x^3*zb^6 + 
         12*la^7*x^3*zb^6 + 2*x^4*zb^6 - 65*la*x^4*zb^6 + 966*la^2*x^4*zb^6 - 
         3551*la^3*x^4*zb^6 + 4896*la^4*x^4*zb^6 - 2804*la^5*x^4*zb^6 + 
         600*la^6*x^4*zb^6 - 44*la^7*x^4*zb^6 + 11*la*x^5*zb^6 - 
         248*la^2*x^5*zb^6 + 1340*la^3*x^5*zb^6 - 3256*la^4*x^5*zb^6 + 
         3032*la^5*x^5*zb^6 - 980*la^6*x^5*zb^6 + 80*la^7*x^5*zb^6 + 
         12*la^2*x^6*zb^6 - 175*la^3*x^6*zb^6 + 560*la^4*x^6*zb^6 - 
         948*la^5*x^6*zb^6 + 624*la^6*x^6*zb^6 - 80*la^7*x^6*zb^6 + 
         4*la^3*x^7*zb^6 - 20*la^4*x^7*zb^6 + 48*la^5*x^7*zb^6 - 
         64*la^6*x^7*zb^6 + 32*la^7*x^7*zb^6 - 32*la*x^3*zb^7 + 
         236*la^2*x^3*zb^7 - 544*la^3*x^3*zb^7 + 548*la^4*x^3*zb^7 - 
         260*la^5*x^3*zb^7 + 64*la^6*x^3*zb^7 - 12*la^7*x^3*zb^7 + 
         5*la*x^4*zb^7 - 270*la^2*x^4*zb^7 + 1261*la^3*x^4*zb^7 - 
         2008*la^4*x^4*zb^7 + 1328*la^5*x^4*zb^7 - 356*la^6*x^4*zb^7 + 
         40*la^7*x^4*zb^7 - 3*la*x^5*zb^7 + 94*la^2*x^5*zb^7 - 
         829*la^3*x^5*zb^7 + 2150*la^4*x^5*zb^7 - 2240*la^5*x^5*zb^7 + 
         936*la^6*x^5*zb^7 - 108*la^7*x^5*zb^7 - 4*la^2*x^6*zb^7 + 
         135*la^3*x^6*zb^7 - 608*la^4*x^6*zb^7 + 1168*la^5*x^6*zb^7 - 
         844*la^6*x^6*zb^7 + 160*la^7*x^6*zb^7 - la^3*x^7*zb^7 + 
         38*la^4*x^7*zb^7 - 116*la^5*x^7*zb^7 + 160*la^6*x^7*zb^7 - 
         80*la^7*x^7*zb^7 + 24*la^2*x^4*zb^8 - 140*la^3*x^4*zb^8 + 
         272*la^4*x^4*zb^8 - 216*la^5*x^4*zb^8 + 56*la^6*x^4*zb^8 + 
         4*la^7*x^4*zb^8 + la*x^5*zb^8 - 20*la^2*x^5*zb^8 + 
         221*la^3*x^5*zb^8 - 702*la^4*x^5*zb^8 + 864*la^5*x^5*zb^8 - 
         412*la^6*x^5*zb^8 + 48*la^7*x^5*zb^8 + 2*la^2*x^6*zb^8 - 
         38*la^3*x^6*zb^8 + 344*la^4*x^6*zb^8 - 728*la^5*x^6*zb^8 + 
         552*la^6*x^6*zb^8 - 132*la^7*x^6*zb^8 + la^3*x^7*zb^8 - 
         26*la^4*x^7*zb^8 + 100*la^5*x^7*zb^8 - 156*la^6*x^7*zb^8 + 
         80*la^7*x^7*zb^8 + 2*la^2*x^5*zb^9 - 26*la^3*x^5*zb^9 + 
         86*la^4*x^5*zb^9 - 122*la^5*x^5*zb^9 + 80*la^6*x^5*zb^9 - 
         20*la^7*x^5*zb^9 + 4*la^3*x^6*zb^9 - 60*la^4*x^6*zb^9 + 
         164*la^5*x^6*zb^9 - 164*la^6*x^6*zb^9 + 56*la^7*x^6*zb^9 - 
         6*la^4*x^7*zb^9 - 22*la^5*x^7*zb^9 + 64*la^6*x^7*zb^9 - 
         36*la^7*x^7*zb^9 + 4*la^4*x^6*zb^10 - 12*la^5*x^6*zb^10 + 
         12*la^6*x^6*zb^10 - 4*la^7*x^6*zb^10 + 4*la^5*x^7*zb^10 - 
         8*la^6*x^7*zb^10 + 4*la^7*x^7*zb^10))/(la*x*(-1 + zb)*(-1 + x*zb)^4*
        (-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)^2))/ep^2 + 
    ((-8*Pi^3*zb*(2 - 3*la - 12*x + 12*la*x - 4*zb + 11*la*zb - 6*la^2*zb + 
         40*x*zb - 69*la*x*zb + 36*la^2*x*zb + 4*x^2*zb + 64*la*x^2*zb - 
         68*la^2*x^2*zb + 2*zb^2 - 9*la*zb^2 + 10*la^2*zb^2 - 3*la^3*zb^2 - 
         60*x*zb^2 + 127*la*x*zb^2 - 108*la^2*x*zb^2 + 34*la^3*x*zb^2 + 
         28*x^2*zb^2 - 290*la*x^2*zb^2 + 388*la^2*x^2*zb^2 - 
         147*la^3*x^2*zb^2 - 20*x^3*zb^2 + 40*la*x^3*zb^2 - 
         200*la^2*x^3*zb^2 + 180*la^3*x^3*zb^2 + la*zb^3 - 2*la^2*zb^3 + 
         la^3*zb^3 + 56*x*zb^3 - 139*la*x*zb^3 + 142*la^2*x*zb^3 - 
         77*la^3*x*zb^3 + 18*la^4*x*zb^3 - 132*x^2*zb^3 + 710*la*x^2*zb^3 - 
         1028*la^2*x^2*zb^3 + 595*la^3*x^2*zb^3 - 124*la^4*x^2*zb^3 + 
         80*x^3*zb^3 - 414*la*x^3*zb^3 + 1192*la^2*x^3*zb^3 - 
         1157*la^3*x^3*zb^3 + 334*la^4*x^3*zb^3 - 4*x^4*zb^3 + 
         96*la*x^4*zb^3 - 224*la^2*x^4*zb^3 + 416*la^3*x^4*zb^3 - 
         284*la^4*x^4*zb^3 - 32*x*zb^4 + 101*la*x*zb^4 - 128*la^2*x*zb^4 + 
         81*la^3*x*zb^4 - 22*la^4*x*zb^4 + 188*x^2*zb^4 - 934*la*x^2*zb^4 + 
         1542*la^2*x^2*zb^4 - 1136*la^3*x^2*zb^4 + 400*la^4*x^2*zb^4 - 
         60*la^5*x^2*zb^4 - 116*x^3*zb^4 + 1014*la*x^3*zb^4 - 
         2956*la^2*x^3*zb^4 + 3329*la^3*x^3*zb^4 - 1566*la^4*x^3*zb^4 + 
         260*la^5*x^3*zb^4 + 10*x^4*zb^4 - 323*la*x^4*zb^4 + 
         1288*la^2*x^4*zb^4 - 2486*la^3*x^4*zb^4 + 1920*la^4*x^4*zb^4 - 
         444*la^5*x^4*zb^4 + 12*la*x^5*zb^4 - 168*la^2*x^5*zb^4 + 
         392*la^3*x^5*zb^4 - 508*la^4*x^5*zb^4 + 272*la^5*x^5*zb^4 + 
         8*x*zb^5 - 32*la*x*zb^5 + 50*la^2*x*zb^5 - 38*la^3*x*zb^5 + 
         14*la^4*x*zb^5 - 2*la^5*x*zb^5 - 112*x^2*zb^5 + 586*la*x^2*zb^5 - 
         1136*la^2*x^2*zb^5 + 1086*la^3*x^2*zb^5 - 556*la^4*x^2*zb^5 + 
         140*la^5*x^2*zb^5 - 8*la^6*x^2*zb^5 + 72*x^3*zb^5 - 
         994*la*x^3*zb^5 + 3332*la^2*x^3*zb^5 - 4558*la^3*x^3*zb^5 + 
         2902*la^4*x^3*zb^5 - 850*la^5*x^3*zb^5 + 96*la^6*x^3*zb^5 - 
         8*x^4*zb^5 + 367*la*x^4*zb^5 - 2258*la^2*x^4*zb^5 + 
         5142*la^3*x^4*zb^5 - 4868*la^4*x^4*zb^5 + 1920*la^5*x^4*zb^5 - 
         260*la^6*x^4*zb^5 - 21*la*x^5*zb^5 + 444*la^2*x^5*zb^5 - 
         1570*la^3*x^5*zb^5 + 2516*la^4*x^5*zb^5 - 1660*la^5*x^5*zb^5 + 
         312*la^6*x^5*zb^5 - 12*la^2*x^6*zb^5 + 128*la^3*x^6*zb^5 - 
         292*la^4*x^6*zb^5 + 320*la^5*x^6*zb^5 - 144*la^6*x^6*zb^5 + 
         24*x^2*zb^6 - 136*la*x^2*zb^6 + 312*la^2*x^2*zb^6 - 
         372*la^3*x^2*zb^6 + 244*la^4*x^2*zb^6 - 84*la^5*x^2*zb^6 + 
         12*la^6*x^2*zb^6 - 16*x^3*zb^6 + 410*la*x^3*zb^6 - 
         1628*la^2*x^3*zb^6 + 2642*la^3*x^3*zb^6 - 2140*la^4*x^3*zb^6 + 
         924*la^5*x^3*zb^6 - 204*la^6*x^3*zb^6 + 12*la^7*x^3*zb^6 + 
         2*x^4*zb^6 - 161*la*x^4*zb^6 + 1582*la^2*x^4*zb^6 - 
         4375*la^3*x^4*zb^6 + 5120*la^4*x^4*zb^6 - 2772*la^5*x^4*zb^6 + 
         656*la^6*x^4*zb^6 - 52*la^7*x^4*zb^6 + 11*la*x^5*zb^6 - 
         360*la^2*x^5*zb^6 + 1980*la^3*x^5*zb^6 - 3960*la^4*x^5*zb^6 + 
         3224*la^5*x^5*zb^6 - 1012*la^6*x^5*zb^6 + 96*la^7*x^5*zb^6 + 
         12*la^2*x^6*zb^6 - 239*la^3*x^6*zb^6 + 792*la^4*x^6*zb^6 - 
         1132*la^5*x^6*zb^6 + 648*la^6*x^6*zb^6 - 88*la^7*x^6*zb^6 + 
         4*la^3*x^7*zb^6 - 36*la^4*x^7*zb^6 + 80*la^5*x^7*zb^6 - 
         80*la^6*x^7*zb^6 + 32*la^7*x^7*zb^6 - 56*la*x^3*zb^7 + 
         260*la^2*x^3*zb^7 - 496*la^3*x^3*zb^7 + 500*la^4*x^3*zb^7 - 
         284*la^5*x^3*zb^7 + 88*la^6*x^3*zb^7 - 12*la^7*x^3*zb^7 + 
         21*la*x^4*zb^7 - 446*la^2*x^4*zb^7 + 1533*la^3*x^4*zb^7 - 
         2104*la^4*x^4*zb^7 + 1344*la^5*x^4*zb^7 - 404*la^6*x^4*zb^7 + 
         56*la^7*x^4*zb^7 - 3*la*x^5*zb^7 + 110*la^2*x^5*zb^7 - 
         1029*la^3*x^5*zb^7 + 2478*la^4*x^5*zb^7 - 2384*la^5*x^5*zb^7 + 
         960*la^6*x^5*zb^7 - 132*la^7*x^5*zb^7 - 4*la^2*x^6*zb^7 + 
         119*la^3*x^6*zb^7 - 672*la^4*x^6*zb^7 + 1248*la^5*x^6*zb^7 - 
         844*la^6*x^6*zb^7 + 160*la^7*x^6*zb^7 - la^3*x^7*zb^7 + 
         38*la^4*x^7*zb^7 - 124*la^5*x^7*zb^7 + 160*la^6*x^7*zb^7 - 
         72*la^7*x^7*zb^7 + 48*la^2*x^4*zb^8 - 180*la^3*x^4*zb^8 + 
         256*la^4*x^4*zb^8 - 168*la^5*x^4*zb^8 + 48*la^6*x^4*zb^8 - 
         4*la^7*x^4*zb^8 + la*x^5*zb^8 - 20*la^2*x^5*zb^8 + 
         253*la^3*x^5*zb^8 - 718*la^4*x^5*zb^8 + 800*la^5*x^5*zb^8 - 
         364*la^6*x^5*zb^8 + 48*la^7*x^5*zb^8 + 2*la^2*x^6*zb^8 - 
         22*la^3*x^6*zb^8 + 288*la^4*x^6*zb^8 - 640*la^5*x^6*zb^8 + 
         480*la^6*x^6*zb^8 - 108*la^7*x^6*zb^8 + la^3*x^7*zb^8 - 
         10*la^4*x^7*zb^8 + 68*la^5*x^7*zb^8 - 124*la^6*x^7*zb^8 + 
         64*la^7*x^7*zb^8 + 2*la^2*x^5*zb^9 - 34*la^3*x^5*zb^9 + 
         102*la^4*x^5*zb^9 - 122*la^5*x^5*zb^9 + 64*la^6*x^5*zb^9 - 
         12*la^7*x^5*zb^9 + 4*la^3*x^6*zb^9 - 60*la^4*x^6*zb^9 + 
         148*la^5*x^6*zb^9 - 132*la^6*x^6*zb^9 + 40*la^7*x^6*zb^9 - 
         6*la^4*x^7*zb^9 - 14*la^5*x^7*zb^9 + 48*la^6*x^7*zb^9 - 
         28*la^7*x^7*zb^9 + 4*la^4*x^6*zb^10 - 12*la^5*x^6*zb^10 + 
         12*la^6*x^6*zb^10 - 4*la^7*x^6*zb^10 + 4*la^5*x^7*zb^10 - 
         8*la^6*x^7*zb^10 + 4*la^7*x^7*zb^10))/(la*x*(-1 + zb)*(-1 + x*zb)^4*
        (-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)^2) + 
      (8*nc^2*Pi^3*zb*(2 - 3*la - 12*x + 12*la*x - 4*zb + 11*la*zb - 
         6*la^2*zb + 40*x*zb - 69*la*x*zb + 36*la^2*x*zb + 4*x^2*zb + 
         64*la*x^2*zb - 68*la^2*x^2*zb + 2*zb^2 - 9*la*zb^2 + 10*la^2*zb^2 - 
         3*la^3*zb^2 - 60*x*zb^2 + 127*la*x*zb^2 - 108*la^2*x*zb^2 + 
         34*la^3*x*zb^2 + 28*x^2*zb^2 - 290*la*x^2*zb^2 + 388*la^2*x^2*zb^2 - 
         147*la^3*x^2*zb^2 - 20*x^3*zb^2 + 40*la*x^3*zb^2 - 
         200*la^2*x^3*zb^2 + 180*la^3*x^3*zb^2 + la*zb^3 - 2*la^2*zb^3 + 
         la^3*zb^3 + 56*x*zb^3 - 139*la*x*zb^3 + 142*la^2*x*zb^3 - 
         77*la^3*x*zb^3 + 18*la^4*x*zb^3 - 132*x^2*zb^3 + 710*la*x^2*zb^3 - 
         1028*la^2*x^2*zb^3 + 595*la^3*x^2*zb^3 - 124*la^4*x^2*zb^3 + 
         80*x^3*zb^3 - 414*la*x^3*zb^3 + 1192*la^2*x^3*zb^3 - 
         1157*la^3*x^3*zb^3 + 334*la^4*x^3*zb^3 - 4*x^4*zb^3 + 
         96*la*x^4*zb^3 - 224*la^2*x^4*zb^3 + 416*la^3*x^4*zb^3 - 
         284*la^4*x^4*zb^3 - 32*x*zb^4 + 101*la*x*zb^4 - 128*la^2*x*zb^4 + 
         81*la^3*x*zb^4 - 22*la^4*x*zb^4 + 188*x^2*zb^4 - 934*la*x^2*zb^4 + 
         1542*la^2*x^2*zb^4 - 1136*la^3*x^2*zb^4 + 400*la^4*x^2*zb^4 - 
         60*la^5*x^2*zb^4 - 116*x^3*zb^4 + 1014*la*x^3*zb^4 - 
         2956*la^2*x^3*zb^4 + 3329*la^3*x^3*zb^4 - 1566*la^4*x^3*zb^4 + 
         260*la^5*x^3*zb^4 + 10*x^4*zb^4 - 323*la*x^4*zb^4 + 
         1288*la^2*x^4*zb^4 - 2486*la^3*x^4*zb^4 + 1920*la^4*x^4*zb^4 - 
         444*la^5*x^4*zb^4 + 12*la*x^5*zb^4 - 168*la^2*x^5*zb^4 + 
         392*la^3*x^5*zb^4 - 508*la^4*x^5*zb^4 + 272*la^5*x^5*zb^4 + 
         8*x*zb^5 - 32*la*x*zb^5 + 50*la^2*x*zb^5 - 38*la^3*x*zb^5 + 
         14*la^4*x*zb^5 - 2*la^5*x*zb^5 - 112*x^2*zb^5 + 586*la*x^2*zb^5 - 
         1136*la^2*x^2*zb^5 + 1086*la^3*x^2*zb^5 - 556*la^4*x^2*zb^5 + 
         140*la^5*x^2*zb^5 - 8*la^6*x^2*zb^5 + 72*x^3*zb^5 - 
         994*la*x^3*zb^5 + 3332*la^2*x^3*zb^5 - 4558*la^3*x^3*zb^5 + 
         2902*la^4*x^3*zb^5 - 850*la^5*x^3*zb^5 + 96*la^6*x^3*zb^5 - 
         8*x^4*zb^5 + 367*la*x^4*zb^5 - 2258*la^2*x^4*zb^5 + 
         5142*la^3*x^4*zb^5 - 4868*la^4*x^4*zb^5 + 1920*la^5*x^4*zb^5 - 
         260*la^6*x^4*zb^5 - 21*la*x^5*zb^5 + 444*la^2*x^5*zb^5 - 
         1570*la^3*x^5*zb^5 + 2516*la^4*x^5*zb^5 - 1660*la^5*x^5*zb^5 + 
         312*la^6*x^5*zb^5 - 12*la^2*x^6*zb^5 + 128*la^3*x^6*zb^5 - 
         292*la^4*x^6*zb^5 + 320*la^5*x^6*zb^5 - 144*la^6*x^6*zb^5 + 
         24*x^2*zb^6 - 136*la*x^2*zb^6 + 312*la^2*x^2*zb^6 - 
         372*la^3*x^2*zb^6 + 244*la^4*x^2*zb^6 - 84*la^5*x^2*zb^6 + 
         12*la^6*x^2*zb^6 - 16*x^3*zb^6 + 410*la*x^3*zb^6 - 
         1628*la^2*x^3*zb^6 + 2642*la^3*x^3*zb^6 - 2140*la^4*x^3*zb^6 + 
         924*la^5*x^3*zb^6 - 204*la^6*x^3*zb^6 + 12*la^7*x^3*zb^6 + 
         2*x^4*zb^6 - 161*la*x^4*zb^6 + 1582*la^2*x^4*zb^6 - 
         4375*la^3*x^4*zb^6 + 5120*la^4*x^4*zb^6 - 2772*la^5*x^4*zb^6 + 
         656*la^6*x^4*zb^6 - 52*la^7*x^4*zb^6 + 11*la*x^5*zb^6 - 
         360*la^2*x^5*zb^6 + 1980*la^3*x^5*zb^6 - 3960*la^4*x^5*zb^6 + 
         3224*la^5*x^5*zb^6 - 1012*la^6*x^5*zb^6 + 96*la^7*x^5*zb^6 + 
         12*la^2*x^6*zb^6 - 239*la^3*x^6*zb^6 + 792*la^4*x^6*zb^6 - 
         1132*la^5*x^6*zb^6 + 648*la^6*x^6*zb^6 - 88*la^7*x^6*zb^6 + 
         4*la^3*x^7*zb^6 - 36*la^4*x^7*zb^6 + 80*la^5*x^7*zb^6 - 
         80*la^6*x^7*zb^6 + 32*la^7*x^7*zb^6 - 56*la*x^3*zb^7 + 
         260*la^2*x^3*zb^7 - 496*la^3*x^3*zb^7 + 500*la^4*x^3*zb^7 - 
         284*la^5*x^3*zb^7 + 88*la^6*x^3*zb^7 - 12*la^7*x^3*zb^7 + 
         21*la*x^4*zb^7 - 446*la^2*x^4*zb^7 + 1533*la^3*x^4*zb^7 - 
         2104*la^4*x^4*zb^7 + 1344*la^5*x^4*zb^7 - 404*la^6*x^4*zb^7 + 
         56*la^7*x^4*zb^7 - 3*la*x^5*zb^7 + 110*la^2*x^5*zb^7 - 
         1029*la^3*x^5*zb^7 + 2478*la^4*x^5*zb^7 - 2384*la^5*x^5*zb^7 + 
         960*la^6*x^5*zb^7 - 132*la^7*x^5*zb^7 - 4*la^2*x^6*zb^7 + 
         119*la^3*x^6*zb^7 - 672*la^4*x^6*zb^7 + 1248*la^5*x^6*zb^7 - 
         844*la^6*x^6*zb^7 + 160*la^7*x^6*zb^7 - la^3*x^7*zb^7 + 
         38*la^4*x^7*zb^7 - 124*la^5*x^7*zb^7 + 160*la^6*x^7*zb^7 - 
         72*la^7*x^7*zb^7 + 48*la^2*x^4*zb^8 - 180*la^3*x^4*zb^8 + 
         256*la^4*x^4*zb^8 - 168*la^5*x^4*zb^8 + 48*la^6*x^4*zb^8 - 
         4*la^7*x^4*zb^8 + la*x^5*zb^8 - 20*la^2*x^5*zb^8 + 
         253*la^3*x^5*zb^8 - 718*la^4*x^5*zb^8 + 800*la^5*x^5*zb^8 - 
         364*la^6*x^5*zb^8 + 48*la^7*x^5*zb^8 + 2*la^2*x^6*zb^8 - 
         22*la^3*x^6*zb^8 + 288*la^4*x^6*zb^8 - 640*la^5*x^6*zb^8 + 
         480*la^6*x^6*zb^8 - 108*la^7*x^6*zb^8 + la^3*x^7*zb^8 - 
         10*la^4*x^7*zb^8 + 68*la^5*x^7*zb^8 - 124*la^6*x^7*zb^8 + 
         64*la^7*x^7*zb^8 + 2*la^2*x^5*zb^9 - 34*la^3*x^5*zb^9 + 
         102*la^4*x^5*zb^9 - 122*la^5*x^5*zb^9 + 64*la^6*x^5*zb^9 - 
         12*la^7*x^5*zb^9 + 4*la^3*x^6*zb^9 - 60*la^4*x^6*zb^9 + 
         148*la^5*x^6*zb^9 - 132*la^6*x^6*zb^9 + 40*la^7*x^6*zb^9 - 
         6*la^4*x^7*zb^9 - 14*la^5*x^7*zb^9 + 48*la^6*x^7*zb^9 - 
         28*la^7*x^7*zb^9 + 4*la^4*x^6*zb^10 - 12*la^5*x^6*zb^10 + 
         12*la^6*x^6*zb^10 - 4*la^7*x^6*zb^10 + 4*la^5*x^7*zb^10 - 
         8*la^6*x^7*zb^10 + 4*la^7*x^7*zb^10))/(la*x*(-1 + zb)*(-1 + x*zb)^4*
        (-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)^2))/ep^3 + 
    ((-8*Pi^3*(1 - zb + la*zb - 14*x*zb + 7*la*x*zb + zb^2 - 2*la*zb^2 + 
         la^2*zb^2 + 30*x*zb^2 - 24*la*x*zb^2 - 6*la^2*x*zb^2 + 20*x^2*zb^2 + 
         44*la*x^2*zb^2 - 43*la^2*x^2*zb^2 - zb^3 + 3*la*zb^3 - 3*la^2*zb^3 + 
         la^3*zb^3 - 26*x*zb^3 + 15*la*x*zb^3 + 16*la^2*x*zb^3 - 
         5*la^3*x*zb^3 - 40*x^2*zb^3 - 88*la*x^2*zb^3 + 101*la^2*x^2*zb^3 + 
         27*la^3*x^2*zb^3 - 10*x^3*zb^3 - 70*la*x^3*zb^3 - 40*la^2*x^3*zb^3 + 
         85*la^3*x^3*zb^3 + 14*x*zb^4 - 14*la*x*zb^4 + 20*x^2*zb^4 + 
         118*la*x^2*zb^4 - 98*la^2*x^2*zb^4 - 46*la^3*x^2*zb^4 + 
         6*la^4*x^2*zb^4 + 34*x^3*zb^4 + 66*la*x^3*zb^4 + 188*la^2*x^3*zb^4 - 
         240*la^3*x^3*zb^4 - 48*la^4*x^3*zb^4 - 5*x^4*zb^4 + 60*la*x^4*zb^4 + 
         50*la^2*x^4*zb^4 + 20*la^3*x^4*zb^4 - 90*la^4*x^4*zb^4 - 4*x*zb^5 + 
         10*la*x*zb^5 - 14*la^2*x*zb^5 + 12*la^3*x*zb^5 - 4*la^4*x*zb^5 - 
         92*la*x^2*zb^5 + 118*la^2*x^2*zb^5 - 54*la^3*x^2*zb^5 + 
         38*la^4*x^2*zb^5 - 10*la^5*x^2*zb^5 - 38*x^3*zb^5 + 68*la*x^3*zb^5 - 
         484*la^2*x^3*zb^5 + 454*la^3*x^3*zb^5 - 18*la^4*x^3*zb^5 + 
         18*la^5*x^3*zb^5 + 9*x^4*zb^5 - 161*la*x^4*zb^5 + 
         146*la^2*x^4*zb^5 - 442*la^3*x^4*zb^5 + 430*la^4*x^4*zb^5 + 
         18*la^5*x^4*zb^5 + 15*la*x^5*zb^5 - 120*la^2*x^5*zb^5 + 
         70*la^3*x^5*zb^5 - 50*la^4*x^5*zb^5 + 64*la^5*x^5*zb^5 + 
         22*la*x^2*zb^6 - 48*la^2*x^2*zb^6 + 58*la^3*x^2*zb^6 - 
         48*la^4*x^2*zb^6 + 16*la^5*x^2*zb^6 + 18*x^3*zb^6 - 74*la*x^3*zb^6 + 
         364*la^2*x^3*zb^6 - 428*la^3*x^3*zb^6 + 200*la^4*x^3*zb^6 - 
         100*la^5*x^3*zb^6 + 20*la^6*x^3*zb^6 - 5*x^4*zb^6 + 
         132*la*x^4*zb^6 - 319*la^2*x^4*zb^6 + 964*la^3*x^4*zb^6 - 
         878*la^4*x^4*zb^6 + 150*la^5*x^4*zb^6 - 44*la^6*x^4*zb^6 - 
         18*la*x^5*zb^6 + 234*la^2*x^5*zb^6 - 344*la^3*x^5*zb^6 + 
         538*la^4*x^5*zb^6 - 434*la^5*x^5*zb^6 + 24*la^6*x^5*zb^6 - 
         15*la^2*x^6*zb^6 + 100*la^3*x^6*zb^6 - 110*la^4*x^6*zb^6 + 
         64*la^5*x^6*zb^6 - 32*la^6*x^6*zb^6 - 4*x^3*zb^7 + 14*la*x^3*zb^7 - 
         68*la^2*x^3*zb^7 + 104*la^3*x^3*zb^7 - 94*la^4*x^3*zb^7 + 
         72*la^5*x^3*zb^7 - 24*la^6*x^3*zb^7 + x^4*zb^7 - 47*la*x^4*zb^7 + 
         157*la^2*x^4*zb^7 - 527*la^3*x^4*zb^7 + 546*la^4*x^4*zb^7 - 
         202*la^5*x^4*zb^7 + 84*la^6*x^4*zb^7 - 12*la^7*x^4*zb^7 + 
         5*la*x^5*zb^7 - 124*la^2*x^5*zb^7 + 279*la^3*x^5*zb^7 - 
         738*la^4*x^5*zb^7 + 654*la^5*x^5*zb^7 - 100*la^6*x^5*zb^7 + 
         24*la^7*x^5*zb^7 + 9*la^2*x^6*zb^7 - 121*la^3*x^6*zb^7 + 
         186*la^4*x^6*zb^7 - 242*la^5*x^6*zb^7 + 184*la^6*x^6*zb^7 - 
         16*la^7*x^6*zb^7 + 5*la^3*x^7*zb^7 - 30*la^4*x^7*zb^7 + 
         40*la^5*x^7*zb^7 - 24*la^6*x^7*zb^7 + 8*la^7*x^7*zb^7 + 
         10*la*x^4*zb^8 - 24*la^2*x^4*zb^8 + 60*la^3*x^4*zb^8 - 
         48*la^4*x^4*zb^8 + 14*la^5*x^4*zb^8 - 24*la^6*x^4*zb^8 + 
         12*la^7*x^4*zb^8 + 36*la^2*x^5*zb^8 - 92*la^3*x^5*zb^8 + 
         282*la^4*x^5*zb^8 - 234*la^5*x^5*zb^8 + 20*la^6*x^5*zb^8 - 
         12*la^7*x^5*zb^8 + 34*la^3*x^6*zb^8 - 48*la^4*x^6*zb^8 + 
         186*la^5*x^6*zb^8 - 172*la^6*x^6*zb^8 + 14*la^4*x^7*zb^8 - 
         14*la^5*x^7*zb^8 + 16*la^6*x^7*zb^8 - 16*la^7*x^7*zb^8 - 
         14*la^2*x^5*zb^9 + 36*la^3*x^5*zb^9 - 52*la^4*x^5*zb^9 + 
         10*la^5*x^5*zb^9 + 32*la^6*x^5*zb^9 - 12*la^7*x^5*zb^9 - 
         20*la^3*x^6*zb^9 + 48*la^4*x^6*zb^9 - 108*la^5*x^6*zb^9 + 
         68*la^6*x^6*zb^9 + 12*la^7*x^6*zb^9 - 4*la^4*x^7*zb^9 - 
         20*la^6*x^7*zb^9 + 24*la^7*x^7*zb^9 + 10*la^3*x^6*zb^10 - 
         32*la^4*x^6*zb^10 + 50*la^5*x^6*zb^10 - 32*la^6*x^6*zb^10 + 
         4*la^7*x^6*zb^10 + 6*la^4*x^7*zb^10 - 18*la^5*x^7*zb^10 + 
         32*la^6*x^7*zb^10 - 20*la^7*x^7*zb^10 - 2*la^4*x^7*zb^11 + 
         6*la^5*x^7*zb^11 - 8*la^6*x^7*zb^11 + 4*la^7*x^7*zb^11))/
       (la*x*(-1 + zb)*(-1 + x*zb)^4*(-1 + la*x*zb)^3*(-1 + zb - la*zb + 
         la*x*zb)) + (8*nc^2*Pi^3*(1 - zb + la*zb - 14*x*zb + 7*la*x*zb + 
         zb^2 - 2*la*zb^2 + la^2*zb^2 + 30*x*zb^2 - 24*la*x*zb^2 - 
         6*la^2*x*zb^2 + 20*x^2*zb^2 + 44*la*x^2*zb^2 - 43*la^2*x^2*zb^2 - 
         zb^3 + 3*la*zb^3 - 3*la^2*zb^3 + la^3*zb^3 - 26*x*zb^3 + 
         15*la*x*zb^3 + 16*la^2*x*zb^3 - 5*la^3*x*zb^3 - 40*x^2*zb^3 - 
         88*la*x^2*zb^3 + 101*la^2*x^2*zb^3 + 27*la^3*x^2*zb^3 - 
         10*x^3*zb^3 - 70*la*x^3*zb^3 - 40*la^2*x^3*zb^3 + 85*la^3*x^3*zb^3 + 
         14*x*zb^4 - 14*la*x*zb^4 + 20*x^2*zb^4 + 118*la*x^2*zb^4 - 
         98*la^2*x^2*zb^4 - 46*la^3*x^2*zb^4 + 6*la^4*x^2*zb^4 + 
         34*x^3*zb^4 + 66*la*x^3*zb^4 + 188*la^2*x^3*zb^4 - 
         240*la^3*x^3*zb^4 - 48*la^4*x^3*zb^4 - 5*x^4*zb^4 + 60*la*x^4*zb^4 + 
         50*la^2*x^4*zb^4 + 20*la^3*x^4*zb^4 - 90*la^4*x^4*zb^4 - 4*x*zb^5 + 
         10*la*x*zb^5 - 14*la^2*x*zb^5 + 12*la^3*x*zb^5 - 4*la^4*x*zb^5 - 
         92*la*x^2*zb^5 + 118*la^2*x^2*zb^5 - 54*la^3*x^2*zb^5 + 
         38*la^4*x^2*zb^5 - 10*la^5*x^2*zb^5 - 38*x^3*zb^5 + 68*la*x^3*zb^5 - 
         484*la^2*x^3*zb^5 + 454*la^3*x^3*zb^5 - 18*la^4*x^3*zb^5 + 
         18*la^5*x^3*zb^5 + 9*x^4*zb^5 - 161*la*x^4*zb^5 + 
         146*la^2*x^4*zb^5 - 442*la^3*x^4*zb^5 + 430*la^4*x^4*zb^5 + 
         18*la^5*x^4*zb^5 + 15*la*x^5*zb^5 - 120*la^2*x^5*zb^5 + 
         70*la^3*x^5*zb^5 - 50*la^4*x^5*zb^5 + 64*la^5*x^5*zb^5 + 
         22*la*x^2*zb^6 - 48*la^2*x^2*zb^6 + 58*la^3*x^2*zb^6 - 
         48*la^4*x^2*zb^6 + 16*la^5*x^2*zb^6 + 18*x^3*zb^6 - 74*la*x^3*zb^6 + 
         364*la^2*x^3*zb^6 - 428*la^3*x^3*zb^6 + 200*la^4*x^3*zb^6 - 
         100*la^5*x^3*zb^6 + 20*la^6*x^3*zb^6 - 5*x^4*zb^6 + 
         132*la*x^4*zb^6 - 319*la^2*x^4*zb^6 + 964*la^3*x^4*zb^6 - 
         878*la^4*x^4*zb^6 + 150*la^5*x^4*zb^6 - 44*la^6*x^4*zb^6 - 
         18*la*x^5*zb^6 + 234*la^2*x^5*zb^6 - 344*la^3*x^5*zb^6 + 
         538*la^4*x^5*zb^6 - 434*la^5*x^5*zb^6 + 24*la^6*x^5*zb^6 - 
         15*la^2*x^6*zb^6 + 100*la^3*x^6*zb^6 - 110*la^4*x^6*zb^6 + 
         64*la^5*x^6*zb^6 - 32*la^6*x^6*zb^6 - 4*x^3*zb^7 + 14*la*x^3*zb^7 - 
         68*la^2*x^3*zb^7 + 104*la^3*x^3*zb^7 - 94*la^4*x^3*zb^7 + 
         72*la^5*x^3*zb^7 - 24*la^6*x^3*zb^7 + x^4*zb^7 - 47*la*x^4*zb^7 + 
         157*la^2*x^4*zb^7 - 527*la^3*x^4*zb^7 + 546*la^4*x^4*zb^7 - 
         202*la^5*x^4*zb^7 + 84*la^6*x^4*zb^7 - 12*la^7*x^4*zb^7 + 
         5*la*x^5*zb^7 - 124*la^2*x^5*zb^7 + 279*la^3*x^5*zb^7 - 
         738*la^4*x^5*zb^7 + 654*la^5*x^5*zb^7 - 100*la^6*x^5*zb^7 + 
         24*la^7*x^5*zb^7 + 9*la^2*x^6*zb^7 - 121*la^3*x^6*zb^7 + 
         186*la^4*x^6*zb^7 - 242*la^5*x^6*zb^7 + 184*la^6*x^6*zb^7 - 
         16*la^7*x^6*zb^7 + 5*la^3*x^7*zb^7 - 30*la^4*x^7*zb^7 + 
         40*la^5*x^7*zb^7 - 24*la^6*x^7*zb^7 + 8*la^7*x^7*zb^7 + 
         10*la*x^4*zb^8 - 24*la^2*x^4*zb^8 + 60*la^3*x^4*zb^8 - 
         48*la^4*x^4*zb^8 + 14*la^5*x^4*zb^8 - 24*la^6*x^4*zb^8 + 
         12*la^7*x^4*zb^8 + 36*la^2*x^5*zb^8 - 92*la^3*x^5*zb^8 + 
         282*la^4*x^5*zb^8 - 234*la^5*x^5*zb^8 + 20*la^6*x^5*zb^8 - 
         12*la^7*x^5*zb^8 + 34*la^3*x^6*zb^8 - 48*la^4*x^6*zb^8 + 
         186*la^5*x^6*zb^8 - 172*la^6*x^6*zb^8 + 14*la^4*x^7*zb^8 - 
         14*la^5*x^7*zb^8 + 16*la^6*x^7*zb^8 - 16*la^7*x^7*zb^8 - 
         14*la^2*x^5*zb^9 + 36*la^3*x^5*zb^9 - 52*la^4*x^5*zb^9 + 
         10*la^5*x^5*zb^9 + 32*la^6*x^5*zb^9 - 12*la^7*x^5*zb^9 - 
         20*la^3*x^6*zb^9 + 48*la^4*x^6*zb^9 - 108*la^5*x^6*zb^9 + 
         68*la^6*x^6*zb^9 + 12*la^7*x^6*zb^9 - 4*la^4*x^7*zb^9 - 
         20*la^6*x^7*zb^9 + 24*la^7*x^7*zb^9 + 10*la^3*x^6*zb^10 - 
         32*la^4*x^6*zb^10 + 50*la^5*x^6*zb^10 - 32*la^6*x^6*zb^10 + 
         4*la^7*x^6*zb^10 + 6*la^4*x^7*zb^10 - 18*la^5*x^7*zb^10 + 
         32*la^6*x^7*zb^10 - 20*la^7*x^7*zb^10 - 2*la^4*x^7*zb^11 + 
         6*la^5*x^7*zb^11 - 8*la^6*x^7*zb^11 + 4*la^7*x^7*zb^11))/
       (la*x*(-1 + zb)*(-1 + x*zb)^4*(-1 + la*x*zb)^3*(-1 + zb - la*zb + 
         la*x*zb)))/ep^4
 
MasterCoefficient[RR, 6, q, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, q, zb, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, Q2, zb, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, zb, 0, la] = 
   ALARM*ep^2 + ((8*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc*x*(-1 + zb)) - 
      (16*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(x*(-1 + zb)) + 
      (8*(1 - 2*la + 2*la^2)*nc^3*Pi^3*zb^3)/(x*(-1 + zb)))/ep^4 + 
    ((-8*Pi^3*zb*(-1 + zb + zb^2))/(nc*x*(-1 + zb)) + 
      (16*nc*Pi^3*zb*(-1 + zb + zb^2))/(x*(-1 + zb)) - 
      (8*nc^3*Pi^3*zb*(-1 + zb + zb^2))/(x*(-1 + zb)))/ep^3
 
MasterCoefficient[RR, 6, q, qbar, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 6, q, qbar, zb, x, la] = 
   ALARM*ep^2 + ((8*(-1 + la)*nc^3*Pi^3*zb^2*(-12 + 26*zb - 13*la*zb + 
         6*x*zb + 30*la*x*zb - 18*zb^2 + 14*la*zb^2 - 11*x*zb^2 - 
         41*la*x*zb^2 + 13*la^2*x*zb^2 - 12*la*x^2*zb^2 - 24*la^2*x^2*zb^2 + 
         4*zb^3 - 4*la*zb^3 + 6*x*zb^3 + 19*la*x*zb^3 - 6*la^2*x*zb^3 - 
         7*la^3*x*zb^3 + 12*la*x^2*zb^3 + 24*la^2*x^2*zb^3 + 
         3*la^3*x^2*zb^3 + 6*la^2*x^3*zb^3 + 6*la^3*x^3*zb^3 - x*zb^4 - 
         2*la*x*zb^4 - la^2*x*zb^4 + 4*la^3*x*zb^4 - 3*la*x^2*zb^4 - 
         13*la^2*x^2*zb^4 + la^3*x^2*zb^4 + 3*la^4*x^2*zb^4 - la^2*x^3*zb^4 - 
         9*la^3*x^3*zb^4 - 3*la^4*x^3*zb^4 + la^2*x^2*zb^5 + 
         2*la^3*x^2*zb^5 - 3*la^4*x^2*zb^5 + la^2*x^3*zb^5 + 
         3*la^4*x^3*zb^5))/((-1 + x*zb)^2*(-1 + la*x*zb)*
        (-1 + zb - la*zb + la*x*zb)*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*(-1 + la)*Pi^3*zb^2*(11 - 25*zb + 12*la*zb - 4*x*zb - 40*la*x*zb + 
         18*zb^2 - 14*la*zb^2 + 9*x*zb^2 + 69*la*x*zb^2 - 26*la^2*x*zb^2 - 
         x^2*zb^2 + 14*la*x^2*zb^2 + 53*la^2*x^2*zb^2 - 4*zb^3 + 4*la*zb^3 - 
         6*x*zb^3 - 38*la*x*zb^3 + 22*la^2*x*zb^3 + 6*la^3*x*zb^3 + 
         x^2*zb^3 - 24*la*x^2*zb^3 - 66*la^2*x^2*zb^3 + 11*la^3*x^2*zb^3 + 
         2*la*x^3*zb^3 - 16*la^2*x^3*zb^3 - 30*la^3*x^3*zb^3 + x*zb^4 + 
         6*la*x*zb^4 - 3*la^2*x*zb^4 - 4*la^3*x*zb^4 + 11*la*x^2*zb^4 + 
         28*la^2*x^2*zb^4 - 5*la^3*x^2*zb^4 - 10*la^4*x^2*zb^4 + 
         15*la^2*x^3*zb^4 + 31*la^3*x^3*zb^4 + 6*la^4*x^3*zb^4 - 
         la^2*x^4*zb^4 + 6*la^3*x^4*zb^4 + 6*la^4*x^4*zb^4 - la*x^2*zb^5 - 
         3*la^2*x^2*zb^5 - 3*la^3*x^2*zb^5 + 7*la^4*x^2*zb^5 - la*x^3*zb^5 - 
         2*la^2*x^3*zb^5 - 14*la^3*x^3*zb^5 - 2*la^4*x^3*zb^5 + 
         3*la^5*x^3*zb^5 - la^2*x^4*zb^5 - 9*la^4*x^4*zb^5 - 
         3*la^5*x^4*zb^5 + la^3*x^3*zb^6 + 2*la^4*x^3*zb^6 - 
         3*la^5*x^3*zb^6 + la^3*x^4*zb^6 + 3*la^5*x^4*zb^6))/
       (nc^3*(-1 + x*zb)^2*(-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*(-1 + la)*nc*Pi^3*zb^2*(35 - 77*zb + 38*la*zb - 16*x*zb - 
         124*la*x*zb + 54*zb^2 - 42*la*zb^2 + 31*x*zb^2 + 203*la*x*zb^2 - 
         78*la^2*x*zb^2 - x^2*zb^2 + 50*la*x^2*zb^2 + 161*la^2*x^2*zb^2 - 
         12*zb^3 + 12*la*zb^3 - 18*x*zb^3 - 112*la*x*zb^3 + 62*la^2*x*zb^3 + 
         20*la^3*x*zb^3 + x^2*zb^3 - 70*la*x^2*zb^3 - 196*la^2*x^2*zb^3 + 
         31*la^3*x^2*zb^3 + 2*la*x^3*zb^3 - 52*la^2*x^3*zb^3 - 
         90*la^3*x^3*zb^3 + 3*x*zb^4 + 18*la*x*zb^4 - 9*la^2*x*zb^4 - 
         12*la^3*x*zb^4 + 29*la*x^2*zb^4 + 92*la^2*x^2*zb^4 - 
         19*la^3*x^2*zb^4 - 30*la^4*x^2*zb^4 + 41*la^2*x^3*zb^4 + 
         97*la^3*x^3*zb^4 + 18*la^4*x^3*zb^4 - la^2*x^4*zb^4 + 
         18*la^3*x^4*zb^4 + 18*la^4*x^4*zb^4 - 3*la*x^2*zb^5 - 
         9*la^2*x^2*zb^5 - 9*la^3*x^2*zb^5 + 21*la^4*x^2*zb^5 - la*x^3*zb^5 - 
         10*la^2*x^3*zb^5 - 40*la^3*x^3*zb^5 - 6*la^4*x^3*zb^5 + 
         9*la^5*x^3*zb^5 - la^2*x^4*zb^5 - 2*la^3*x^4*zb^5 - 
         27*la^4*x^4*zb^5 - 9*la^5*x^4*zb^5 + 3*la^3*x^3*zb^6 + 
         6*la^4*x^3*zb^6 - 9*la^5*x^3*zb^6 + 3*la^3*x^4*zb^6 + 
         9*la^5*x^4*zb^6))/((-1 + x*zb)^2*(-1 + la*x*zb)^2*
        (-1 + zb - la*zb + la*x*zb)*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*(-1 + la)*Pi^3*zb^2*(34 - 76*zb + 37*la*zb - 14*x*zb - 122*la*x*zb + 
         54*zb^2 - 42*la*zb^2 + 29*x*zb^2 + 205*la*x*zb^2 - 78*la^2*x*zb^2 - 
         2*x^2*zb^2 + 46*la*x^2*zb^2 + 160*la^2*x^2*zb^2 - 12*zb^3 + 
         12*la*zb^3 - 18*x*zb^3 - 113*la*x*zb^3 + 64*la^2*x*zb^3 + 
         19*la^3*x*zb^3 + 2*x^2*zb^3 - 71*la*x^2*zb^3 - 197*la^2*x^2*zb^3 + 
         32*la^3*x^2*zb^3 + 4*la*x^3*zb^3 - 50*la^2*x^3*zb^3 - 
         90*la^3*x^3*zb^3 + 3*x*zb^4 + 18*la*x*zb^4 - 9*la^2*x*zb^4 - 
         12*la^3*x*zb^4 + 31*la*x^2*zb^4 + 88*la^2*x^2*zb^4 - 
         17*la^3*x^2*zb^4 - 30*la^4*x^2*zb^4 + 43*la^2*x^3*zb^4 + 
         95*la^3*x^3*zb^4 + 18*la^4*x^3*zb^4 - 2*la^2*x^4*zb^4 + 
         18*la^3*x^4*zb^4 + 18*la^4*x^4*zb^4 - 3*la*x^2*zb^5 - 
         9*la^2*x^2*zb^5 - 9*la^3*x^2*zb^5 + 21*la^4*x^2*zb^5 - 
         2*la*x^3*zb^5 - 8*la^2*x^3*zb^5 - 41*la^3*x^3*zb^5 - 
         6*la^4*x^3*zb^5 + 9*la^5*x^3*zb^5 - 2*la^2*x^4*zb^5 - 
         la^3*x^4*zb^5 - 27*la^4*x^4*zb^5 - 9*la^5*x^4*zb^5 + 
         3*la^3*x^3*zb^6 + 6*la^4*x^3*zb^6 - 9*la^5*x^3*zb^6 + 
         3*la^3*x^4*zb^6 + 9*la^5*x^4*zb^6))/(nc*(-1 + x*zb)^2*
        (-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)*(2 - zb - 2*la*x*zb + 
         la^2*x*zb^2)))/ep^2 + 
    ((8*nc^3*Pi^3*zb^3*(2 - 4*la + 4*la^2 - 4*x + 9*la*x - 5*la^2*x + 2*x^2 - 
         4*la*x^2 + 2*la^2*x^2 - zb + 2*la*zb - 2*la^2*zb + 2*x*zb - 
         8*la*x*zb - 2*la^3*x*zb - x^2*zb + 8*la*x^2*zb - 16*la^2*x^2*zb + 
         9*la^3*x^2*zb - 4*la*x^3*zb + 8*la^2*x^3*zb - 4*la^3*x^3*zb + 
         la*x*zb^2 + 3*la^2*x*zb^2 - 2*la*x^2*zb^2 + 20*la^2*x^2*zb^2 - 
         4*la^3*x^2*zb^2 - 2*la^4*x^2*zb^2 + 2*la*x^3*zb^2 - 
         4*la^2*x^3*zb^2 + 5*la^3*x^3*zb^2 - 3*la^4*x^3*zb^2 + 
         2*la^2*x^4*zb^2 - 4*la^3*x^4*zb^2 + 2*la^4*x^4*zb^2 - 
         6*la^2*x^2*zb^3 - 3*la^3*x^2*zb^3 + 3*la^4*x^2*zb^3 - 
         10*la^2*x^3*zb^3 + 2*la^5*x^3*zb^3 - la^2*x^4*zb^3 + 
         2*la^4*x^4*zb^3 - la^5*x^4*zb^3 + 4*la^2*x^3*zb^4 + la^3*x^3*zb^4 + 
         la^4*x^3*zb^4 - 2*la^5*x^3*zb^4 + 2*la^2*x^4*zb^4 + 
         2*la^3*x^4*zb^4 - 2*la^4*x^4*zb^4 - la^2*x^4*zb^5 - la^4*x^4*zb^5 + 
         la^5*x^4*zb^5))/(x*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^2*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*(-1 + la)*Pi^3*zb^2*(1 - 4*zb + 2*la*zb - 4*la*x*zb + 6*zb^2 - 
         6*la*zb^2 + 2*la^2*zb^2 - x*zb^2 + 17*la*x*zb^2 - 8*la^2*x*zb^2 + 
         x^2*zb^2 - 2*la*x^2*zb^2 + 7*la^2*x^2*zb^2 - 2*zb^3 + 2*la*zb^3 - 
         2*x*zb^3 - 14*la*x*zb^3 + 8*la^2*x*zb^3 - 21*la^2*x^2*zb^3 + 
         9*la^3*x^2*zb^3 - 2*la*x^3*zb^3 + 4*la^2*x^3*zb^3 - 
         6*la^3*x^3*zb^3 + x*zb^4 + 3*la*x*zb^4 - 2*la^2*x*zb^4 - 
         2*la^3*x*zb^4 + 6*la*x^2*zb^4 + 15*la^2*x^2*zb^4 - 6*la^3*x^2*zb^4 - 
         3*la^4*x^2*zb^4 + 3*la^2*x^3*zb^4 + 7*la^3*x^3*zb^4 - 
         2*la^4*x^3*zb^4 + la^2*x^4*zb^4 - 2*la^3*x^4*zb^4 + 
         2*la^4*x^4*zb^4 - 2*la*x^2*zb^5 - la^2*x^2*zb^5 - la^3*x^2*zb^5 + 
         4*la^4*x^2*zb^5 - 10*la^2*x^3*zb^5 + 2*la^5*x^3*zb^5 - 
         2*la^3*x^4*zb^5 + la^4*x^4*zb^5 - la^5*x^4*zb^5 + la^2*x^3*zb^6 + 
         la^3*x^3*zb^6 - 2*la^5*x^3*zb^6 + la^2*x^4*zb^6 + 2*la^3*x^4*zb^6 - 
         la^4*x^4*zb^6 - la^4*x^4*zb^7 + la^5*x^4*zb^7))/
       (nc^3*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + 
         la^2*x*zb^2)) + (8*Pi^3*zb^2*(-2*x + 2*la*x - 2*zb + 4*la*zb - 
         4*la^2*zb + 12*x*zb - 21*la*x*zb + 9*la^2*x*zb - 2*x^2*zb + 
         12*la*x^2*zb - 10*la^2*x^2*zb + zb^2 - 2*la*zb^2 + 2*la^2*zb^2 - 
         14*x*zb^2 + 34*la*x*zb^2 - 20*la^2*x*zb^2 + 10*la^3*x*zb^2 + 
         3*x^2*zb^2 - 48*la*x^2*zb^2 + 75*la^2*x^2*zb^2 - 30*la^3*x^2*zb^2 - 
         2*x^3*zb^2 + 12*la*x^3*zb^2 - 30*la^2*x^3*zb^2 + 20*la^3*x^3*zb^2 + 
         4*x*zb^3 - 10*la*x*zb^3 + 3*la^2*x*zb^3 - 2*la^3*x*zb^3 + 
         4*x^2*zb^3 + 28*la*x^2*zb^3 - 72*la^2*x^2*zb^3 + 20*la^3*x^2*zb^3 - 
         3*la*x^3*zb^3 + 54*la^2*x^3*zb^3 - 81*la^3*x^3*zb^3 + 
         30*la^4*x^3*zb^3 + 4*la*x^4*zb^3 - 18*la^2*x^4*zb^3 + 
         32*la^3*x^4*zb^3 - 18*la^4*x^4*zb^3 - 2*x^2*zb^4 - 4*la*x^2*zb^4 + 
         17*la^2*x^2*zb^4 + 6*la^3*x^2*zb^4 - 7*la^4*x^2*zb^4 - 
         12*la*x^3*zb^4 - 10*la^2*x^3*zb^4 + 62*la^3*x^3*zb^4 - 
         10*la^4*x^3*zb^4 - 10*la^5*x^3*zb^4 - 3*la^2*x^4*zb^4 - 
         12*la^3*x^4*zb^4 + 21*la^4*x^4*zb^4 - 6*la^5*x^4*zb^4 - 
         2*la^2*x^5*zb^4 + 8*la^3*x^5*zb^4 - 12*la^4*x^5*zb^4 + 
         6*la^5*x^5*zb^4 + 4*la*x^3*zb^5 - 6*la^2*x^3*zb^5 - 
         7*la^3*x^3*zb^5 - 14*la^4*x^3*zb^5 + 13*la^5*x^3*zb^5 + 
         18*la^2*x^4*zb^5 - 32*la^3*x^4*zb^5 + 2*la^4*x^4*zb^5 - 
         4*la^5*x^4*zb^5 + 6*la^6*x^4*zb^5 + 3*la^3*x^5*zb^5 - 
         6*la^4*x^5*zb^5 + 6*la^5*x^5*zb^5 - 3*la^6*x^5*zb^5 - 
         la^2*x^4*zb^6 + 4*la^3*x^4*zb^6 + 4*la^4*x^4*zb^6 + 
         4*la^5*x^4*zb^6 - 6*la^6*x^4*zb^6 - 2*la^2*x^5*zb^6 + 
         8*la^4*x^5*zb^6 - 4*la^5*x^5*zb^6 - la^3*x^5*zb^7 + 
         2*la^4*x^5*zb^7 - 5*la^5*x^5*zb^7 + 3*la^6*x^5*zb^7))/
       (nc*x*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + 
         la^2*x*zb^2)) - (8*nc*Pi^3*zb^2*(-x + la*x - 4*zb + 8*la*zb - 
         8*la^2*zb + 12*x*zb - 24*la*x*zb + 12*la^2*x*zb - 4*x^2*zb + 
         12*la*x^2*zb - 8*la^2*x^2*zb + 2*zb^2 - 4*la*zb^2 + 4*la^2*zb^2 - 
         10*x*zb^2 + 32*la*x*zb^2 - 16*la^2*x*zb^2 + 14*la^3*x*zb^2 + 
         3*x^2*zb^2 - 42*la*x^2*zb^2 + 75*la^2*x^2*zb^2 - 36*la^3*x^2*zb^2 - 
         x^3*zb^2 + 15*la*x^3*zb^2 - 33*la^2*x^3*zb^2 + 19*la^3*x^3*zb^2 + 
         2*x*zb^3 - 8*la*x*zb^3 - 4*la^3*x*zb^3 + 2*x^2*zb^3 + 
         20*la*x^2*zb^3 - 78*la^2*x^2*zb^3 + 16*la^3*x^2*zb^3 - 
         6*la*x^3*zb^3 + 45*la^2*x^3*zb^3 - 72*la^3*x^3*zb^3 + 
         33*la^4*x^3*zb^3 + 2*la*x^4*zb^3 - 18*la^2*x^4*zb^3 + 
         34*la^3*x^4*zb^3 - 18*la^4*x^4*zb^3 - x^2*zb^4 - 2*la*x^2*zb^4 + 
         19*la^2*x^2*zb^4 + 12*la^3*x^2*zb^4 - 8*la^4*x^2*zb^4 - 
         6*la*x^3*zb^4 + 7*la^2*x^3*zb^4 + 61*la^3*x^3*zb^4 - 
         11*la^4*x^3*zb^4 - 11*la^5*x^3*zb^4 + 3*la^2*x^4*zb^4 - 
         12*la^3*x^4*zb^4 + 15*la^4*x^4*zb^4 - 6*la^5*x^4*zb^4 - 
         la^2*x^5*zb^4 + 7*la^3*x^5*zb^4 - 12*la^4*x^5*zb^4 + 
         6*la^5*x^5*zb^4 + 2*la*x^3*zb^5 - 9*la^2*x^3*zb^5 - 
         14*la^3*x^3*zb^5 - 13*la^4*x^3*zb^5 + 14*la^5*x^3*zb^5 + 
         6*la^2*x^4*zb^5 - 34*la^3*x^4*zb^5 + 4*la^4*x^4*zb^5 - 
         2*la^5*x^4*zb^5 + 6*la^6*x^4*zb^5 - 3*la^4*x^5*zb^5 + 
         6*la^5*x^5*zb^5 - 3*la^6*x^5*zb^5 + la^2*x^4*zb^6 + 
         8*la^3*x^4*zb^6 + 5*la^4*x^4*zb^6 + 2*la^5*x^4*zb^6 - 
         6*la^6*x^4*zb^6 - la^2*x^5*zb^6 + 3*la^3*x^5*zb^6 + 
         7*la^4*x^5*zb^6 - 5*la^5*x^5*zb^6 - 2*la^3*x^5*zb^7 + 
         la^4*x^5*zb^7 - 4*la^5*x^5*zb^7 + 3*la^6*x^5*zb^7))/
       (x*(-1 + zb)*(-1 + x*zb)^2*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + 
         la^2*x*zb^2)))/ep^4 + 
    ((-8*nc^3*Pi^3*zb*(-2 + 5*zb - 2*la*zb - 6*x*zb + 14*la*x*zb - 2*zb^2 + 
         3*la*zb^2 + 15*x*zb^2 - 39*la*x*zb^2 + 12*la^2*x*zb^2 + 
         18*la*x^2*zb^2 - 30*la^2*x^2*zb^2 - 2*zb^3 + la*zb^3 - 14*x*zb^3 + 
         24*la*x*zb^3 - 12*la^2*x*zb^3 - 2*la^3*x*zb^3 - 31*la*x^2*zb^3 + 
         59*la^2*x^2*zb^3 - 10*la^3*x^2*zb^3 - 18*la^2*x^3*zb^3 + 
         26*la^3*x^3*zb^3 + zb^4 - la*zb^4 + 6*x*zb^4 + la*x*zb^4 - 
         8*la^2*x*zb^4 + 5*la^3*x*zb^4 + 19*la*x^2*zb^4 - 9*la^2*x^2*zb^4 - 
         15*la^3*x^2*zb^4 + 11*la^4*x^2*zb^4 + 17*la^2*x^3*zb^4 - 
         21*la^3*x^3*zb^4 - 8*la^4*x^3*zb^4 + 6*la^3*x^4*zb^4 - 
         8*la^4*x^4*zb^4 - x*zb^5 - 2*la*x*zb^5 + 4*la^2*x*zb^5 - 
         la^3*x*zb^5 - 6*la*x^2*zb^5 - 15*la^2*x^2*zb^5 + 30*la^3*x^2*zb^5 - 
         15*la^4*x^2*zb^5 - 5*la^2*x^3*zb^5 - 19*la^3*x^3*zb^5 + 
         27*la^4*x^3*zb^5 - 7*la^5*x^3*zb^5 - la^3*x^4*zb^5 - 
         4*la^4*x^4*zb^5 + 8*la^5*x^4*zb^5 + la*x^2*zb^6 + 3*la^2*x^2*zb^6 - 
         5*la^3*x^2*zb^6 + la^5*x^2*zb^6 + 3*la^2*x^3*zb^6 + 
         6*la^3*x^3*zb^6 - 7*la^4*x^3*zb^6 + 2*la^6*x^3*zb^6 + 
         6*la^4*x^4*zb^6 - 3*la^5*x^4*zb^6 - 2*la^6*x^4*zb^6 - 
         la^2*x^3*zb^7 + 2*la^3*x^3*zb^7 - 4*la^4*x^3*zb^7 + 
         5*la^5*x^3*zb^7 - 2*la^6*x^3*zb^7 - la^3*x^4*zb^7 + 
         2*la^4*x^4*zb^7 - 4*la^5*x^4*zb^7 + 2*la^6*x^4*zb^7))/
       (x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*(-1 + la)*Pi^3*zb^2*(-7 + 19*zb - 9*la*zb - x*zb + 29*la*x*zb - 
         16*zb^2 + 15*la*zb^2 + x*zb^2 - 63*la*x*zb^2 + 22*la^2*x*zb^2 + 
         3*la*x^2*zb^2 - 45*la^2*x^2*zb^2 + 4*zb^3 - 5*la*zb^3 + 
         33*la*x*zb^3 - 22*la^2*x*zb^3 - 7*la^3*x*zb^3 + 69*la^2*x^2*zb^3 - 
         9*la^3*x^2*zb^3 - 3*la^2*x^3*zb^3 + 31*la^3*x^3*zb^3 + la*x*zb^4 - 
         8*la^2*x*zb^4 + 11*la^3*x*zb^4 - 2*la*x^2*zb^4 - 5*la^2*x^2*zb^4 - 
         14*la^3*x^2*zb^4 + 15*la^4*x^2*zb^4 - 3*la^2*x^3*zb^4 - 
         25*la^3*x^3*zb^4 - 12*la^4*x^3*zb^4 + la^3*x^4*zb^4 - 
         8*la^4*x^4*zb^4 - 2*la*x*zb^5 + 4*la^2*x*zb^5 - 2*la^3*x*zb^5 - 
         13*la^2*x^2*zb^5 + 25*la^3*x^2*zb^5 - 17*la^4*x^2*zb^5 - 
         la^5*x^2*zb^5 + la^2*x^3*zb^5 - 16*la^3*x^3*zb^5 + 
         25*la^4*x^3*zb^5 - 6*la^5*x^3*zb^5 + 2*la^3*x^4*zb^5 + 
         8*la^5*x^4*zb^5 + 2*la^2*x^2*zb^6 - 2*la^3*x^2*zb^6 - 
         2*la^4*x^2*zb^6 + 2*la^5*x^2*zb^6 + la^2*x^3*zb^6 + 
         4*la^3*x^3*zb^6 - 3*la^4*x^3*zb^6 + 2*la^6*x^3*zb^6 + 
         la^3*x^4*zb^6 + 4*la^4*x^4*zb^6 - 4*la^5*x^4*zb^6 - 
         2*la^6*x^4*zb^6 - 2*la^4*x^3*zb^7 + 4*la^5*x^3*zb^7 - 
         2*la^6*x^3*zb^7 - 3*la^5*x^4*zb^7 + 2*la^6*x^4*zb^7))/
       (nc^3*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*(-1 + zb - la*zb + 
         la*x*zb)*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*Pi^3*zb*(2 - 5*zb + 2*la*zb + 20*x*zb - 30*la*x*zb + 2*zb^2 - 
         3*la*zb^2 - 53*x*zb^2 + 100*la*x*zb^2 - 32*la^2*x*zb^2 + 
         2*x^2*zb^2 - 84*la*x^2*zb^2 + 102*la^2*x^2*zb^2 + 2*zb^3 - la*zb^3 + 
         46*x*zb^3 - 88*la*x*zb^3 + 45*la^2*x*zb^3 + 2*la^3*x*zb^3 - 
         2*x^2*zb^3 + 174*la*x^2*zb^3 - 268*la^2*x^2*zb^3 + 
         66*la^3*x^2*zb^3 - 6*la*x^3*zb^3 + 132*la^2*x^3*zb^3 - 
         146*la^3*x^3*zb^3 - zb^4 + la*zb^4 - 14*x*zb^4 + 15*la*x*zb^4 - 
         la^2*x*zb^4 - 5*la^3*x*zb^4 - 99*la*x^2*zb^4 + 143*la^2*x^2*zb^4 - 
         27*la^3*x^2*zb^4 - 27*la^4*x^2*zb^4 - 186*la^2*x^3*zb^4 + 
         236*la^3*x^3*zb^4 - 20*la^4*x^3*zb^4 + 6*la^2*x^4*zb^4 - 
         92*la^3*x^4*zb^4 + 96*la^4*x^4*zb^4 + x*zb^5 + 3*la*x*zb^5 - 
         5*la^2*x*zb^5 + la^3*x*zb^5 + 10*la*x^2*zb^5 + 34*la^2*x^2*zb^5 - 
         76*la^3*x^2*zb^5 + 42*la^4*x^2*zb^5 + 4*la*x^3*zb^5 + 
         30*la^2*x^3*zb^5 + 28*la^3*x^3*zb^5 - 100*la^4*x^3*zb^5 + 
         48*la^5*x^3*zb^5 + 6*la^2*x^4*zb^5 + 62*la^3*x^4*zb^5 - 
         43*la^4*x^4*zb^5 - 40*la^5*x^4*zb^5 - 2*la^3*x^5*zb^5 + 
         24*la^4*x^5*zb^5 - 24*la^5*x^5*zb^5 + 2*la*x^2*zb^6 - 
         17*la^2*x^2*zb^6 + 21*la^3*x^2*zb^6 - 5*la^4*x^2*zb^6 - 
         la^5*x^2*zb^6 + 17*la^2*x^3*zb^6 - 97*la^3*x^3*zb^6 + 
         121*la^4*x^3*zb^6 - 47*la^5*x^3*zb^6 - 4*la^6*x^3*zb^6 - 
         2*la^2*x^4*zb^6 + 29*la^3*x^4*zb^6 - 107*la^4*x^4*zb^6 + 
         92*la^5*x^4*zb^6 - 17*la^6*x^4*zb^6 - 4*la^3*x^5*zb^6 + 
         3*la^4*x^5*zb^6 - 20*la^5*x^5*zb^6 + 24*la^6*x^5*zb^6 - 
         2*la^2*x^3*zb^7 + 9*la^3*x^3*zb^7 - la^4*x^3*zb^7 - 
         13*la^5*x^3*zb^7 + 7*la^6*x^3*zb^7 - 2*la^2*x^4*zb^7 - 
         2*la^3*x^4*zb^7 + 18*la^4*x^4*zb^7 - 9*la^5*x^4*zb^7 - 
         6*la^6*x^4*zb^7 + 6*la^7*x^4*zb^7 - 2*la^3*x^5*zb^7 - 
         6*la^4*x^5*zb^7 + 22*la^5*x^5*zb^7 - 7*la^6*x^5*zb^7 - 
         6*la^7*x^5*zb^7 - la^3*x^4*zb^8 + 6*la^4*x^4*zb^8 - 
         16*la^5*x^4*zb^8 + 17*la^6*x^4*zb^8 - 6*la^7*x^4*zb^8 - 
         la^4*x^5*zb^8 + 8*la^5*x^5*zb^8 - 14*la^6*x^5*zb^8 + 
         6*la^7*x^5*zb^8))/(nc*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*
        (-1 + zb - la*zb + la*x*zb)*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*nc*Pi^3*zb*(4 - 10*zb + 4*la*zb + 19*x*zb - 39*la*x*zb + 4*zb^2 - 
         6*la*zb^2 - 49*x*zb^2 + 116*la*x*zb^2 - 37*la^2*x*zb^2 + x^2*zb^2 - 
         78*la*x^2*zb^2 + 117*la^2*x^2*zb^2 + 4*zb^3 - 2*la*zb^3 + 
         44*x*zb^3 - 83*la*x*zb^3 + 45*la^2*x*zb^3 + 4*la^3*x*zb^3 - 
         x^2*zb^3 + 156*la*x^2*zb^3 - 281*la^2*x^2*zb^3 + 66*la^3*x^2*zb^3 - 
         3*la*x^3*zb^3 + 120*la^2*x^3*zb^3 - 157*la^3*x^3*zb^3 - 2*zb^4 + 
         2*la*zb^4 - 16*x*zb^4 + 3*la*x*zb^4 + 13*la^2*x*zb^4 - 
         10*la^3*x*zb^4 - 99*la*x^2*zb^4 + 121*la^2*x^2*zb^4 - 
         9*la^3*x^2*zb^4 - 33*la^4*x^2*zb^4 - 165*la^2*x^3*zb^4 + 
         238*la^3*x^3*zb^4 - 13*la^4*x^3*zb^4 + 3*la^2*x^4*zb^4 - 
         82*la^3*x^4*zb^4 + 99*la^4*x^4*zb^4 + 2*x*zb^5 + 6*la*x*zb^5 - 
         10*la^2*x*zb^5 + 2*la^3*x*zb^5 + 23*la*x^2*zb^5 + 41*la^2*x^2*zb^5 - 
         95*la^3*x^2*zb^5 + 51*la^4*x^2*zb^5 + 2*la*x^3*zb^5 + 
         51*la^2*x^3*zb^5 + 29*la^3*x^3*zb^5 - 113*la^4*x^3*zb^5 + 
         51*la^5*x^3*zb^5 + 3*la^2*x^4*zb^5 + 58*la^3*x^4*zb^5 - 
         47*la^4*x^4*zb^5 - 44*la^5*x^4*zb^5 - la^3*x^5*zb^5 + 
         21*la^4*x^5*zb^5 - 24*la^5*x^5*zb^5 - 2*la*x^2*zb^6 - 
         16*la^2*x^2*zb^6 + 24*la^3*x^2*zb^6 - 4*la^4*x^2*zb^6 - 
         2*la^5*x^2*zb^6 - 5*la^2*x^3*zb^6 - 80*la^3*x^3*zb^6 + 
         116*la^4*x^3*zb^6 - 46*la^5*x^3*zb^6 - 5*la^6*x^3*zb^6 - 
         la^2*x^4*zb^6 + 7*la^3*x^4*zb^6 - 91*la^4*x^4*zb^6 + 
         91*la^5*x^4*zb^6 - 16*la^6*x^4*zb^6 - 2*la^3*x^5*zb^6 - 
         16*la^5*x^5*zb^6 + 24*la^6*x^5*zb^6 + 2*la^2*x^3*zb^7 + 
         6*la^3*x^3*zb^7 - 2*la^4*x^3*zb^7 - 14*la^5*x^3*zb^7 + 
         8*la^6*x^3*zb^7 - la^2*x^4*zb^7 + 5*la^3*x^4*zb^7 + 
         15*la^4*x^4*zb^7 - 9*la^5*x^4*zb^7 - 6*la^6*x^4*zb^7 + 
         6*la^7*x^4*zb^7 - la^3*x^5*zb^7 - 3*la^4*x^5*zb^7 + 
         20*la^5*x^5*zb^7 - 8*la^6*x^5*zb^7 - 6*la^7*x^5*zb^7 - 
         2*la^3*x^4*zb^8 + 6*la^4*x^4*zb^8 - 14*la^5*x^4*zb^8 + 
         16*la^6*x^4*zb^8 - 6*la^7*x^4*zb^8 - 2*la^4*x^5*zb^8 + 
         7*la^5*x^5*zb^8 - 13*la^6*x^5*zb^8 + 6*la^7*x^5*zb^8))/
       (x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3*(-1 + zb - la*zb + la*x*zb)*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)))/ep^3
 
MasterCoefficient[RR, 7, g, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, g, zb, x, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*zb*(3 - 3*zb + zb^2)^2)/
     (ep^4*(-1 + la)*(-2 + zb)*(-1 + zb)*(-1 + x*zb)) + 
    (32*nc^2*Pi^3*zb*(3 - 3*zb + zb^2)^2)/(ep^3*(-1 + la)*(-2 + zb)*(-1 + zb)*
      (-1 + x*zb)) + (32*nc^2*Pi^3*zb*(3 - 3*zb + zb^2)^2)/
     (ep^2*(-1 + la)*(-2 + zb)*(-1 + zb)*(-1 + x*zb)) + 
    (32*nc^2*Pi^3*zb*(3 - 3*zb + zb^2)^2)/(ep*(-1 + la)*(-2 + zb)*(-1 + zb)*
      (-1 + x*zb))
 
MasterCoefficient[RR, 7, g, g, zb, x, la] = 
   ALARM*ep^2 + (32*la*nc^2*Pi^3*zb*(-1 - zb + la*zb + la*x*zb)*
      (9 - 20*zb + 2*la*zb - 36*la*x*zb + 18*zb^2 - 6*la*zb^2 + 3*la^2*zb^2 + 
       62*la*x*zb^2 + 10*la^2*x*zb^2 + 54*la^2*x^2*zb^2 - 8*zb^3 + 
       6*la*zb^3 - 6*la^2*zb^3 + 2*la^3*zb^3 - 42*la*x*zb^3 - 
       12*la^2*x*zb^3 - 6*la^3*x*zb^3 - 66*la^2*x^2*zb^3 - 42*la^3*x^2*zb^3 - 
       36*la^3*x^3*zb^3 + 2*zb^4 - 4*la*zb^4 + 6*la^2*zb^4 - 4*la^3*zb^4 + 
       la^4*zb^4 + 14*la*x*zb^4 + 6*la^2*x*zb^4 + 6*la^3*x*zb^4 - 
       2*la^4*x*zb^4 + 33*la^2*x^2*zb^4 + 42*la^3*x^2*zb^4 + 
       15*la^4*x^2*zb^4 + 26*la^3*x^3*zb^4 + 46*la^4*x^3*zb^4 + 
       9*la^4*x^4*zb^4 - 4*la*x*zb^5 + 6*la^2*x*zb^5 - 12*la^3*x*zb^5 + 
       8*la^4*x*zb^5 - 2*la^5*x*zb^5 - 12*la^2*x^2*zb^5 - 12*la^3*x^2*zb^5 - 
       12*la^4*x^2*zb^5 - 12*la^3*x^3*zb^5 - 24*la^4*x^3*zb^5 - 
       24*la^5*x^3*zb^5 - 2*la^4*x^4*zb^5 - 16*la^5*x^4*zb^5 + 
       6*la^2*x^2*zb^6 - 12*la^3*x^2*zb^6 + 21*la^4*x^2*zb^6 - 
       12*la^5*x^2*zb^6 + 3*la^6*x^2*zb^6 + 8*la^3*x^3*zb^6 + 
       12*la^5*x^3*zb^6 + 4*la^6*x^3*zb^6 + 3*la^4*x^4*zb^6 + 
       12*la^6*x^4*zb^6 - 4*la^3*x^3*zb^7 + 8*la^4*x^3*zb^7 - 
       12*la^5*x^3*zb^7 + 6*la^6*x^3*zb^7 - 2*la^7*x^3*zb^7 - 
       2*la^4*x^4*zb^7 - 4*la^7*x^4*zb^7 + la^4*x^4*zb^8 - 2*la^5*x^4*zb^8 + 
       3*la^6*x^4*zb^8 - 2*la^7*x^4*zb^8 + la^8*x^4*zb^8))/
     (ep^4*(-1 + la)*(-1 + zb)*(-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)*
      (2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
    (32*la*nc^2*Pi^3*zb*(-1 - zb + la*zb + la*x*zb)*(-9 + 35*zb - 17*la*zb + 
       45*la*x*zb - 55*zb^2 + 53*la*zb^2 - 13*la^2*zb^2 - 148*la*x*zb^2 + 
       58*la^2*x*zb^2 - 90*la^2*x^2*zb^2 + 47*zb^3 - 75*la*zb^3 + 
       45*la^2*zb^3 - 11*la^3*zb^3 + 196*la*x*zb^3 - 149*la^2*x*zb^3 + 
       28*la^3*x*zb^3 + 242*la^2*x^2*zb^3 - 62*la^3*x^2*zb^3 + 
       90*la^3*x^3*zb^3 - 23*zb^4 + 53*la*zb^4 - 49*la^2*zb^4 + 
       21*la^3*zb^4 - 3*la^4*zb^4 - 138*la*x*zb^4 + 177*la^2*x*zb^4 - 
       93*la^3*x*zb^4 + 24*la^4*x*zb^4 - 267*la^2*x^2*zb^4 + 
       132*la^3*x^2*zb^4 - 15*la^4*x^2*zb^4 - 188*la^3*x^3*zb^4 + 
       8*la^4*x^3*zb^4 - 45*la^4*x^4*zb^4 + 5*zb^5 - 15*la*zb^5 + 
       19*la^2*zb^5 - 13*la^3*zb^5 + 5*la^4*zb^5 - la^5*zb^5 + 56*la*x*zb^5 - 
       107*la^2*x*zb^5 + 85*la^3*x*zb^5 - 31*la^4*x*zb^5 + 2*la^5*x*zb^5 + 
       155*la^2*x^2*zb^5 - 141*la^3*x^2*zb^5 + 69*la^4*x^2*zb^5 - 
       23*la^5*x^2*zb^5 + 175*la^3*x^3*zb^5 - 32*la^4*x^3*zb^5 + 
       7*la^5*x^3*zb^5 + 67*la^4*x^4*zb^5 + 23*la^5*x^4*zb^5 + 
       9*la^5*x^5*zb^5 - 10*la*x*zb^6 + 25*la^2*x*zb^6 - 27*la^3*x*zb^6 + 
       17*la^4*x*zb^6 - 7*la^5*x*zb^6 + 2*la^6*x*zb^6 - 55*la^2*x^2*zb^6 + 
       87*la^3*x^2*zb^6 - 66*la^4*x^2*zb^6 + 23*la^5*x^2*zb^6 + 
       la^6*x^2*zb^6 - 86*la^3*x^3*zb^6 + 48*la^4*x^3*zb^6 - 
       36*la^5*x^3*zb^6 + 14*la^6*x^3*zb^6 - 58*la^4*x^4*zb^6 - 
       la^5*x^4*zb^6 - 16*la^6*x^4*zb^6 - 8*la^5*x^5*zb^6 - 
       10*la^6*x^5*zb^6 + 9*la^2*x^2*zb^7 - 21*la^3*x^2*zb^7 + 
       24*la^4*x^2*zb^7 - 18*la^5*x^2*zb^7 + 9*la^6*x^2*zb^7 - 
       3*la^7*x^2*zb^7 + 28*la^3*x^3*zb^7 - 39*la^4*x^3*zb^7 + 
       34*la^5*x^3*zb^7 - 11*la^6*x^3*zb^7 - 2*la^7*x^3*zb^7 + 
       24*la^4*x^4*zb^7 - 6*la^5*x^4*zb^7 + 12*la^6*x^4*zb^7 + 
       9*la^5*x^5*zb^7 - 3*la^6*x^5*zb^7 + 9*la^7*x^5*zb^7 - 
       4*la^3*x^3*zb^8 + 9*la^4*x^3*zb^8 - 11*la^5*x^3*zb^8 + 
       9*la^6*x^3*zb^8 - 5*la^7*x^3*zb^8 + 2*la^8*x^3*zb^8 - 
       7*la^4*x^4*zb^8 + 8*la^5*x^4*zb^8 - 7*la^6*x^4*zb^8 + la^8*x^4*zb^8 - 
       2*la^5*x^5*zb^8 - 3*la^6*x^5*zb^8 + 3*la^7*x^5*zb^8 - 
       4*la^8*x^5*zb^8 + la^4*x^4*zb^9 - 3*la^5*x^4*zb^9 + 5*la^6*x^4*zb^9 - 
       5*la^7*x^4*zb^9 + 3*la^8*x^4*zb^9 - la^9*x^4*zb^9 + la^5*x^5*zb^9 - 
       2*la^6*x^5*zb^9 + 3*la^7*x^5*zb^9 - 2*la^8*x^5*zb^9 + la^9*x^5*zb^9))/
     (ep^3*(-1 + la)*(-1 + zb)*(-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)^2*
      (2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
    (32*la*nc^2*Pi^3*zb*(-1 - zb + la*zb + la*x*zb)*(-9 + 39*zb - 21*la*zb + 
       45*la*x*zb - 70*zb^2 + 78*la*zb^2 - 23*la^2*zb^2 - 170*la*x*zb^2 + 
       80*la^2*x*zb^2 - 90*la^2*x^2*zb^2 + 68*zb^3 - 122*la*zb^3 + 
       77*la^2*zb^3 - 17*la^3*zb^3 + 264*la*x*zb^3 - 256*la^2*x*zb^3 + 
       67*la^3*x*zb^3 + 290*la^2*x^2*zb^3 - 110*la^3*x^2*zb^3 + 
       90*la^3*x^3*zb^3 - 36*zb^4 + 88*la*zb^4 - 80*la^2*zb^4 + 
       30*la^3*zb^4 - 3*la^4*zb^4 - 214*la*x*zb^4 + 334*la^2*x*zb^4 - 
       186*la^3*x*zb^4 + 36*la^4*x*zb^4 - 387*la^2*x^2*zb^4 + 
       306*la^3*x^2*zb^4 - 69*la^4*x^2*zb^4 - 240*la^3*x^3*zb^4 + 
       60*la^4*x^3*zb^4 - 45*la^4*x^4*zb^4 + 8*zb^5 - 24*la*zb^5 + 
       28*la^2*zb^5 - 16*la^3*zb^5 + 5*la^4*zb^5 - la^5*zb^5 + 92*la*x*zb^5 - 
       194*la^2*x*zb^5 + 148*la^3*x*zb^5 - 40*la^4*x*zb^5 - la^5*x*zb^5 + 
       257*la^2*x^2*zb^5 - 327*la^3*x^2*zb^5 + 153*la^4*x^2*zb^5 - 
       23*la^5*x^2*zb^5 + 277*la^3*x^3*zb^5 - 162*la^4*x^3*zb^5 + 
       35*la^5*x^3*zb^5 + 95*la^4*x^4*zb^5 - 5*la^5*x^4*zb^5 + 
       9*la^5*x^5*zb^5 - 16*la*x*zb^6 + 40*la^2*x*zb^6 - 36*la^3*x*zb^6 + 
       14*la^4*x*zb^6 - 4*la^5*x*zb^6 + 2*la^6*x*zb^6 - 88*la^2*x^2*zb^6 + 
       150*la^3*x^2*zb^6 - 87*la^4*x^2*zb^6 + 8*la^5*x^2*zb^6 + 
       7*la^6*x^2*zb^6 - 146*la^3*x^3*zb^6 + 134*la^4*x^3*zb^6 - 
       50*la^5*x^3*zb^6 + 2*la^6*x^3*zb^6 - 99*la^4*x^4*zb^6 + 
       40*la^5*x^4*zb^6 - 16*la^6*x^4*zb^6 - 14*la^5*x^5*zb^6 - 
       4*la^6*x^5*zb^6 + 12*la^2*x^2*zb^7 - 24*la^3*x^2*zb^7 + 
       15*la^4*x^2*zb^7 - 3*la^5*x^2*zb^7 + 3*la^6*x^2*zb^7 - 
       3*la^7*x^2*zb^7 + 38*la^3*x^3*zb^7 - 44*la^4*x^3*zb^7 + 
       11*la^5*x^3*zb^7 + 10*la^6*x^3*zb^7 - 5*la^7*x^3*zb^7 + 
       37*la^4*x^4*zb^7 - 13*la^5*x^4*zb^7 + 6*la^7*x^4*zb^7 + 
       15*la^5*x^5*zb^7 - 6*la^6*x^5*zb^7 + 6*la^7*x^5*zb^7 - 
       4*la^3*x^3*zb^8 + 6*la^4*x^3*zb^8 - 2*la^5*x^3*zb^8 - 
       2*la^7*x^3*zb^8 + 2*la^8*x^3*zb^8 - 7*la^4*x^4*zb^8 + 
       2*la^5*x^4*zb^8 + 5*la^6*x^4*zb^8 - 6*la^7*x^4*zb^8 + la^8*x^4*zb^8 - 
       2*la^5*x^5*zb^8 - 6*la^6*x^5*zb^8 + 6*la^7*x^5*zb^8 - 
       4*la^8*x^5*zb^8 + la^4*x^4*zb^9 - 3*la^5*x^4*zb^9 + 5*la^6*x^4*zb^9 - 
       5*la^7*x^4*zb^9 + 3*la^8*x^4*zb^9 - la^9*x^4*zb^9 + la^5*x^5*zb^9 - 
       2*la^6*x^5*zb^9 + 3*la^7*x^5*zb^9 - 2*la^8*x^5*zb^9 + la^9*x^5*zb^9))/
     (ep^2*(-1 + la)*(-1 + zb)*(-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)^2*
      (2 - zb - 2*la*x*zb + la^2*x*zb^2))
 
MasterCoefficient[RR, 7, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, g, q, zb, x, 1] = 
   ALARM*ep^2 + ((-16*Pi^3*(-2 + zb)*zb)/((-1 + la)*(-1 + zb)*(-1 + x*zb)) + 
      (16*nc^2*Pi^3*(-2 + zb)*zb)/((-1 + la)*(-1 + zb)*(-1 + x*zb)))/ep^3 + 
    ((-16*Pi^3*(-2 + zb)*zb)/((-1 + la)*(-1 + zb)*(-1 + x*zb)) + 
      (16*nc^2*Pi^3*(-2 + zb)*zb)/((-1 + la)*(-1 + zb)*(-1 + x*zb)))/ep^2 + 
    ((-16*Pi^3*(-2 + zb)*zb)/((-1 + la)*(-1 + zb)*(-1 + x*zb)) + 
      (16*nc^2*Pi^3*(-2 + zb)*zb)/((-1 + la)*(-1 + zb)*(-1 + x*zb)))/ep + 
    ((8*Pi^3*zb*(5 - 4*zb + zb^2))/((-1 + la)*(-1 + zb)*(-1 + x*zb)) - 
      (8*nc^2*Pi^3*zb*(5 - 4*zb + zb^2))/((-1 + la)*(-1 + zb)*(-1 + x*zb)))/
     ep^4
 
MasterCoefficient[RR, 7, g, q, zb, x, la] = 
   ALARM*ep^2 + ((-8*la*Pi^3*zb^2*(5 - 6*zb + 2*la*zb - 10*la*x*zb + 2*zb^2 - 
         2*la*zb^2 + la^2*zb^2 + 6*la*x*zb^2 + 2*la^2*x*zb^2 + 
         5*la^2*x^2*zb^2 - 2*la^2*x*zb^3 - 4*la^3*x^2*zb^3 + la^4*x^2*zb^4))/
       (nc^2*(-1 + zb)*(-1 + la*x*zb)^4) - 
      (8*la*nc^2*Pi^3*zb*(5 - 6*zb + 2*la*zb - 10*la*x*zb + 2*zb^2 - 
         2*la*zb^2 + la^2*zb^2 + 6*la*x*zb^2 + 2*la^2*x*zb^2 + 
         5*la^2*x^2*zb^2 - 2*la^2*x*zb^3 - 4*la^3*x^2*zb^3 + la^4*x^2*zb^4))/
       ((-1 + la)*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*la*Pi^3*zb*(-1 - zb + la*zb + la*x*zb)*(5 - 6*zb + 2*la*zb - 
         10*la*x*zb + 2*zb^2 - 2*la*zb^2 + la^2*zb^2 + 6*la*x*zb^2 + 
         2*la^2*x*zb^2 + 5*la^2*x^2*zb^2 - 2*la^2*x*zb^3 - 4*la^3*x^2*zb^3 + 
         la^4*x^2*zb^4))/((-1 + la)*(-1 + zb)*(-1 + la*x*zb)^4))/ep^4 + 
    ((8*la*Pi^3*zb^2*(4 - 11*zb + 9*la*zb - 12*la*x*zb + 9*zb^2 - 
         13*la*zb^2 + 4*la^2*zb^2 + 23*la*x*zb^2 - 17*la^2*x*zb^2 + 
         12*la^2*x^2*zb^2 - 2*zb^3 + 4*la*zb^3 - 2*la^2*zb^3 - 11*la*x*zb^3 + 
         11*la^2*x*zb^3 - 13*la^2*x^2*zb^3 + 7*la^3*x^2*zb^3 - 
         4*la^3*x^3*zb^3 + 2*la^2*x*zb^4 - 4*la^3*x*zb^4 + 2*la^4*x*zb^4 + 
         3*la^2*x^2*zb^4 + la^3*x^2*zb^4 - 4*la^4*x^2*zb^4 + la^3*x^3*zb^4 + 
         la^4*x^3*zb^4 - la^3*x^3*zb^5 + la^4*x^3*zb^5))/
       (nc^2*(-1 + zb)*(-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)) + 
      (8*la*nc^2*Pi^3*zb*(4 - 11*zb + 9*la*zb - 12*la*x*zb + 9*zb^2 - 
         13*la*zb^2 + 4*la^2*zb^2 + 23*la*x*zb^2 - 17*la^2*x*zb^2 + 
         12*la^2*x^2*zb^2 - 2*zb^3 + 4*la*zb^3 - 2*la^2*zb^3 - 11*la*x*zb^3 + 
         11*la^2*x*zb^3 - 13*la^2*x^2*zb^3 + 7*la^3*x^2*zb^3 - 
         4*la^3*x^3*zb^3 + 2*la^2*x*zb^4 - 4*la^3*x*zb^4 + 2*la^4*x*zb^4 + 
         3*la^2*x^2*zb^4 + la^3*x^2*zb^4 - 4*la^4*x^2*zb^4 + la^3*x^3*zb^4 + 
         la^4*x^3*zb^4 - la^3*x^3*zb^5 + la^4*x^3*zb^5))/
       ((-1 + la)*(-1 + zb)*(-1 + la*x*zb)^3*(-1 + zb - la*zb + la*x*zb)) - 
      (8*la*Pi^3*zb*(-1 - zb + la*zb + la*x*zb)*(4 - 11*zb + 9*la*zb - 
         12*la*x*zb + 9*zb^2 - 13*la*zb^2 + 4*la^2*zb^2 + 23*la*x*zb^2 - 
         17*la^2*x*zb^2 + 12*la^2*x^2*zb^2 - 2*zb^3 + 4*la*zb^3 - 
         2*la^2*zb^3 - 11*la*x*zb^3 + 11*la^2*x*zb^3 - 13*la^2*x^2*zb^3 + 
         7*la^3*x^2*zb^3 - 4*la^3*x^3*zb^3 + 2*la^2*x*zb^4 - 4*la^3*x*zb^4 + 
         2*la^4*x*zb^4 + 3*la^2*x^2*zb^4 + la^3*x^2*zb^4 - 4*la^4*x^2*zb^4 + 
         la^3*x^3*zb^4 + la^4*x^3*zb^4 - la^3*x^3*zb^5 + la^4*x^3*zb^5))/
       ((-1 + la)*(-1 + zb)*(-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)))/
     ep^3 + ((8*la*Pi^3*zb^2*(4 - 10*zb + 8*la*zb - 12*la*x*zb + 8*zb^2 - 
         13*la*zb^2 + 5*la^2*zb^2 + 21*la*x*zb^2 - 15*la^2*x*zb^2 + 
         12*la^2*x^2*zb^2 - 2*zb^3 + 5*la*zb^3 - 3*la^2*zb^3 - 9*la*x*zb^3 + 
         11*la^2*x*zb^3 - 2*la^3*x*zb^3 - 12*la^2*x^2*zb^3 + 
         6*la^3*x^2*zb^3 - 4*la^3*x^3*zb^3 - 2*la^3*x*zb^4 + 2*la^4*x*zb^4 + 
         2*la^2*x^2*zb^4 + la^3*x^2*zb^4 - 3*la^4*x^2*zb^4 + la^3*x^3*zb^4 + 
         la^4*x^3*zb^4 + la^3*x^2*zb^5 - la^4*x^2*zb^5 - la^3*x^3*zb^5 + 
         la^4*x^3*zb^5))/(nc^2*(-1 + zb)*(-1 + la*x*zb)^4*
        (-1 + zb - la*zb + la*x*zb)) + 
      (8*la*nc^2*Pi^3*zb*(4 - 10*zb + 8*la*zb - 12*la*x*zb + 8*zb^2 - 
         13*la*zb^2 + 5*la^2*zb^2 + 21*la*x*zb^2 - 15*la^2*x*zb^2 + 
         12*la^2*x^2*zb^2 - 2*zb^3 + 5*la*zb^3 - 3*la^2*zb^3 - 9*la*x*zb^3 + 
         11*la^2*x*zb^3 - 2*la^3*x*zb^3 - 12*la^2*x^2*zb^3 + 
         6*la^3*x^2*zb^3 - 4*la^3*x^3*zb^3 - 2*la^3*x*zb^4 + 2*la^4*x*zb^4 + 
         2*la^2*x^2*zb^4 + la^3*x^2*zb^4 - 3*la^4*x^2*zb^4 + la^3*x^3*zb^4 + 
         la^4*x^3*zb^4 + la^3*x^2*zb^5 - la^4*x^2*zb^5 - la^3*x^3*zb^5 + 
         la^4*x^3*zb^5))/((-1 + la)*(-1 + zb)*(-1 + la*x*zb)^3*
        (-1 + zb - la*zb + la*x*zb)) - 
      (8*la*Pi^3*zb*(-1 - zb + la*zb + la*x*zb)*(4 - 10*zb + 8*la*zb - 
         12*la*x*zb + 8*zb^2 - 13*la*zb^2 + 5*la^2*zb^2 + 21*la*x*zb^2 - 
         15*la^2*x*zb^2 + 12*la^2*x^2*zb^2 - 2*zb^3 + 5*la*zb^3 - 
         3*la^2*zb^3 - 9*la*x*zb^3 + 11*la^2*x*zb^3 - 2*la^3*x*zb^3 - 
         12*la^2*x^2*zb^3 + 6*la^3*x^2*zb^3 - 4*la^3*x^3*zb^3 - 
         2*la^3*x*zb^4 + 2*la^4*x*zb^4 + 2*la^2*x^2*zb^4 + la^3*x^2*zb^4 - 
         3*la^4*x^2*zb^4 + la^3*x^3*zb^4 + la^4*x^3*zb^4 + la^3*x^2*zb^5 - 
         la^4*x^2*zb^5 - la^3*x^3*zb^5 + la^4*x^3*zb^5))/
       ((-1 + la)*(-1 + zb)*(-1 + la*x*zb)^4*(-1 + zb - la*zb + la*x*zb)))/
     ep^2
 
MasterCoefficient[RR, 7, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, g, zb, x, la] = 
   ALARM*ep^2 + ((-8*la*Pi^3*zb^2*(-1 - zb + la*zb + la*x*zb)*
        (-1 + 3*zb - 2*la*zb + 2*la*x*zb - 5*zb^2 + 10*la*zb^2 - 
         5*la^2*zb^2 - 8*la*x*zb^2 + 6*la^2*x*zb^2 - la^2*x^2*zb^2 + 3*zb^3 - 
         6*la*zb^3 + 3*la^2*zb^3 + 4*la*x*zb^3 - 6*la^2*x*zb^3 + 
         2*la^3*x*zb^3 + 5*la^2*x^2*zb^3 - 4*la^3*x^2*zb^3 - 2*la^2*x*zb^4 + 
         4*la^3*x*zb^4 - 2*la^4*x*zb^4 - 2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/
       ((-1 + zb)*(-1 + la*x*zb)^2*(-1 + zb - la*zb + la*x*zb)^2) + 
      (8*la*nc^2*Pi^3*zb^2*(-1 - zb + la*zb + la*x*zb)*(-1 + 3*zb - 2*la*zb + 
         2*la*x*zb - 5*zb^2 + 10*la*zb^2 - 5*la^2*zb^2 - 8*la*x*zb^2 + 
         6*la^2*x*zb^2 - la^2*x^2*zb^2 + 3*zb^3 - 6*la*zb^3 + 3*la^2*zb^3 + 
         4*la*x*zb^3 - 6*la^2*x*zb^3 + 2*la^3*x*zb^3 + 5*la^2*x^2*zb^3 - 
         4*la^3*x^2*zb^3 - 2*la^2*x*zb^4 + 4*la^3*x*zb^4 - 2*la^4*x*zb^4 - 
         2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/((-1 + zb)*(-1 + la*x*zb)^2*
        (-1 + zb - la*zb + la*x*zb)^2))/ep^3 + 
    ((-8*la*Pi^3*zb^2*(-1 - zb + la*zb + la*x*zb)*(-1 + 3*zb - 2*la*zb + 
         2*la*x*zb - 5*zb^2 + 10*la*zb^2 - 5*la^2*zb^2 - 8*la*x*zb^2 + 
         6*la^2*x*zb^2 - la^2*x^2*zb^2 + 3*zb^3 - 6*la*zb^3 + 3*la^2*zb^3 + 
         4*la*x*zb^3 - 6*la^2*x*zb^3 + 2*la^3*x*zb^3 + 5*la^2*x^2*zb^3 - 
         4*la^3*x^2*zb^3 - 2*la^2*x*zb^4 + 4*la^3*x*zb^4 - 2*la^4*x*zb^4 - 
         2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/((-1 + zb)*(-1 + la*x*zb)^2*
        (-1 + zb - la*zb + la*x*zb)^2) + 
      (8*la*nc^2*Pi^3*zb^2*(-1 - zb + la*zb + la*x*zb)*(-1 + 3*zb - 2*la*zb + 
         2*la*x*zb - 5*zb^2 + 10*la*zb^2 - 5*la^2*zb^2 - 8*la*x*zb^2 + 
         6*la^2*x*zb^2 - la^2*x^2*zb^2 + 3*zb^3 - 6*la*zb^3 + 3*la^2*zb^3 + 
         4*la*x*zb^3 - 6*la^2*x*zb^3 + 2*la^3*x*zb^3 + 5*la^2*x^2*zb^3 - 
         4*la^3*x^2*zb^3 - 2*la^2*x*zb^4 + 4*la^3*x*zb^4 - 2*la^4*x*zb^4 - 
         2*la^3*x^2*zb^4 + 2*la^4*x^2*zb^4))/((-1 + zb)*(-1 + la*x*zb)^2*
        (-1 + zb - la*zb + la*x*zb)^2))/ep^2 + 
    ((-8*la*Pi^3*zb^2*(-1 - zb + la*zb + la*x*zb)*(4 - 4*zb - 8*la*x*zb + 
         2*zb^2 - 2*la*zb^2 + la^2*zb^2 + 4*la*x*zb^2 + 4*la^2*x*zb^2 + 
         4*la^2*x^2*zb^2 - 2*la*x*zb^3 + 2*la^2*x*zb^3 - 2*la^3*x*zb^3 - 
         4*la^3*x^2*zb^3 + la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 
         2*la^4*x^2*zb^4))/((-1 + zb)*(-1 + la*x*zb)^3*
        (-1 + zb - la*zb + la*x*zb)) + (8*la*nc^2*Pi^3*zb^2*
        (-1 - zb + la*zb + la*x*zb)*(4 - 4*zb - 8*la*x*zb + 2*zb^2 - 
         2*la*zb^2 + la^2*zb^2 + 4*la*x*zb^2 + 4*la^2*x*zb^2 + 
         4*la^2*x^2*zb^2 - 2*la*x*zb^3 + 2*la^2*x*zb^3 - 2*la^3*x*zb^3 - 
         4*la^3*x^2*zb^3 + la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 
         2*la^4*x^2*zb^4))/((-1 + zb)*(-1 + la*x*zb)^3*
        (-1 + zb - la*zb + la*x*zb)))/ep^4
 
MasterCoefficient[RR, 7, q, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, q, zb, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, Q2, zb, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 7, q, qbar, zb, x, la] = 
   ALARM*ep^2 + ((8*la*Pi^3*zb^2*(1 - la*x*zb - la*x*zb^2 + la^2*x*zb^2))/
       (nc^3*(-1 + zb - la*zb + la*x*zb)*(2 - zb - 2*la*x*zb + 
         la^2*x*zb^2)) - (8*(-1 + la)*la*nc^3*Pi^3*zb^3*
        (1 - la*x*zb - la*x*zb^2 + la^2*x*zb^2))/((-1 + la*x*zb)*
        (-1 + zb - la*zb + la*x*zb)*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*la*nc*Pi^3*zb^2*(-1 - 2*zb + 2*la*zb + la*x*zb)*
        (1 - la*x*zb - la*x*zb^2 + la^2*x*zb^2))/((-1 + la*x*zb)*
        (-1 + zb - la*zb + la*x*zb)*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*la*Pi^3*zb^2*(-2 - zb + la*zb + 2*la*x*zb)*(1 - la*x*zb - 
         la*x*zb^2 + la^2*x*zb^2))/(nc*(-1 + la*x*zb)*(-1 + zb - la*zb + 
         la*x*zb)*(2 - zb - 2*la*x*zb + la^2*x*zb^2)))/ep^2 + 
    ((-8*(-1 + la)*la*nc^3*Pi^3*zb^3*(1 - 2*zb + 2*la*zb - 2*la*x*zb + 
         2*zb^2 - 4*la*zb^2 + 2*la^2*zb^2 + 2*la*x*zb^2 - 2*la^2*x*zb^2 + 
         la^2*x^2*zb^2 - 2*la*x*zb^3 + 4*la^2*x*zb^3 - 2*la^3*x*zb^3 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + la^4*x^2*zb^4))/
       ((-1 + zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*la*Pi^3*zb^2*(1 - 2*zb + 2*la*zb - 2*la*x*zb + 2*zb^2 - 4*la*zb^2 + 
         2*la^2*zb^2 + 2*la*x*zb^2 - 2*la^2*x*zb^2 + la^2*x^2*zb^2 - 
         2*la*x*zb^3 + 4*la^2*x*zb^3 - 2*la^3*x*zb^3 + la^2*x^2*zb^4 - 
         2*la^3*x^2*zb^4 + la^4*x^2*zb^4))/(nc^3*(-1 + zb)*(-1 + la*x*zb)^2*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*la*nc*Pi^3*zb^2*(-1 - 2*zb + 2*la*zb + la*x*zb)*
        (1 - 2*zb + 2*la*zb - 2*la*x*zb + 2*zb^2 - 4*la*zb^2 + 2*la^2*zb^2 + 
         2*la*x*zb^2 - 2*la^2*x*zb^2 + la^2*x^2*zb^2 - 2*la*x*zb^3 + 
         4*la^2*x*zb^3 - 2*la^3*x*zb^3 + la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 
         la^4*x^2*zb^4))/((-1 + zb)*(-1 + la*x*zb)^3*(2 - zb - 2*la*x*zb + 
         la^2*x*zb^2)) - (8*la*Pi^3*zb^2*(-2 - zb + la*zb + 2*la*x*zb)*
        (1 - 2*zb + 2*la*zb - 2*la*x*zb + 2*zb^2 - 4*la*zb^2 + 2*la^2*zb^2 + 
         2*la*x*zb^2 - 2*la^2*x*zb^2 + la^2*x^2*zb^2 - 2*la*x*zb^3 + 
         4*la^2*x*zb^3 - 2*la^3*x*zb^3 + la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + 
         la^4*x^2*zb^4))/(nc*(-1 + zb)*(-1 + la*x*zb)^3*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)))/ep^4 + 
    ((8*(-1 + la)*la*nc^3*Pi^3*zb^3*(-1 - zb + la*zb + 3*la*x*zb + 3*zb^2 - 
         3*la*zb^2 + 4*la*x*zb^2 - 4*la^2*x*zb^2 - 3*la^2*x^2*zb^2 - zb^3 + 
         la*zb^3 - 7*la*x*zb^3 + 8*la^2*x*zb^3 - la^3*x*zb^3 - 
         5*la^2*x^2*zb^3 + 5*la^3*x^2*zb^3 + la^3*x^3*zb^3 + la*x*zb^4 - 
         la^3*x*zb^4 + 3*la^2*x^2*zb^4 - 3*la^3*x^2*zb^4 + 2*la^3*x^3*zb^4 - 
         2*la^4*x^3*zb^4 + la^2*x^2*zb^5 - 4*la^3*x^2*zb^5 + 
         4*la^4*x^2*zb^5 - la^5*x^2*zb^5 + la^3*x^3*zb^5 - 2*la^4*x^3*zb^5 + 
         la^5*x^3*zb^5))/((-1 + zb)*(-1 + la*x*zb)^3*(-1 + zb - la*zb + 
         la*x*zb)*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*la*Pi^3*zb^2*(-1 - zb + la*zb + 3*la*x*zb + 3*zb^2 - 3*la*zb^2 + 
         4*la*x*zb^2 - 4*la^2*x*zb^2 - 3*la^2*x^2*zb^2 - zb^3 + la*zb^3 - 
         7*la*x*zb^3 + 8*la^2*x*zb^3 - la^3*x*zb^3 - 5*la^2*x^2*zb^3 + 
         5*la^3*x^2*zb^3 + la^3*x^3*zb^3 + la*x*zb^4 - la^3*x*zb^4 + 
         3*la^2*x^2*zb^4 - 3*la^3*x^2*zb^4 + 2*la^3*x^3*zb^4 - 
         2*la^4*x^3*zb^4 + la^2*x^2*zb^5 - 4*la^3*x^2*zb^5 + 
         4*la^4*x^2*zb^5 - la^5*x^2*zb^5 + la^3*x^3*zb^5 - 2*la^4*x^3*zb^5 + 
         la^5*x^3*zb^5))/(nc^3*(-1 + zb)*(-1 + la*x*zb)^2*
        (-1 + zb - la*zb + la*x*zb)*(2 - zb - 2*la*x*zb + la^2*x*zb^2)) - 
      (8*la*nc*Pi^3*zb^2*(-1 - 2*zb + 2*la*zb + la*x*zb)*
        (-1 - zb + la*zb + 3*la*x*zb + 3*zb^2 - 3*la*zb^2 + 4*la*x*zb^2 - 
         4*la^2*x*zb^2 - 3*la^2*x^2*zb^2 - zb^3 + la*zb^3 - 7*la*x*zb^3 + 
         8*la^2*x*zb^3 - la^3*x*zb^3 - 5*la^2*x^2*zb^3 + 5*la^3*x^2*zb^3 + 
         la^3*x^3*zb^3 + la*x*zb^4 - la^3*x*zb^4 + 3*la^2*x^2*zb^4 - 
         3*la^3*x^2*zb^4 + 2*la^3*x^3*zb^4 - 2*la^4*x^3*zb^4 + 
         la^2*x^2*zb^5 - 4*la^3*x^2*zb^5 + 4*la^4*x^2*zb^5 - la^5*x^2*zb^5 + 
         la^3*x^3*zb^5 - 2*la^4*x^3*zb^5 + la^5*x^3*zb^5))/
       ((-1 + zb)*(-1 + la*x*zb)^3*(-1 + zb - la*zb + la*x*zb)*
        (2 - zb - 2*la*x*zb + la^2*x*zb^2)) + 
      (8*la*Pi^3*zb^2*(-2 - zb + la*zb + 2*la*x*zb)*(-1 - zb + la*zb + 
         3*la*x*zb + 3*zb^2 - 3*la*zb^2 + 4*la*x*zb^2 - 4*la^2*x*zb^2 - 
         3*la^2*x^2*zb^2 - zb^3 + la*zb^3 - 7*la*x*zb^3 + 8*la^2*x*zb^3 - 
         la^3*x*zb^3 - 5*la^2*x^2*zb^3 + 5*la^3*x^2*zb^3 + la^3*x^3*zb^3 + 
         la*x*zb^4 - la^3*x*zb^4 + 3*la^2*x^2*zb^4 - 3*la^3*x^2*zb^4 + 
         2*la^3*x^3*zb^4 - 2*la^4*x^3*zb^4 + la^2*x^2*zb^5 - 
         4*la^3*x^2*zb^5 + 4*la^4*x^2*zb^5 - la^5*x^2*zb^5 + la^3*x^3*zb^5 - 
         2*la^4*x^3*zb^5 + la^5*x^3*zb^5))/(nc*(-1 + zb)*(-1 + la*x*zb)^3*
        (-1 + zb - la*zb + la*x*zb)*(2 - zb - 2*la*x*zb + la^2*x*zb^2)))/ep^3
 
MasterCoefficient[RR, 8, g, g, 0, 0, 0] = 
   ALARM*ep^2 + (64*nc^2*Pi^3)/(la*x*zb) + (64*nc^2*Pi^3)/(ep^4*la*x*zb) + 
    (64*nc^2*Pi^3)/(ep^3*la*x*zb) + (64*nc^2*Pi^3)/(ep^2*la*x*zb) + 
    (64*nc^2*Pi^3)/(ep*la*x*zb) + (64*ep*nc^2*Pi^3)/(la*x*zb)
 
MasterCoefficient[RR, 8, g, g, 0, 0, 1] = 
   ALARM*ep^2 - (64*nc^2*Pi^3)/((-1 + la)*x*zb) - 
    (64*nc^2*Pi^3)/(ep^4*(-1 + la)*x*zb) - (64*nc^2*Pi^3)/
     (ep^3*(-1 + la)*x*zb) - (64*nc^2*Pi^3)/(ep^2*(-1 + la)*x*zb) - 
    (64*nc^2*Pi^3)/(ep*(-1 + la)*x*zb) - (64*ep*nc^2*Pi^3)/((-1 + la)*x*zb)
 
MasterCoefficient[RR, 8, g, g, 0, 0, la] = 
   ALARM*ep^2 - (64*nc^2*Pi^3)/((-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep^4*(-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep^3*(-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep^2*(-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep*(-1 + la)*la*x*zb)
 
MasterCoefficient[RR, 8, g, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, g, 0, x, 0] = 
   ALARM*ep^2 + (64*nc^2*Pi^3)/(la*x*zb) + (64*nc^2*Pi^3)/(ep^4*la*x*zb) + 
    (64*nc^2*Pi^3)/(ep^3*la*x*zb) + (64*nc^2*Pi^3)/(ep^2*la*x*zb) + 
    (64*nc^2*Pi^3)/(ep*la*x*zb)
 
MasterCoefficient[RR, 8, g, g, 0, x, 1] = 
   ALARM*ep^2 - (64*nc^2*Pi^3)/((-1 + la)*x*zb) - 
    (64*nc^2*Pi^3)/(ep^4*(-1 + la)*x*zb) - (64*nc^2*Pi^3)/
     (ep^3*(-1 + la)*x*zb) - (64*nc^2*Pi^3)/(ep^2*(-1 + la)*x*zb) - 
    (64*nc^2*Pi^3)/(ep*(-1 + la)*x*zb)
 
MasterCoefficient[RR, 8, g, g, 0, x, la] = 
   ALARM*ep^2 - (64*nc^2*Pi^3)/(ep^4*(-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep^3*(-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep^2*(-1 + la)*la*x*zb) - 
    (64*nc^2*Pi^3)/(ep*(-1 + la)*la*x*zb)
 
MasterCoefficient[RR, 8, g, g, zb, 0, 0] = 
   ALARM*ep^2 - (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*x*(-1 + zb)*zb) - 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*x*(-1 + zb)*zb) - 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*x*(-1 + zb)*zb) - 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*x*(-1 + zb)*zb) - 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 8, g, g, zb, 0, 1] = 
   ALARM*ep^2 + (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 8, g, g, zb, 0, la] = 
   ALARM*ep^2 + (64*nc^2*Pi^3*(1 - zb + zb^2 - la*zb^2 + la^2*zb^2)^2)/
     (ep^3*(-1 + la)*la*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 2*la*zb^4 + 
       3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/(ep^4*(-1 + la)*la*x*(-1 + zb)*
      zb) + (64*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 6*la*zb^2 + 6*la^2*zb^2 - 
       2*zb^3 + 6*la*zb^3 - 6*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep*(-1 + la)*la*x*(-1 + zb)*zb) + 
    (64*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 4*la*zb^2 + 4*la^2*zb^2 - 2*zb^3 + 
       4*la*zb^3 - 4*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^2*(-1 + la)*la*x*(-1 + zb)*zb)
 
MasterCoefficient[RR, 8, g, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, g, zb, x, 0] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(-2 + x*zb)*(1 - zb + zb^2)^2)/
     (ep^4*la*x*(-1 + zb)*zb*(-1 + x*zb)) - 
    (32*nc^2*Pi^3*(-2 + x*zb)*(1 - zb + zb^2)^2)/(ep^3*la*x*(-1 + zb)*zb*
      (-1 + x*zb)) - (32*nc^2*Pi^3*(-2 + x*zb)*(1 - zb + zb^2)^2)/
     (ep^2*la*x*(-1 + zb)*zb*(-1 + x*zb)) - 
    (32*nc^2*Pi^3*(-2 + x*zb)*(1 - zb + zb^2)^2)/(ep*la*x*(-1 + zb)*zb*
      (-1 + x*zb))
 
MasterCoefficient[RR, 8, g, g, zb, x, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(-2 + x*zb)*(1 - zb + zb^2)^2)/
     (ep^4*(-1 + la)*x*(-1 + zb)*zb*(-1 + x*zb)) + 
    (32*nc^2*Pi^3*(-2 + x*zb)*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*x*(-1 + zb)*
      zb*(-1 + x*zb)) + (32*nc^2*Pi^3*(-2 + x*zb)*(1 - zb + zb^2)^2)/
     (ep^2*(-1 + la)*x*(-1 + zb)*zb*(-1 + x*zb)) + 
    (32*nc^2*Pi^3*(-2 + x*zb)*(1 - zb + zb^2)^2)/(ep*(-1 + la)*x*(-1 + zb)*zb*
      (-1 + x*zb))
 
MasterCoefficient[RR, 8, g, g, zb, x, la] = 
   ALARM*ep^2 + ((-16*nf*Pi^3*zb*(1 - 2*la*x*zb + la^2*x^2*zb^2 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + la^4*x^2*zb^4))/
       (nc*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3) + 
      (32*nc^2*Pi^3*(-2 + 4*zb + x*zb + 8*la*x*zb - 6*zb^2 - 2*x*zb^2 - 
         16*la*x*zb^2 - 4*la*x^2*zb^2 - 12*la^2*x^2*zb^2 + 4*zb^3 + 
         3*x*zb^3 + 24*la*x*zb^3 + 8*la*x^2*zb^3 + 24*la^2*x^2*zb^3 + 
         6*la^2*x^3*zb^3 + 8*la^3*x^3*zb^3 - 2*zb^4 + 4*la*zb^4 - 
         6*la^2*zb^4 + 4*la^3*zb^4 - 2*la^4*zb^4 - 2*x*zb^4 - 16*la*x*zb^4 - 
         12*la*x^2*zb^4 - 36*la^2*x^2*zb^4 - 12*la^2*x^3*zb^4 - 
         16*la^3*x^3*zb^4 - 4*la^3*x^4*zb^4 - 2*la^4*x^4*zb^4 + x*zb^5 + 
         4*la*x*zb^5 - 5*la^2*x*zb^5 + 10*la^3*x*zb^5 - 5*la^4*x*zb^5 + 
         4*la^5*x*zb^5 + 8*la*x^2*zb^5 + 24*la^2*x^2*zb^5 + 
         18*la^2*x^3*zb^5 + 24*la^3*x^3*zb^5 + 8*la^3*x^4*zb^5 + 
         4*la^4*x^4*zb^5 + la^4*x^5*zb^5 - 2*la*x^2*zb^6 - 9*la^2*x^2*zb^6 + 
         12*la^3*x^2*zb^6 - 21*la^4*x^2*zb^6 + 10*la^5*x^2*zb^6 - 
         6*la^6*x^2*zb^6 - 12*la^2*x^3*zb^6 - 16*la^3*x^3*zb^6 - 
         12*la^3*x^4*zb^6 - 6*la^4*x^4*zb^6 - 2*la^4*x^5*zb^6 + 
         3*la^2*x^3*zb^7 + 6*la^3*x^3*zb^7 - 6*la^4*x^3*zb^7 + 
         12*la^5*x^3*zb^7 - 5*la^6*x^3*zb^7 + 4*la^7*x^3*zb^7 + 
         8*la^3*x^4*zb^7 + 4*la^4*x^4*zb^7 + 3*la^4*x^5*zb^7 - 
         2*la^3*x^4*zb^8 - 3*la^4*x^4*zb^8 + 6*la^5*x^4*zb^8 - 
         9*la^6*x^4*zb^8 + 4*la^7*x^4*zb^8 - 2*la^8*x^4*zb^8 - 
         2*la^4*x^5*zb^8 + la^4*x^5*zb^9 - 2*la^5*x^5*zb^9 + 
         3*la^6*x^5*zb^9 - 2*la^7*x^5*zb^9 + la^8*x^5*zb^9))/
       ((-1 + la)*la*x*(-1 + zb)*zb*(-1 + x*zb)*(-1 + la*x*zb)^4))/ep^4 + 
    ((-16*nf*Pi^3*zb^2*(1 + la*zb - la^2*zb + 3*la*x*zb - 5*la^2*x*zb - 
         2*la*x*zb^2 + la^2*x*zb^2 + la^3*x*zb^2 - 4*la^2*x^2*zb^2 + 
         5*la^3*x^2*zb^2 + 3*la^2*x^2*zb^3 - 4*la^3*x^2*zb^3 + 
         la^4*x^2*zb^3))/(nc*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3) + 
      (32*nc^2*Pi^3*(-2 + 4*zb + x*zb + 8*la*x*zb - 6*zb^2 + 8*la*zb^2 - 
         8*la^2*zb^2 - 2*x*zb^2 - 16*la*x*zb^2 - 4*la*x^2*zb^2 - 
         12*la^2*x^2*zb^2 + 4*zb^3 - 8*la*zb^3 + 8*la^2*zb^3 + 3*x*zb^3 + 
         16*la*x*zb^3 - 16*la^2*x*zb^3 + 24*la^3*x*zb^3 + 8*la*x^2*zb^3 + 
         24*la^2*x^2*zb^3 + 6*la^2*x^3*zb^3 + 8*la^3*x^3*zb^3 - 2*zb^4 + 
         4*la*zb^4 - 6*la^2*zb^4 + 4*la^3*zb^4 - 2*la^4*zb^4 - 2*x*zb^4 - 
         8*la*x*zb^4 + 16*la^2*x*zb^4 - 24*la^3*x*zb^4 - 6*la*x^2*zb^4 - 
         30*la^2*x^2*zb^4 + 24*la^3*x^2*zb^4 - 36*la^4*x^2*zb^4 - 
         12*la^2*x^3*zb^4 - 16*la^3*x^3*zb^4 - 4*la^3*x^4*zb^4 - 
         2*la^4*x^4*zb^4 + x*zb^5 + 4*la*x*zb^5 - 5*la^2*x*zb^5 + 
         10*la^3*x*zb^5 - 5*la^4*x*zb^5 + 4*la^5*x*zb^5 + 2*la*x^2*zb^5 + 
         18*la^2*x^2*zb^5 - 24*la^3*x^2*zb^5 + 36*la^4*x^2*zb^5 + 
         6*la^2*x^3*zb^5 + 30*la^3*x^3*zb^5 - 26*la^4*x^3*zb^5 + 
         32*la^5*x^3*zb^5 + 8*la^3*x^4*zb^5 + 4*la^4*x^4*zb^5 + 
         la^4*x^5*zb^5 - 2*la*x^2*zb^6 - 9*la^2*x^2*zb^6 + 12*la^3*x^2*zb^6 - 
         21*la^4*x^2*zb^6 + 10*la^5*x^2*zb^6 - 6*la^6*x^2*zb^6 - 
         22*la^3*x^3*zb^6 + 26*la^4*x^3*zb^6 - 32*la^5*x^3*zb^6 - 
         6*la^3*x^4*zb^6 - 4*la^4*x^4*zb^6 + 4*la^5*x^4*zb^6 - 
         12*la^6*x^4*zb^6 - 2*la^4*x^5*zb^6 + 3*la^2*x^3*zb^7 + 
         6*la^3*x^3*zb^7 - 6*la^4*x^3*zb^7 + 12*la^5*x^3*zb^7 - 
         5*la^6*x^3*zb^7 + 4*la^7*x^3*zb^7 + 2*la^3*x^4*zb^7 + 
         2*la^4*x^4*zb^7 - 4*la^5*x^4*zb^7 + 12*la^6*x^4*zb^7 + 
         3*la^4*x^5*zb^7 - 6*la^5*x^5*zb^7 + 6*la^6*x^5*zb^7 - 
         2*la^3*x^4*zb^8 - 3*la^4*x^4*zb^8 + 6*la^5*x^4*zb^8 - 
         9*la^6*x^4*zb^8 + 4*la^7*x^4*zb^8 - 2*la^8*x^4*zb^8 - 
         2*la^4*x^5*zb^8 + 6*la^5*x^5*zb^8 - 6*la^6*x^5*zb^8 + 
         la^4*x^5*zb^9 - 2*la^5*x^5*zb^9 + 3*la^6*x^5*zb^9 - 
         2*la^7*x^5*zb^9 + la^8*x^5*zb^9))/((-1 + la)*la*x*(-1 + zb)*zb*
        (-1 + x*zb)*(-1 + la*x*zb)^4))/ep^2 + 
    ((-16*nf*Pi^3*zb*(1 - 2*la*x*zb + la*zb^2 - la^2*zb^2 + 2*la*x*zb^2 - 
         2*la^2*x*zb^2 + la^2*x^2*zb^2 - la*x*zb^3 + la^3*x*zb^3 - 
         2*la^2*x^2*zb^3 + 2*la^3*x^2*zb^3 + 2*la^2*x^2*zb^4 - 
         3*la^3*x^2*zb^4 + la^4*x^2*zb^4))/(nc*(-1 + zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^3) + (32*nc^2*Pi^3*(-2 + 4*zb + x*zb + 8*la*x*zb - 
         6*zb^2 + 4*la*zb^2 - 4*la^2*zb^2 - 2*x*zb^2 - 16*la*x*zb^2 - 
         4*la*x^2*zb^2 - 12*la^2*x^2*zb^2 + 4*zb^3 - 4*la*zb^3 + 
         4*la^2*zb^3 + 3*x*zb^3 + 20*la*x*zb^3 - 8*la^2*x*zb^3 + 
         12*la^3*x*zb^3 + 8*la*x^2*zb^3 + 24*la^2*x^2*zb^3 + 
         6*la^2*x^3*zb^3 + 8*la^3*x^3*zb^3 - 2*zb^4 + 4*la*zb^4 - 
         6*la^2*zb^4 + 4*la^3*zb^4 - 2*la^4*zb^4 - 2*x*zb^4 - 12*la*x*zb^4 + 
         8*la^2*x*zb^4 - 12*la^3*x*zb^4 - 9*la*x^2*zb^4 - 33*la^2*x^2*zb^4 + 
         12*la^3*x^2*zb^4 - 18*la^4*x^2*zb^4 - 12*la^2*x^3*zb^4 - 
         16*la^3*x^3*zb^4 - 4*la^3*x^4*zb^4 - 2*la^4*x^4*zb^4 + x*zb^5 + 
         4*la*x*zb^5 - 5*la^2*x*zb^5 + 10*la^3*x*zb^5 - 5*la^4*x*zb^5 + 
         4*la^5*x*zb^5 + 5*la*x^2*zb^5 + 21*la^2*x^2*zb^5 - 
         12*la^3*x^2*zb^5 + 18*la^4*x^2*zb^5 + 12*la^2*x^3*zb^5 + 
         27*la^3*x^3*zb^5 - 13*la^4*x^3*zb^5 + 16*la^5*x^3*zb^5 + 
         8*la^3*x^4*zb^5 + 4*la^4*x^4*zb^5 + la^4*x^5*zb^5 - 2*la*x^2*zb^6 - 
         9*la^2*x^2*zb^6 + 12*la^3*x^2*zb^6 - 21*la^4*x^2*zb^6 + 
         10*la^5*x^2*zb^6 - 6*la^6*x^2*zb^6 - 6*la^2*x^3*zb^6 - 
         19*la^3*x^3*zb^6 + 13*la^4*x^3*zb^6 - 16*la^5*x^3*zb^6 - 
         9*la^3*x^4*zb^6 - 5*la^4*x^4*zb^6 + 2*la^5*x^4*zb^6 - 
         6*la^6*x^4*zb^6 - 2*la^4*x^5*zb^6 + 3*la^2*x^3*zb^7 + 
         6*la^3*x^3*zb^7 - 6*la^4*x^3*zb^7 + 12*la^5*x^3*zb^7 - 
         5*la^6*x^3*zb^7 + 4*la^7*x^3*zb^7 + 5*la^3*x^4*zb^7 + 
         3*la^4*x^4*zb^7 - 2*la^5*x^4*zb^7 + 6*la^6*x^4*zb^7 + 
         3*la^4*x^5*zb^7 - 3*la^5*x^5*zb^7 + 3*la^6*x^5*zb^7 - 
         2*la^3*x^4*zb^8 - 3*la^4*x^4*zb^8 + 6*la^5*x^4*zb^8 - 
         9*la^6*x^4*zb^8 + 4*la^7*x^4*zb^8 - 2*la^8*x^4*zb^8 - 
         2*la^4*x^5*zb^8 + 3*la^5*x^5*zb^8 - 3*la^6*x^5*zb^8 + 
         la^4*x^5*zb^9 - 2*la^5*x^5*zb^9 + 3*la^6*x^5*zb^9 - 
         2*la^7*x^5*zb^9 + la^8*x^5*zb^9))/((-1 + la)*la*x*(-1 + zb)*zb*
        (-1 + x*zb)*(-1 + la*x*zb)^4))/ep^3
 
MasterCoefficient[RR, 8, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, zb, 0, 1] = 
   ALARM*ep^2 - (32*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + 
    (32*nc^2*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + 
    ((-32*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + (32*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep^3 + 
    ((-32*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + (32*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep^2 + 
    ((-32*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + (32*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep + 
    ((-16*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)) + 
      (16*nc^2*Pi^3*(1 + zb^2))/((-1 + la)*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 8, g, q, zb, 0, la] = 
   ALARM*ep^2 + ((-32*la*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + 
      (32*la*nc^2*Pi^3*zb)/((-1 + la)*x*(-1 + zb)))/ep^3 + 
    ((-32*la*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + (32*la*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep^2 + 
    ((-32*la*Pi^3*zb)/((-1 + la)*x*(-1 + zb)) + (32*la*nc^2*Pi^3*zb)/
       ((-1 + la)*x*(-1 + zb)))/ep + 
    ((-16*Pi^3*(1 + la^2*zb^2))/((-1 + la)*x*(-1 + zb)) + 
      (16*nc^2*Pi^3*(1 + la^2*zb^2))/((-1 + la)*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 8, g, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, g, q, zb, x, 1] = 
   ALARM*ep^2 + ((-16*Pi^3*zb*(-2 + x*zb))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)) + (16*nc^2*Pi^3*zb*(-2 + x*zb))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)))/ep^3 + 
    ((-16*Pi^3*zb*(-2 + x*zb))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)) + 
      (16*nc^2*Pi^3*zb*(-2 + x*zb))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)))/
     ep^2 + ((-16*Pi^3*zb*(-2 + x*zb))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)) + 
      (16*nc^2*Pi^3*zb*(-2 + x*zb))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)))/ep + 
    ((-8*Pi^3*(-2 + x*zb)*(1 + zb^2))/((-1 + la)*x*(-1 + zb)*(-1 + x*zb)) + 
      (8*nc^2*Pi^3*(-2 + x*zb)*(1 + zb^2))/((-1 + la)*x*(-1 + zb)*
        (-1 + x*zb)))/ep^4
 
MasterCoefficient[RR, 8, g, q, zb, x, la] = 
   ALARM*ep^2 + ((8*Pi^3*zb*(-4*la - x*zb + 5*la*x*zb + 10*la^2*x*zb + 
         x*zb^2 - 3*la*x*zb^2 + 2*la^2*x*zb^2 + 2*la*x^2*zb^2 - 
         9*la^2*x^2*zb^2 - 11*la^3*x^2*zb^2 - 2*la*x^2*zb^3 + 
         5*la^2*x^2*zb^3 - 3*la^3*x^2*zb^3 - la^2*x^3*zb^3 + 
         3*la^3*x^3*zb^3 + 8*la^4*x^3*zb^3 - 2*la*x^2*zb^4 + 
         8*la^2*x^2*zb^4 - 14*la^3*x^2*zb^4 + 12*la^4*x^2*zb^4 - 
         4*la^5*x^2*zb^4 + la^2*x^3*zb^4 - la^3*x^3*zb^4 + la^4*x^4*zb^4 - 
         3*la^5*x^4*zb^4 + 2*la^3*x^3*zb^5 - 4*la^4*x^3*zb^5 + 
         2*la^5*x^3*zb^5 - la^4*x^4*zb^5 + la^5*x^4*zb^5))/
       ((-1 + la)*x*(-1 + zb)*(-1 + la*x*zb)^4) - 
      (8*nc^2*Pi^3*zb*(-4*la - x*zb + 5*la*x*zb + 10*la^2*x*zb + x*zb^2 - 
         3*la*x*zb^2 + 2*la^2*x*zb^2 + 2*la*x^2*zb^2 - 9*la^2*x^2*zb^2 - 
         11*la^3*x^2*zb^2 - 2*la*x^2*zb^3 + 5*la^2*x^2*zb^3 - 
         3*la^3*x^2*zb^3 - la^2*x^3*zb^3 + 3*la^3*x^3*zb^3 + 
         8*la^4*x^3*zb^3 - 2*la*x^2*zb^4 + 8*la^2*x^2*zb^4 - 
         14*la^3*x^2*zb^4 + 12*la^4*x^2*zb^4 - 4*la^5*x^2*zb^4 + 
         la^2*x^3*zb^4 - la^3*x^3*zb^4 + la^4*x^4*zb^4 - 3*la^5*x^4*zb^4 + 
         2*la^3*x^3*zb^5 - 4*la^4*x^3*zb^5 + 2*la^5*x^3*zb^5 - 
         la^4*x^4*zb^5 + la^5*x^4*zb^5))/((-1 + la)*x*(-1 + zb)*
        (-1 + la*x*zb)^4))/ep^3 + 
    ((8*Pi^3*zb*(-4*la - x*zb + 5*la*x*zb + 10*la^2*x*zb + x*zb^2 - 
         3*la*x*zb^2 + 2*la^2*x*zb^2 + 2*la*x^2*zb^2 - 9*la^2*x^2*zb^2 - 
         11*la^3*x^2*zb^2 - 2*la*x^2*zb^3 + 5*la^2*x^2*zb^3 - 
         3*la^3*x^2*zb^3 - la^2*x^3*zb^3 + 3*la^3*x^3*zb^3 + 
         8*la^4*x^3*zb^3 - 2*la*x^2*zb^4 + 8*la^2*x^2*zb^4 - 
         14*la^3*x^2*zb^4 + 12*la^4*x^2*zb^4 - 4*la^5*x^2*zb^4 + 
         la^2*x^3*zb^4 - la^3*x^3*zb^4 + la^4*x^4*zb^4 - 3*la^5*x^4*zb^4 + 
         2*la^3*x^3*zb^5 - 4*la^4*x^3*zb^5 + 2*la^5*x^3*zb^5 - 
         la^4*x^4*zb^5 + la^5*x^4*zb^5))/((-1 + la)*x*(-1 + zb)*
        (-1 + la*x*zb)^4) - (8*nc^2*Pi^3*zb*(-4*la - x*zb + 5*la*x*zb + 
         10*la^2*x*zb + x*zb^2 - 3*la*x*zb^2 + 2*la^2*x*zb^2 + 
         2*la*x^2*zb^2 - 9*la^2*x^2*zb^2 - 11*la^3*x^2*zb^2 - 2*la*x^2*zb^3 + 
         5*la^2*x^2*zb^3 - 3*la^3*x^2*zb^3 - la^2*x^3*zb^3 + 
         3*la^3*x^3*zb^3 + 8*la^4*x^3*zb^3 - 2*la*x^2*zb^4 + 
         8*la^2*x^2*zb^4 - 14*la^3*x^2*zb^4 + 12*la^4*x^2*zb^4 - 
         4*la^5*x^2*zb^4 + la^2*x^3*zb^4 - la^3*x^3*zb^4 + la^4*x^4*zb^4 - 
         3*la^5*x^4*zb^4 + 2*la^3*x^3*zb^5 - 4*la^4*x^3*zb^5 + 
         2*la^5*x^3*zb^5 - la^4*x^4*zb^5 + la^5*x^4*zb^5))/
       ((-1 + la)*x*(-1 + zb)*(-1 + la*x*zb)^4))/ep^2 + 
    ((-8*Pi^3*(2 - 7*la*x*zb + 2*la^2*zb^2 + 9*la^2*x^2*zb^2 - 
         2*la^2*x*zb^3 - 5*la^3*x*zb^3 - 5*la^3*x^3*zb^3 + x*zb^4 - 
         4*la*x*zb^4 + 6*la^2*x*zb^4 - 5*la^3*x*zb^4 + 2*la^4*x*zb^4 + 
         la^2*x^2*zb^4 + 2*la^3*x^2*zb^4 + 6*la^4*x^2*zb^4 + la^4*x^4*zb^4 + 
         2*la^3*x^2*zb^5 - 2*la^4*x^2*zb^5 - la^3*x^3*zb^5 - 
         4*la^5*x^3*zb^5 + la^2*x^3*zb^6 - 6*la^3*x^3*zb^6 + 
         10*la^4*x^3*zb^6 - 7*la^5*x^3*zb^6 + 2*la^6*x^3*zb^6 + 
         la^6*x^4*zb^6))/((-1 + la)*x*(-1 + zb)*(-1 + la*x*zb)^4) + 
      (8*nc^2*Pi^3*(2 - 7*la*x*zb + 2*la^2*zb^2 + 9*la^2*x^2*zb^2 - 
         2*la^2*x*zb^3 - 5*la^3*x*zb^3 - 5*la^3*x^3*zb^3 + x*zb^4 - 
         4*la*x*zb^4 + 6*la^2*x*zb^4 - 5*la^3*x*zb^4 + 2*la^4*x*zb^4 + 
         la^2*x^2*zb^4 + 2*la^3*x^2*zb^4 + 6*la^4*x^2*zb^4 + la^4*x^4*zb^4 + 
         2*la^3*x^2*zb^5 - 2*la^4*x^2*zb^5 - la^3*x^3*zb^5 - 
         4*la^5*x^3*zb^5 + la^2*x^3*zb^6 - 6*la^3*x^3*zb^6 + 
         10*la^4*x^3*zb^6 - 7*la^5*x^3*zb^6 + 2*la^6*x^3*zb^6 + 
         la^6*x^4*zb^6))/((-1 + la)*x*(-1 + zb)*(-1 + la*x*zb)^4))/ep^4
 
MasterCoefficient[RR, 8, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, zb, 0, 0] = 
   ALARM*ep^2 + (32*Pi^3*zb)/(la*x*(-1 + zb)) - (32*nc^2*Pi^3*zb)/
     (la*x*(-1 + zb)) + ((32*Pi^3*zb)/(la*x*(-1 + zb)) - 
      (32*nc^2*Pi^3*zb)/(la*x*(-1 + zb)))/ep^3 + 
    ((32*Pi^3*zb)/(la*x*(-1 + zb)) - (32*nc^2*Pi^3*zb)/(la*x*(-1 + zb)))/
     ep^2 + ((32*Pi^3*zb)/(la*x*(-1 + zb)) - (32*nc^2*Pi^3*zb)/
       (la*x*(-1 + zb)))/ep + ((16*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)) - 
      (16*nc^2*Pi^3*(1 + zb^2))/(la*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 8, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, zb, 0, la] = 
   ALARM*ep^2 + ((-32*(-1 + la)*Pi^3*zb)/(la*x*(-1 + zb)) + 
      (32*(-1 + la)*nc^2*Pi^3*zb)/(la*x*(-1 + zb)))/ep^3 + 
    ((-32*(-1 + la)*Pi^3*zb)/(la*x*(-1 + zb)) + (32*(-1 + la)*nc^2*Pi^3*zb)/
       (la*x*(-1 + zb)))/ep^2 + ((-32*(-1 + la)*Pi^3*zb)/(la*x*(-1 + zb)) + 
      (32*(-1 + la)*nc^2*Pi^3*zb)/(la*x*(-1 + zb)))/ep + 
    ((16*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*x*(-1 + zb)) - 
      (16*nc^2*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 8, q, g, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, zb, x, 0] = 
   ALARM*ep^2 + ((16*Pi^3*zb*(-2 + x*zb))/(la*x*(-1 + zb)*(-1 + x*zb)) - 
      (16*nc^2*Pi^3*zb*(-2 + x*zb))/(la*x*(-1 + zb)*(-1 + x*zb)))/ep^3 + 
    ((16*Pi^3*zb*(-2 + x*zb))/(la*x*(-1 + zb)*(-1 + x*zb)) - 
      (16*nc^2*Pi^3*zb*(-2 + x*zb))/(la*x*(-1 + zb)*(-1 + x*zb)))/ep^2 + 
    ((16*Pi^3*zb*(-2 + x*zb))/(la*x*(-1 + zb)*(-1 + x*zb)) - 
      (16*nc^2*Pi^3*zb*(-2 + x*zb))/(la*x*(-1 + zb)*(-1 + x*zb)))/ep + 
    ((8*Pi^3*(-2 + x*zb)*(1 + zb^2))/(la*x*(-1 + zb)*(-1 + x*zb)) - 
      (8*nc^2*Pi^3*(-2 + x*zb)*(1 + zb^2))/(la*x*(-1 + zb)*(-1 + x*zb)))/ep^4
 
MasterCoefficient[RR, 8, q, g, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, g, zb, x, la] = 
   ALARM*ep^2 + ((-8*Pi^3*zb*(4 - 4*la - 2*x*zb - 3*la*x*zb + 6*la^2*x*zb + 
         la*x*zb^2 - 2*la^2*x*zb^2 - la*x^2*zb^2 + 4*la^2*x^2*zb^2 - 
         5*la^3*x^2*zb^2 + la*x^2*zb^3 - 2*la^2*x^2*zb^3 + 3*la^3*x^2*zb^3 + 
         la^3*x^3*zb^3 + 2*la^2*x^2*zb^4 - 6*la^3*x^2*zb^4 + 
         8*la^4*x^2*zb^4 - 4*la^5*x^2*zb^4 - la^3*x^3*zb^4 - 
         2*la^4*x^3*zb^5 + 2*la^5*x^3*zb^5))/(la*x*(-1 + zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^2) + (8*nc^2*Pi^3*zb*(4 - 4*la - 2*x*zb - 3*la*x*zb + 
         6*la^2*x*zb + la*x*zb^2 - 2*la^2*x*zb^2 - la*x^2*zb^2 + 
         4*la^2*x^2*zb^2 - 5*la^3*x^2*zb^2 + la*x^2*zb^3 - 2*la^2*x^2*zb^3 + 
         3*la^3*x^2*zb^3 + la^3*x^3*zb^3 + 2*la^2*x^2*zb^4 - 
         6*la^3*x^2*zb^4 + 8*la^4*x^2*zb^4 - 4*la^5*x^2*zb^4 - 
         la^3*x^3*zb^4 - 2*la^4*x^3*zb^5 + 2*la^5*x^3*zb^5))/
       (la*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^2))/ep^3 + 
    ((-8*Pi^3*zb*(4 - 4*la - 2*x*zb - 3*la*x*zb + 6*la^2*x*zb + la*x*zb^2 - 
         2*la^2*x*zb^2 - la*x^2*zb^2 + 4*la^2*x^2*zb^2 - 5*la^3*x^2*zb^2 + 
         la*x^2*zb^3 - 2*la^2*x^2*zb^3 + 3*la^3*x^2*zb^3 + la^3*x^3*zb^3 + 
         2*la^2*x^2*zb^4 - 6*la^3*x^2*zb^4 + 8*la^4*x^2*zb^4 - 
         4*la^5*x^2*zb^4 - la^3*x^3*zb^4 - 2*la^4*x^3*zb^5 + 
         2*la^5*x^3*zb^5))/(la*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^2) + 
      (8*nc^2*Pi^3*zb*(4 - 4*la - 2*x*zb - 3*la*x*zb + 6*la^2*x*zb + 
         la*x*zb^2 - 2*la^2*x*zb^2 - la*x^2*zb^2 + 4*la^2*x^2*zb^2 - 
         5*la^3*x^2*zb^2 + la*x^2*zb^3 - 2*la^2*x^2*zb^3 + 3*la^3*x^2*zb^3 + 
         la^3*x^3*zb^3 + 2*la^2*x^2*zb^4 - 6*la^3*x^2*zb^4 + 
         8*la^4*x^2*zb^4 - 4*la^5*x^2*zb^4 - la^3*x^3*zb^4 - 
         2*la^4*x^3*zb^5 + 2*la^5*x^3*zb^5))/(la*x*(-1 + zb)*(-1 + x*zb)*
        (-1 + la*x*zb)^2))/ep^2 + 
    ((-8*Pi^3*(-2 + x*zb + 5*la*x*zb - 2*zb^2 + 4*la*zb^2 - 2*la^2*zb^2 - 
         2*la*x^2*zb^2 - 4*la^2*x^2*zb^2 + x*zb^3 + la*x*zb^3 - 
         5*la^2*x*zb^3 + 3*la^3*x*zb^3 + la^2*x^3*zb^3 + la^3*x^3*zb^3 + 
         la*x*zb^4 - 3*la^2*x*zb^4 + 3*la^3*x*zb^4 - 2*la^4*x*zb^4 - 
         3*la^2*x^2*zb^4 + 6*la^3*x^2*zb^4 - 3*la^4*x^2*zb^4 - 
         2*la^2*x^2*zb^5 + 6*la^3*x^2*zb^5 - 5*la^4*x^2*zb^5 + 
         4*la^5*x^2*zb^5 + la^3*x^3*zb^5 - 2*la^4*x^3*zb^5 + la^5*x^3*zb^5 + 
         2*la^3*x^3*zb^6 - 7*la^4*x^3*zb^6 + 6*la^5*x^3*zb^6 - 
         4*la^6*x^3*zb^6 + la^4*x^4*zb^7 - 2*la^5*x^4*zb^7 + 
         2*la^6*x^4*zb^7))/(la*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3) + 
      (8*nc^2*Pi^3*(-2 + x*zb + 5*la*x*zb - 2*zb^2 + 4*la*zb^2 - 
         2*la^2*zb^2 - 2*la*x^2*zb^2 - 4*la^2*x^2*zb^2 + x*zb^3 + la*x*zb^3 - 
         5*la^2*x*zb^3 + 3*la^3*x*zb^3 + la^2*x^3*zb^3 + la^3*x^3*zb^3 + 
         la*x*zb^4 - 3*la^2*x*zb^4 + 3*la^3*x*zb^4 - 2*la^4*x*zb^4 - 
         3*la^2*x^2*zb^4 + 6*la^3*x^2*zb^4 - 3*la^4*x^2*zb^4 - 
         2*la^2*x^2*zb^5 + 6*la^3*x^2*zb^5 - 5*la^4*x^2*zb^5 + 
         4*la^5*x^2*zb^5 + la^3*x^3*zb^5 - 2*la^4*x^3*zb^5 + la^5*x^3*zb^5 + 
         2*la^3*x^3*zb^6 - 7*la^4*x^3*zb^6 + 6*la^5*x^3*zb^6 - 
         4*la^6*x^3*zb^6 + la^4*x^4*zb^7 - 2*la^5*x^4*zb^7 + 
         2*la^6*x^4*zb^7))/(la*x*(-1 + zb)*(-1 + x*zb)*(-1 + la*x*zb)^3))/ep^4
 
MasterCoefficient[RR, 8, q, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, q, zb, x, la] = 
   ALARM*ep^2 + ((-8*Pi^3*zb*(1 - zb + la*zb)*(1 - la*zb - la*x*zb + 
         la*x*zb^2))/(nc^3*(-1 + zb)*(-1 + la*x*zb)^2) + 
      (16*Pi^3*zb*(1 - zb + la*zb)*(1 - la*zb - la*x*zb + la*x*zb^2))/
       (nc*(-1 + zb)*(-1 + la*x*zb)^2) - (8*nc*Pi^3*zb*(1 - zb + la*zb)*
        (1 - la*zb - la*x*zb + la*x*zb^2))/((-1 + zb)*(-1 + la*x*zb)^2))/
     ep^2 + ((-8*Pi^3*zb*(1 - 2*la*x*zb + la^2*x^2*zb^2 + la^2*x^2*zb^4 - 
         2*la^3*x^2*zb^4 + la^4*x^2*zb^4))/(nc^3*(-1 + zb)*
        (-1 + la*x*zb)^3) + (16*Pi^3*zb*(1 - 2*la*x*zb + la^2*x^2*zb^2 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + la^4*x^2*zb^4))/
       (nc*(-1 + zb)*(-1 + la*x*zb)^3) - 
      (8*nc*Pi^3*zb*(1 - 2*la*x*zb + la^2*x^2*zb^2 + la^2*x^2*zb^4 - 
         2*la^3*x^2*zb^4 + la^4*x^2*zb^4))/((-1 + zb)*(-1 + la*x*zb)^3))/
     ep^4 + ((8*Pi^3*zb*(1 - 2*la*x*zb - la*zb^2 + la^2*zb^2 + 2*la*x*zb^2 - 
         2*la^2*x*zb^2 + la^2*x^2*zb^2 + la^2*x*zb^3 - la^3*x*zb^3 - 
         2*la^2*x^2*zb^3 + 2*la^3*x^2*zb^3 + la^2*x^2*zb^4 - 
         2*la^3*x^2*zb^4 + la^4*x^2*zb^4))/(nc^3*(-1 + zb)*
        (-1 + la*x*zb)^3) - (16*Pi^3*zb*(1 - 2*la*x*zb - la*zb^2 + 
         la^2*zb^2 + 2*la*x*zb^2 - 2*la^2*x*zb^2 + la^2*x^2*zb^2 + 
         la^2*x*zb^3 - la^3*x*zb^3 - 2*la^2*x^2*zb^3 + 2*la^3*x^2*zb^3 + 
         la^2*x^2*zb^4 - 2*la^3*x^2*zb^4 + la^4*x^2*zb^4))/
       (nc*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (8*nc*Pi^3*zb*(1 - 2*la*x*zb - la*zb^2 + la^2*zb^2 + 2*la*x*zb^2 - 
         2*la^2*x*zb^2 + la^2*x^2*zb^2 + la^2*x*zb^3 - la^3*x*zb^3 - 
         2*la^2*x^2*zb^3 + 2*la^3*x^2*zb^3 + la^2*x^2*zb^4 - 
         2*la^3*x^2*zb^4 + la^4*x^2*zb^4))/((-1 + zb)*(-1 + la*x*zb)^3))/ep^3
 
MasterCoefficient[RR, 8, q, Q2, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, zb, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, Q2, zb, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, 0, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, 0, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, 0, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, 0, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, 0, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, 0, x, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, zb, 0, la] = 
   ALARM*ep^2 + ((-16*Pi^3*zb^3)/(nc^3*x*(-1 + zb)) + 
      (32*Pi^3*zb^3)/(nc*x*(-1 + zb)) - (16*nc*Pi^3*zb^3)/(x*(-1 + zb)))/
     ep^3 + ((16*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc^3*x*(-1 + zb)) - 
      (32*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc*x*(-1 + zb)) + 
      (16*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(x*(-1 + zb)))/ep^4
 
MasterCoefficient[RR, 8, q, qbar, zb, 1, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, zb, 1, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, zb, 1, la] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, zb, x, 0] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, zb, x, 1] = ALARM*ep^2
 
MasterCoefficient[RR, 8, q, qbar, zb, x, la] = 
   ALARM*ep^2 + ((16*Pi^3*zb^3*(1 - 2*la*x*zb + 2*la^2*x^2*zb^2 - 
         2*la^3*x^2*zb^2 + la^4*x^2*zb^2))/(nc^3*x*(-1 + zb)*
        (-1 + la*x*zb)^3) - (32*Pi^3*zb^3*(1 - 2*la*x*zb + 2*la^2*x^2*zb^2 - 
         2*la^3*x^2*zb^2 + la^4*x^2*zb^2))/(nc*x*(-1 + zb)*
        (-1 + la*x*zb)^3) + (16*nc*Pi^3*zb^3*(1 - 2*la*x*zb + 
         2*la^2*x^2*zb^2 - 2*la^3*x^2*zb^2 + la^4*x^2*zb^2))/
       (x*(-1 + zb)*(-1 + la*x*zb)^3))/ep^3 + 
    ((-16*Pi^3*zb^3*(1 - 2*la + 2*la^2 - la*x*zb + la^2*x*zb - 2*la^3*x*zb + 
         la^2*x^2*zb^2 - la^3*x^2*zb^2 + la^4*x^2*zb^2))/
       (nc^3*x*(-1 + zb)*(-1 + la*x*zb)^3) + 
      (32*Pi^3*zb^3*(1 - 2*la + 2*la^2 - la*x*zb + la^2*x*zb - 2*la^3*x*zb + 
         la^2*x^2*zb^2 - la^3*x^2*zb^2 + la^4*x^2*zb^2))/
       (nc*x*(-1 + zb)*(-1 + la*x*zb)^3) - 
      (16*nc*Pi^3*zb^3*(1 - 2*la + 2*la^2 - la*x*zb + la^2*x*zb - 
         2*la^3*x*zb + la^2*x^2*zb^2 - la^3*x^2*zb^2 + la^4*x^2*zb^2))/
       (x*(-1 + zb)*(-1 + la*x*zb)^3))/ep^4
 
MasterCoefficient[RV, 1, g, g, 0, 0, 0] = 
   ALARM*ep^2 - (96*nc^2*Pi^3)/(la*zb) - (96*nc^2*Pi^3)/(ep^4*la*zb) - 
    (96*nc^2*Pi^3)/(ep^3*la*zb) - (96*nc^2*Pi^3)/(ep^2*la*zb) - 
    (96*nc^2*Pi^3)/(ep*la*zb) - (96*ep*nc^2*Pi^3)/(la*zb)
 
MasterCoefficient[RV, 1, g, g, 0, 0, 1] = 
   ALARM*ep^2 + (96*nc^2*Pi^3)/((-1 + la)*zb) + 
    (96*nc^2*Pi^3)/(ep^4*(-1 + la)*zb) + (96*nc^2*Pi^3)/(ep^3*(-1 + la)*zb) + 
    (96*nc^2*Pi^3)/(ep^2*(-1 + la)*zb) + (96*nc^2*Pi^3)/(ep*(-1 + la)*zb) + 
    (96*ep*nc^2*Pi^3)/((-1 + la)*zb)
 
MasterCoefficient[RV, 1, g, g, 0, 0, la] = 
   ALARM*ep^2 + (96*nc^2*Pi^3)/(ep^4*(-1 + la)*la*zb) + 
    (96*nc^2*Pi^3)/(ep^3*(-1 + la)*la*zb) + (96*nc^2*Pi^3)/
     (ep^2*(-1 + la)*la*zb) + (96*(1 - 2*la + 2*la^2)*nc^2*Pi^3)/
     (ep*(-1 + la)*la*zb) + (96*(1 - 10*la + 10*la^2)*nc^2*Pi^3)/
     ((-1 + la)*la*zb) + (96*ep*(1 - 32*la + 32*la^2)*nc^2*Pi^3)/
     ((-1 + la)*la*zb)
 
MasterCoefficient[RV, 1, g, g, zb, 0, 0] = 
   ALARM*ep^2 + (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb) + 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*(-1 + zb)*zb) + 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*(-1 + zb)*zb) + 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*(-1 + zb)*zb) + 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*(-1 + zb)*zb) + 
    (96*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb)
 
MasterCoefficient[RV, 1, g, g, zb, 0, 1] = 
   ALARM*ep^2 - (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb) - 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*(-1 + zb)*zb) - 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*(-1 + zb)*zb) - 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*(-1 + zb)*zb) - 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*(-1 + zb)*zb) - 
    (96*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb)
 
MasterCoefficient[RV, 1, g, g, zb, 0, la] = 
   ALARM*ep^2 - (32*nc*nf*Pi^3*zb*(127 - 127*zb + 89*zb^2 - 51*la*zb^2 + 
       51*la^2*zb^2))/(9*(-1 + zb)) - 
    (96*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 2*la*zb^4 + 
       3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/(ep^4*(-1 + la)*la*(-1 + zb)*
      zb) - (96*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 4*la*zb^2 + 4*la^2*zb^2 - 
       2*zb^3 + 4*la*zb^3 - 4*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^3*(-1 + la)*la*(-1 + zb)*zb) + 
    (16*nc^2*Pi^3*(-54 + 540*la - 540*la^2 + 108*zb - 1080*la*zb + 
       1080*la^2*zb - 162*zb^2 + 2422*la*zb^2 - 3610*la^2*zb^2 + 
       2376*la^3*zb^2 - 1188*la^4*zb^2 + 108*zb^3 - 1882*la*zb^3 + 
       3070*la^2*zb^3 - 2376*la^3*zb^3 + 1188*la^4*zb^3 - 54*zb^4 - 
       19*la*zb^4 + 49*la^2*zb^4 - 60*la^3*zb^4 + 30*la^4*zb^4))/
     (9*(-1 + la)*la*(-1 + zb)*zb) + 
    ((-16*nc*nf*Pi^3*zb*(2 - 2*zb + zb^2))/(-1 + zb) - 
      (16*nc^2*Pi^3*(6 - 12*zb + 18*zb^2 - 58*la*zb^2 + 70*la^2*zb^2 - 
         24*la^3*zb^2 + 12*la^4*zb^2 - 12*zb^3 + 58*la*zb^3 - 70*la^2*zb^3 + 
         24*la^3*zb^3 - 12*la^4*zb^3 + 6*zb^4 - 11*la*zb^4 + 17*la^2*zb^4 - 
         12*la^3*zb^4 + 6*la^4*zb^4))/((-1 + la)*la*(-1 + zb)*zb))/ep^2 + 
    ((-16*nc*nf*Pi^3*zb*(28 - 28*zb + 17*zb^2 - 6*la*zb^2 + 6*la^2*zb^2))/
       (3*(-1 + zb)) - (32*nc^2*Pi^3*(9 - 18*la + 18*la^2 - 18*zb + 
         36*la*zb - 36*la^2*zb + 27*zb^2 - 187*la*zb^2 + 259*la^2*zb^2 - 
         144*la^3*zb^2 + 72*la^4*zb^2 - 18*zb^3 + 169*la*zb^3 - 
         241*la^2*zb^3 + 144*la^3*zb^3 - 72*la^4*zb^3 + 9*zb^4 - 11*la*zb^4 + 
         17*la^2*zb^4 - 12*la^3*zb^4 + 6*la^4*zb^4))/
       (3*(-1 + la)*la*(-1 + zb)*zb))/ep + 
    ep*((-32*nc*nf*Pi^3*zb*(956 - 956*zb + 745*zb^2 - 534*la*zb^2 + 
         534*la^2*zb^2))/(27*(-1 + zb)) + 
      (32*nc^2*Pi^3*(-81 + 2592*la - 2592*la^2 + 162*zb - 5184*la*zb + 
         5184*la^2*zb - 243*zb^2 + 7849*la*zb^2 - 12061*la^2*zb^2 + 
         8424*la^3*zb^2 - 4212*la^4*zb^2 + 162*zb^3 - 5257*la*zb^3 + 
         9469*la^2*zb^3 - 8424*la^3*zb^3 + 4212*la^4*zb^3 - 81*zb^4 - 
         316*la*zb^4 + 616*la^2*zb^4 - 600*la^3*zb^4 + 300*la^4*zb^4))/
       (27*(-1 + la)*la*(-1 + zb)*zb))
 
MasterCoefficient[RV, 1, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 1, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 1, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 1, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 1, g, q, zb, 0, 1] = 
   ALARM*ep^2 + ((48*Pi^3*zb)/((-1 + la)*(-1 + zb)) - 
      (48*Pi^3*zb)/((-1 + la)*nc^2*(-1 + zb)))/ep^3 - 
    (24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*(-1 + zb)) + 
    (24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
    ((24*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + zb)) - (24*Pi^3*(1 + zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)))/ep^4 + 
    ((-24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*(-1 + zb)) + 
      (24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)))/ep^2 + 
    ((-24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*(-1 + zb)) + 
      (24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)))/ep + 
    ep*((-24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*(-1 + zb)) + 
      (24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)))
 
MasterCoefficient[RV, 1, g, q, zb, 0, la] = 
   ALARM*ep^2 + (12*nc^2*Pi^3*(-6 + 8*zb - 8*la*zb + 2*zb^2 + 11*la*zb^2))/
     (-1 + zb) + (12*Pi^3*(8 - 6*la - 4*zb + 4*la*zb - 8*la^2*zb - 
       3*la*zb^2 + 5*la^2*zb^2))/((-1 + la)*nc^2*(-1 + zb)) - 
    (24*Pi^3*(7 - 6*la - 6*zb + 10*la*zb - 8*la^2*zb - zb^2 - 6*la*zb^2 + 
       8*la^2*zb^2))/((-1 + la)*(-1 + zb)) + 
    (24*nc^2*Pi^3*zb - (48*la*Pi^3*zb)/((-1 + la)*nc^2*(-1 + zb)) - 
      (24*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)))/ep^3 + 
    ((24*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)) - 
      (24*Pi^3*(1 + la^2*zb^2))/((-1 + la)*nc^2*(-1 + zb)))/ep^4 + 
    ((12*nc^2*Pi^3*zb*(-1 - 2*la + 2*zb + 2*la*zb))/(-1 + zb) + 
      (12*Pi^3*(2 - zb - 5*la*zb - 2*la^2*zb + 2*la^2*zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)) - (24*Pi^3*(1 - 2*la*zb - 2*la^2*zb - 
         zb^2 + 2*la^2*zb^2))/((-1 + la)*(-1 + zb)))/ep^2 + 
    ((12*nc^2*Pi^3*(-2 + 2*zb - 4*la*zb + 2*zb^2 + 5*la*zb^2))/(-1 + zb) + 
      (12*Pi^3*(4 - 2*la - 2*zb - 2*la*zb - 4*la^2*zb - la*zb^2 + 
         3*la^2*zb^2))/((-1 + la)*nc^2*(-1 + zb)) - 
      (24*Pi^3*(3 - 2*la - 2*zb + 2*la*zb - 4*la^2*zb - zb^2 - 2*la*zb^2 + 
         4*la^2*zb^2))/((-1 + la)*(-1 + zb)))/ep + 
    ep*((12*nc^2*Pi^3*(-14 + 20*zb - 16*la*zb + 2*zb^2 + 23*la*zb^2))/
       (-1 + zb) + (12*Pi^3*(16 - 14*la - 8*zb + 16*la*zb - 16*la^2*zb - 
         7*la*zb^2 + 9*la^2*zb^2))/((-1 + la)*nc^2*(-1 + zb)) - 
      (24*Pi^3*(15 - 14*la - 14*zb + 26*la*zb - 16*la^2*zb - zb^2 - 
         14*la*zb^2 + 16*la^2*zb^2))/((-1 + la)*(-1 + zb)))
 
MasterCoefficient[RV, 1, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 1, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 1, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 1, q, g, zb, 0, 0] = 
   ALARM*ep^2 + ((-48*Pi^3*zb)/(la*(-1 + zb)) + 
      (48*Pi^3*zb)/(la*nc^2*(-1 + zb)))/ep^3 + (24*Pi^3*(1 - 4*zb + zb^2))/
     (la*(-1 + zb)) - (24*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*(-1 + zb)) + 
    ((-24*Pi^3*(1 + zb^2))/(la*(-1 + zb)) + (24*Pi^3*(1 + zb^2))/
       (la*nc^2*(-1 + zb)))/ep^4 + 
    ((24*Pi^3*(1 - 4*zb + zb^2))/(la*(-1 + zb)) - (24*Pi^3*(1 - 4*zb + zb^2))/
       (la*nc^2*(-1 + zb)))/ep^2 + 
    ((24*Pi^3*(1 - 4*zb + zb^2))/(la*(-1 + zb)) - (24*Pi^3*(1 - 4*zb + zb^2))/
       (la*nc^2*(-1 + zb)))/ep + 
    ep*((24*Pi^3*(1 - 4*zb + zb^2))/(la*(-1 + zb)) - 
      (24*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*(-1 + zb)))
 
MasterCoefficient[RV, 1, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 1, q, g, zb, 0, la] = 
   ALARM*ep^2 - (12*nc^2*Pi^3*(6 - 8*la*zb - 13*zb^2 + 11*la*zb^2))/
     (-1 + zb) - (12*Pi^3*(2 + 6*la - 8*zb + 12*la*zb - 8*la^2*zb + 2*zb^2 - 
       7*la*zb^2 + 5*la^2*zb^2))/(la*nc^2*(-1 + zb)) + 
    (24*Pi^3*(1 + 6*la - 4*zb + 6*la*zb - 8*la^2*zb + zb^2 - 10*la*zb^2 + 
       8*la^2*zb^2))/(la*(-1 + zb)) + 
    (24*nc^2*Pi^3*zb - (48*(-1 + la)*Pi^3*zb)/(la*nc^2*(-1 + zb)) - 
      (24*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)))/ep^3 + 
    ((-24*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*(-1 + zb)) + 
      (24*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*nc^2*(-1 + zb)))/
     ep^4 + ((-12*nc^2*Pi^3*zb*(3 - 2*la - 4*zb + 2*la*zb))/(-1 + zb) + 
      (24*Pi^3*(1 - 4*zb + 6*la*zb - 2*la^2*zb + zb^2 - 4*la*zb^2 + 
         2*la^2*zb^2))/(la*(-1 + zb)) - 
      (12*Pi^3*(2 - 8*zb + 9*la*zb - 2*la^2*zb + 2*zb^2 - 4*la*zb^2 + 
         2*la^2*zb^2))/(la*nc^2*(-1 + zb)))/ep^2 + 
    ((-12*nc^2*Pi^3*(2 + 2*zb - 4*la*zb - 7*zb^2 + 5*la*zb^2))/(-1 + zb) - 
      (12*Pi^3*(2 + 2*la - 8*zb + 10*la*zb - 4*la^2*zb + 2*zb^2 - 5*la*zb^2 + 
         3*la^2*zb^2))/(la*nc^2*(-1 + zb)) + 
      (24*Pi^3*(1 + 2*la - 4*zb + 6*la*zb - 4*la^2*zb + zb^2 - 6*la*zb^2 + 
         4*la^2*zb^2))/(la*(-1 + zb)))/ep + 
    ep*((-12*nc^2*Pi^3*(14 - 4*zb - 16*la*zb - 25*zb^2 + 23*la*zb^2))/
       (-1 + zb) - (12*Pi^3*(2 + 14*la - 8*zb + 16*la*zb - 16*la^2*zb + 
         2*zb^2 - 11*la*zb^2 + 9*la^2*zb^2))/(la*nc^2*(-1 + zb)) + 
      (24*Pi^3*(1 + 14*la - 4*zb + 6*la*zb - 16*la^2*zb + zb^2 - 18*la*zb^2 + 
         16*la^2*zb^2))/(la*(-1 + zb)))
 
MasterCoefficient[RV, 1, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 1, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 1, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 1, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 1, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 1, q, qbar, zb, 0, la] = 
   ALARM*ep^2 + (192*(-1 + 2*la)^2*Pi^3*zb^3)/(nc^3*(-1 + zb)) - 
    (32*nc*Pi^3*zb*(324 - 1134*la + 1134*la^2 - 324*zb + 1134*la*zb - 
       1134*la^2*zb + 203*zb^2 - 808*la*zb^2 + 808*la^2*zb^2))/
     (27*(-1 + zb)) - (16*Pi^3*zb*(-324 + 1134*la - 1134*la^2 + 324*zb - 
       1134*la*zb + 1134*la^2*zb + 283*zb^2 - 1136*la*zb^2 + 1136*la^2*zb^2))/
     (27*nc*(-1 + zb)) + (16*nc^3*Pi^3*zb*(324 - 1134*la + 1134*la^2 - 
       324*zb + 1134*la*zb - 1134*la^2*zb + 365*zb^2 - 1456*la*zb^2 + 
       1456*la^2*zb^2))/(27*(-1 + zb)) + 
    nf*((256*(10 - 41*la + 41*la^2)*Pi^3*zb^3)/(27*(-1 + zb)) - 
      (128*(10 - 41*la + 41*la^2)*Pi^3*zb^3)/(27*nc^2*(-1 + zb)) - 
      (128*(10 - 41*la + 41*la^2)*nc^2*Pi^3*zb^3)/(27*(-1 + zb))) + 
    ((24*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc^3*(-1 + zb)) - 
      (72*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(-1 + zb) + 
      (48*(1 - 2*la + 2*la^2)*nc^3*Pi^3*zb^3)/(-1 + zb))/ep^4 + 
    ((12*(1 - 6*la + 6*la^2)*Pi^3*zb^3)/(nc^3*(-1 + zb)) - 
      (4*Pi^3*zb*(-12 + 12*zb + 5*zb^2 - 10*la*zb^2 + 10*la^2*zb^2))/
       (nc*(-1 + zb)) + (4*nc^3*Pi^3*zb*(12 - 12*zb + zb^2 - 26*la*zb^2 + 
         26*la^2*zb^2))/(-1 + zb) - (4*nc*Pi^3*zb*(24 - 24*zb - zb^2 - 
         34*la*zb^2 + 34*la^2*zb^2))/(-1 + zb) + 
      nf*((32*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(-1 + zb) - 
        (16*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc^2*(-1 + zb)) - 
        (16*(1 - 2*la + 2*la^2)*nc^2*Pi^3*zb^3)/(-1 + zb)))/ep^3 + 
    ((12*(5 - 16*la + 16*la^2)*Pi^3*zb^3)/(nc^3*(-1 + zb)) - 
      (4*Pi^3*zb*(-36 + 72*la - 72*la^2 + 36*zb - 72*la*zb + 72*la^2*zb + 
         49*zb^2 - 128*la*zb^2 + 128*la^2*zb^2))/(3*nc*(-1 + zb)) + 
      (4*nc^3*Pi^3*zb*(36 - 72*la + 72*la^2 - 36*zb + 72*la*zb - 72*la^2*zb + 
         41*zb^2 - 160*la*zb^2 + 160*la^2*zb^2))/(3*(-1 + zb)) - 
      (4*nc*Pi^3*zb*(72 - 144*la + 144*la^2 - 72*zb + 144*la*zb - 
         144*la^2*zb + 37*zb^2 - 176*la*zb^2 + 176*la^2*zb^2))/
       (3*(-1 + zb)) + nf*((64*(1 - 5*la + 5*la^2)*Pi^3*zb^3)/(3*(-1 + zb)) - 
        (32*(1 - 5*la + 5*la^2)*Pi^3*zb^3)/(3*nc^2*(-1 + zb)) - 
        (32*(1 - 5*la + 5*la^2)*nc^2*Pi^3*zb^3)/(3*(-1 + zb))))/ep^2 + 
    ((96*(-1 + 2*la)^2*Pi^3*zb^3)/(nc^3*(-1 + zb)) - 
      (64*nc*Pi^3*zb*(27 - 81*la + 81*la^2 - 27*zb + 81*la*zb - 81*la^2*zb + 
         17*zb^2 - 67*la*zb^2 + 67*la^2*zb^2))/(9*(-1 + zb)) - 
      (16*Pi^3*zb*(-54 + 162*la - 162*la^2 + 54*zb - 162*la*zb + 
         162*la^2*zb + 47*zb^2 - 190*la*zb^2 + 190*la^2*zb^2))/
       (9*nc*(-1 + zb)) + (16*nc^3*Pi^3*zb*(54 - 162*la + 162*la^2 - 54*zb + 
         162*la*zb - 162*la^2*zb + 61*zb^2 - 242*la*zb^2 + 242*la^2*zb^2))/
       (9*(-1 + zb)) + nf*((32*(13 - 56*la + 56*la^2)*Pi^3*zb^3)/
         (9*(-1 + zb)) - (16*(13 - 56*la + 56*la^2)*Pi^3*zb^3)/
         (9*nc^2*(-1 + zb)) - (16*(13 - 56*la + 56*la^2)*nc^2*Pi^3*zb^3)/
         (9*(-1 + zb))))/ep + ep*((384*(-1 + 2*la)^2*Pi^3*zb^3)/
       (nc^3*(-1 + zb)) - (64*nc*Pi^3*zb*(972 - 3645*la + 3645*la^2 - 
         972*zb + 3645*la*zb - 3645*la^2*zb + 608*zb^2 - 2428*la*zb^2 + 
         2428*la^2*zb^2))/(81*(-1 + zb)) - 
      (32*Pi^3*zb*(-972 + 3645*la - 3645*la^2 + 972*zb - 3645*la*zb + 
         3645*la^2*zb + 850*zb^2 - 3404*la*zb^2 + 3404*la^2*zb^2))/
       (81*nc*(-1 + zb)) + (32*nc^3*Pi^3*zb*(972 - 3645*la + 3645*la^2 - 
         972*zb + 3645*la*zb - 3645*la^2*zb + 1094*zb^2 - 4372*la*zb^2 + 
         4372*la^2*zb^2))/(81*(-1 + zb)) + 
      nf*((128*(121 - 488*la + 488*la^2)*Pi^3*zb^3)/(81*(-1 + zb)) - 
        (64*(121 - 488*la + 488*la^2)*Pi^3*zb^3)/(81*nc^2*(-1 + zb)) - 
        (64*(121 - 488*la + 488*la^2)*nc^2*Pi^3*zb^3)/(81*(-1 + zb))))
 
MasterCoefficient[RV, 2, g, g, 0, 0, 0] = 
   ALARM*ep^2 + (1056*nc^2*Pi^3)/(la*zb) + (288*nc^2*Pi^3)/(ep^4*la*zb) + 
    (288*nc^2*Pi^3)/(ep^3*la*zb) + (288*nc^2*Pi^3)/(ep^2*la*zb) + 
    (480*nc^2*Pi^3)/(ep*la*zb) + (2400*ep*nc^2*Pi^3)/(la*zb)
 
MasterCoefficient[RV, 2, g, g, 0, 0, 1] = 
   ALARM*ep^2 - (1056*nc^2*Pi^3)/((-1 + la)*zb) - 
    (288*nc^2*Pi^3)/(ep^4*(-1 + la)*zb) - (288*nc^2*Pi^3)/
     (ep^3*(-1 + la)*zb) - (288*nc^2*Pi^3)/(ep^2*(-1 + la)*zb) - 
    (480*nc^2*Pi^3)/(ep*(-1 + la)*zb) - (2400*ep*nc^2*Pi^3)/((-1 + la)*zb)
 
MasterCoefficient[RV, 2, g, g, 0, 0, la] = 
   ALARM*ep^2 - (288*nc^2*Pi^3)/(ep^4*(-1 + la)*la*zb) - 
    (288*nc^2*Pi^3)/(ep^3*(-1 + la)*la*zb) - (288*nc^2*Pi^3)/
     (ep^2*(-1 + la)*la*zb) - (96*(5 - 2*la + 2*la^2)*nc^2*Pi^3)/
     (ep*(-1 + la)*la*zb) - (96*(11 - 10*la + 10*la^2)*nc^2*Pi^3)/
     ((-1 + la)*la*zb) - (96*ep*(25 - 32*la + 32*la^2)*nc^2*Pi^3)/
     ((-1 + la)*la*zb)
 
MasterCoefficient[RV, 2, g, g, zb, 0, 0] = 
   ALARM*ep^2 - (1056*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb) - 
    (288*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*(-1 + zb)*zb) - 
    (288*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*(-1 + zb)*zb) - 
    (288*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*(-1 + zb)*zb) - 
    (480*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*(-1 + zb)*zb) - 
    (2400*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb)
 
MasterCoefficient[RV, 2, g, g, zb, 0, 1] = 
   ALARM*ep^2 + (1056*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb) + 
    (288*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*(-1 + zb)*zb) + 
    (288*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*(-1 + zb)*zb) + 
    (288*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*(-1 + zb)*zb) + 
    (480*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*(-1 + zb)*zb) + 
    (2400*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb)
 
MasterCoefficient[RV, 2, g, g, zb, 0, la] = 
   ALARM*ep^2 + (288*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 
       2*la*zb^4 + 3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/
     (ep^4*(-1 + la)*la*(-1 + zb)*zb) + 
    (288*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 3*la*zb^2 + 3*la^2*zb^2 - 2*zb^3 + 
       3*la*zb^3 - 3*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^3*(-1 + la)*la*(-1 + zb)*zb) + 
    (96*nc^2*Pi^3*(3 - 12*zb + 24*zb^2 - 18*la*zb^2 + 20*la^2*zb^2 - 
       4*la^3*zb^2 + 2*la^4*zb^2 - 30*zb^3 + 52*la*zb^3 - 58*la^2*zb^3 + 
       12*la^3*zb^3 - 6*la^4*zb^3 + 24*zb^4 - 46*la*zb^4 + 18*la^2*zb^4 + 
       60*la^3*zb^4 - 40*la^4*zb^4 + 12*la^5*zb^4 - 4*la^6*zb^4 - 12*zb^5 + 
       6*la*zb^5 + 66*la^2*zb^5 - 152*la^3*zb^5 + 96*la^4*zb^5 - 
       24*la^5*zb^5 + 8*la^6*zb^5 + 3*zb^6 + 12*la*zb^6 - 58*la^2*zb^6 + 
       78*la^3*zb^6 - 2*la^4*zb^6 - 50*la^5*zb^6 + 26*la^6*zb^6 - 
       8*la^7*zb^6 + 2*la^8*zb^6 - 6*la*zb^7 + 12*la^2*zb^7 + 6*la^3*zb^7 - 
       50*la^4*zb^7 + 62*la^5*zb^7 - 30*la^6*zb^7 + 8*la^7*zb^7 - 
       2*la^8*zb^7 + 3*la^2*zb^8 - 12*la^3*zb^8 + 24*la^4*zb^8 - 
       30*la^5*zb^8 + 24*la^6*zb^8 - 12*la^7*zb^8 + 3*la^8*zb^8))/
     (ep^2*(-1 + la)*la*(-1 + zb)*zb*(-1 + la*zb)^2*(1 - zb + la*zb)^2) + 
    (96*nc^2*Pi^3*(5 - 2*la + 2*la^2 - 20*zb + 8*la*zb - 8*la^2*zb + 
       40*zb^2 - 55*la*zb^2 + 59*la^2*zb^2 - 8*la^3*zb^2 + 4*la^4*zb^2 - 
       50*zb^3 + 129*la*zb^3 - 143*la^2*zb^3 + 28*la^3*zb^3 - 14*la^4*zb^3 + 
       40*zb^4 - 119*la*zb^4 + 83*la^2*zb^4 + 86*la^3*zb^4 - 78*la^4*zb^4 + 
       42*la^5*zb^4 - 14*la^6*zb^4 - 20*zb^5 + 35*la*zb^5 + 83*la^2*zb^5 - 
       268*la^3*zb^5 + 214*la^4*zb^5 - 96*la^5*zb^5 + 32*la^6*zb^5 + 5*zb^6 + 
       12*la*zb^6 - 90*la^2*zb^6 + 135*la^3*zb^6 - 7*la^4*zb^6 - 
       95*la^5*zb^6 + 69*la^6*zb^6 - 32*la^7*zb^6 + 8*la^8*zb^6 - 8*la*zb^7 + 
       12*la^2*zb^7 + 35*la^3*zb^7 - 135*la^4*zb^7 + 169*la^5*zb^7 - 
       103*la^6*zb^7 + 40*la^7*zb^7 - 10*la^8*zb^7 + 5*la^2*zb^8 - 
       20*la^3*zb^8 + 40*la^4*zb^8 - 50*la^5*zb^8 + 40*la^6*zb^8 - 
       20*la^7*zb^8 + 5*la^8*zb^8))/(ep*(-1 + la)*la*(-1 + zb)*zb*
      (-1 + la*zb)^2*(1 - zb + la*zb)^2) + 
    (96*nc^2*Pi^3*(11 - 10*la + 10*la^2 - 44*zb + 42*la*zb - 42*la^2*zb + 
       88*zb^2 - 160*la*zb^2 + 162*la^2*zb^2 - 4*la^3*zb^2 + 2*la^4*zb^2 - 
       110*zb^3 + 310*la*zb^3 - 320*la^2*zb^3 + 20*la^3*zb^3 - 10*la^4*zb^3 + 
       88*zb^4 - 288*la*zb^4 + 240*la^2*zb^4 + 130*la^3*zb^4 - 
       150*la^4*zb^4 + 102*la^5*zb^4 - 34*la^6*zb^4 - 44*zb^5 + 116*la*zb^5 + 
       48*la^2*zb^5 - 410*la^3*zb^5 + 410*la^4*zb^5 - 246*la^5*zb^5 + 
       82*la^6*zb^5 + 11*zb^6 + 2*la*zb^6 - 112*la^2*zb^6 + 194*la^3*zb^6 - 
       10*la^4*zb^6 - 166*la^5*zb^6 + 158*la^6*zb^6 - 88*la^7*zb^6 + 
       22*la^8*zb^6 - 12*la*zb^7 + 6*la^2*zb^7 + 102*la^3*zb^7 - 
       306*la^4*zb^7 + 390*la^5*zb^7 - 270*la^6*zb^7 + 120*la^7*zb^7 - 
       30*la^8*zb^7 + 11*la^2*zb^8 - 44*la^3*zb^8 + 88*la^4*zb^8 - 
       110*la^5*zb^8 + 88*la^6*zb^8 - 44*la^7*zb^8 + 11*la^8*zb^8))/
     ((-1 + la)*la*(-1 + zb)*zb*(-1 + la*zb)^2*(1 - zb + la*zb)^2) + 
    (96*ep*nc^2*Pi^3*(25 - 32*la + 32*la^2 - 100*zb + 138*la*zb - 
       138*la^2*zb + 200*zb^2 - 425*la*zb^2 + 413*la^2*zb^2 + 24*la^3*zb^2 - 
       12*la^4*zb^2 - 250*zb^3 + 735*la*zb^3 - 701*la^2*zb^3 - 68*la^3*zb^3 + 
       34*la^4*zb^3 + 200*zb^4 - 685*la*zb^4 + 597*la^2*zb^4 + 
       248*la^3*zb^4 - 304*la^4*zb^4 + 216*la^5*zb^4 - 72*la^6*zb^4 - 
       100*zb^5 + 325*la*zb^5 - 111*la^2*zb^5 - 606*la^3*zb^5 + 
       748*la^4*zb^5 - 534*la^5*zb^5 + 178*la^6*zb^5 + 25*zb^6 - 38*la*zb^6 - 
       96*la^2*zb^6 + 235*la^3*zb^6 + 17*la^4*zb^6 - 307*la^5*zb^6 + 
       345*la^6*zb^6 - 208*la^7*zb^6 + 52*la^8*zb^6 - 18*la*zb^7 - 
       18*la^2*zb^7 + 255*la^3*zb^7 - 659*la^4*zb^7 + 845*la^5*zb^7 - 
       627*la^6*zb^7 + 296*la^7*zb^7 - 74*la^8*zb^7 + 25*la^2*zb^8 - 
       100*la^3*zb^8 + 200*la^4*zb^8 - 250*la^5*zb^8 + 200*la^6*zb^8 - 
       100*la^7*zb^8 + 25*la^8*zb^8))/((-1 + la)*la*(-1 + zb)*zb*
      (-1 + la*zb)^2*(1 - zb + la*zb)^2)
 
MasterCoefficient[RV, 2, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 2, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 2, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 2, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 2, g, q, zb, 0, 1] = 
   ALARM*ep^2 + ((-144*Pi^3*zb)/((-1 + la)*(-1 + zb)) + 
      (48*Pi^3*zb)/((-1 + la)*nc^2*(-1 + zb)) + (96*nc^2*Pi^3*zb)/
       ((-1 + la)*(-1 + zb)))/ep^3 - (24*Pi^3*(1 - 4*zb + zb^2))/
     ((-1 + la)*nc^2*(-1 + zb)) + (48*nc^2*Pi^3*(3 + 4*zb + 3*zb^2))/
     ((-1 + la)*(-1 + zb)) - (24*Pi^3*(5 + 12*zb + 5*zb^2))/
     ((-1 + la)*(-1 + zb)) + ((-72*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + zb)) + 
      (24*Pi^3*(1 + zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (48*nc^2*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + zb)))/ep^4 + 
    ((96*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)) + (24*Pi^3*(1 - 8*zb + zb^2))/
       ((-1 + la)*(-1 + zb)) - (24*Pi^3*(1 - 4*zb + zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)))/ep^2 + 
    ((48*nc^2*Pi^3*(1 + zb)^2)/((-1 + la)*(-1 + zb)) - 
      (24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)) - 
      (24*Pi^3*(1 + 8*zb + zb^2))/((-1 + la)*(-1 + zb)))/ep + 
    ep*((-24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (48*nc^2*Pi^3*(7 + 10*zb + 7*zb^2))/((-1 + la)*(-1 + zb)) - 
      (24*Pi^3*(13 + 24*zb + 13*zb^2))/((-1 + la)*(-1 + zb)))
 
MasterCoefficient[RV, 2, g, q, zb, 0, la] = 
   ALARM*ep^2 - (24*Pi^3*(4 - 3*la - 4*zb + 7*la*zb - 7*la^2*zb - 4*la*zb^2 + 
       9*la^2*zb^2 - 4*la^3*zb^2 - 4*la^2*zb^3 + 4*la^3*zb^3))/
     ((-1 + la)*nc^2*(-1 + zb)*(1 - zb + la*zb)) - 
    (24*nc^2*Pi^3*(-3 - 3*la + 26*zb - 21*la*zb - la^2*zb - 39*zb^2 + 
       63*la*zb^2 - 27*la^2*zb^2 + 7*la^3*zb^2 + 16*zb^3 - 51*la*zb^3 + 
       69*la^2*zb^3 - 31*la^3*zb^3 + la^4*zb^3 + 12*la*zb^4 - 61*la^2*zb^4 + 
       57*la^3*zb^4 - 10*la^4*zb^4 - 4*la^5*zb^4 + 16*la^2*zb^5 - 
       25*la^3*zb^5 + 5*la^4*zb^5 + 4*la^5*zb^5))/((-1 + la)*(-1 + zb)*
      (-1 + la*zb)^2*(1 - zb + la*zb)) + 
    (24*Pi^3*(1 - 6*la + 22*zb - 22*la*zb - 2*la^2*zb - 39*zb^2 + 
       67*la*zb^2 - 28*la^2*zb^2 + 14*la^3*zb^2 + 16*zb^3 - 51*la*zb^3 + 
       69*la^2*zb^3 - 38*la^3*zb^3 + 2*la^4*zb^3 + 12*la*zb^4 - 
       61*la^2*zb^4 + 61*la^3*zb^4 - 9*la^4*zb^4 - 8*la^5*zb^4 + 
       16*la^2*zb^5 - 25*la^3*zb^5 + la^4*zb^5 + 8*la^5*zb^5))/
     ((-1 + la)*(-1 + zb)*(-1 + la*zb)^2*(1 - zb + la*zb)) + 
    ((48*la*Pi^3*zb)/((-1 + la)*nc^2*(-1 + zb)) + 
      (48*Pi^3*zb*(1 - 4*la - zb + la*zb))/((-1 + la)*(-1 + zb)) - 
      (48*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)))/ep^3 + 
    ((-72*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)) + 
      (24*Pi^3*(1 + la^2*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (48*nc^2*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)))/ep^4 + 
    ((-24*Pi^3*(1 - zb - 2*la*zb - la^2*zb + 2*la*zb^2 - la^3*zb^2 - 
         la^2*zb^3 + la^3*zb^3))/((-1 + la)*nc^2*(-1 + zb)*
        (1 - zb + la*zb)) - (24*nc^2*Pi^3*zb*(5 - 8*la - la^2 - 9*zb + 
         9*la*zb + 7*la^2*zb + la^3*zb + 4*zb^2 + 3*la*zb^2 - 11*la^2*zb^2 - 
         la^3*zb^2 + la^4*zb^2 - 4*la*zb^3 - 3*la^2*zb^3 + 15*la^3*zb^3 - 
         7*la^4*zb^3 - la^5*zb^3 + 4*la^2*zb^4 - 7*la^3*zb^4 + 2*la^4*zb^4 + 
         la^5*zb^4))/((-1 + la)*(-1 + zb)*(-1 + la*zb)^2*(1 - zb + la*zb)) + 
      (24*Pi^3*(1 + 4*zb - 12*la*zb - 2*la^2*zb - 9*zb^2 + 13*la*zb^2 + 
         12*la^2*zb^2 + 2*la^3*zb^2 + 4*zb^3 + 3*la*zb^3 - 17*la^2*zb^3 - 
         2*la^3*zb^3 + 2*la^4*zb^3 - 4*la*zb^4 - 3*la^2*zb^4 + 19*la^3*zb^4 - 
         9*la^4*zb^4 - 2*la^5*zb^4 + 4*la^2*zb^5 - 7*la^3*zb^5 + la^4*zb^5 + 
         2*la^5*zb^5))/((-1 + la)*(-1 + zb)*(-1 + la*zb)^2*(1 - zb + la*zb)))/
     ep^2 + ((-24*Pi^3*(2 - la - 2*zb + la*zb - 3*la^2*zb + 3*la^2*zb^2 - 
         2*la^3*zb^2 - 2*la^2*zb^3 + 2*la^3*zb^3))/((-1 + la)*nc^2*(-1 + zb)*
        (1 - zb + la*zb)) - (24*nc^2*Pi^3*(-1 - la + 12*zb - 11*la*zb - 
         la^2*zb - 19*zb^2 + 23*la*zb^2 - 3*la^2*zb^2 + 3*la^3*zb^2 + 
         8*zb^3 - 11*la*zb^3 + 13*la^2*zb^3 - 11*la^3*zb^3 + la^4*zb^3 - 
         21*la^2*zb^4 + 29*la^3*zb^4 - 8*la^4*zb^4 - 2*la^5*zb^4 + 
         8*la^2*zb^5 - 13*la^3*zb^5 + 3*la^4*zb^5 + 2*la^5*zb^5))/
       ((-1 + la)*(-1 + zb)*(-1 + la*zb)^2*(1 - zb + la*zb)) + 
      (24*Pi^3*(1 - 2*la + 10*zb - 14*la*zb - 2*la^2*zb - 19*zb^2 + 
         27*la*zb^2 + 6*la^3*zb^2 + 8*zb^3 - 11*la*zb^3 + 9*la^2*zb^3 - 
         14*la^3*zb^3 + 2*la^4*zb^3 - 21*la^2*zb^4 + 33*la^3*zb^4 - 
         9*la^4*zb^4 - 4*la^5*zb^4 + 8*la^2*zb^5 - 13*la^3*zb^5 + la^4*zb^5 + 
         4*la^5*zb^5))/((-1 + la)*(-1 + zb)*(-1 + la*zb)^2*(1 - zb + la*zb)))/
     ep + ep*((-24*Pi^3*(8 - 7*la - 8*zb + 19*la*zb - 15*la^2*zb - 
         12*la*zb^2 + 21*la^2*zb^2 - 8*la^3*zb^2 - 8*la^2*zb^3 + 
         8*la^3*zb^3))/((-1 + la)*nc^2*(-1 + zb)*(1 - zb + la*zb)) - 
      (24*nc^2*Pi^3*(-7 - 7*la + 54*zb - 45*la*zb - la^2*zb - 79*zb^2 + 
         155*la*zb^2 - 79*la^2*zb^2 + 15*la^3*zb^2 + 32*zb^3 - 143*la*zb^3 + 
         189*la^2*zb^3 - 71*la^3*zb^3 + la^4*zb^3 + 40*la*zb^4 - 
         145*la^2*zb^4 + 113*la^3*zb^4 - 14*la^4*zb^4 - 8*la^5*zb^4 + 
         32*la^2*zb^5 - 49*la^3*zb^5 + 9*la^4*zb^5 + 8*la^5*zb^5))/
       ((-1 + la)*(-1 + zb)*(-1 + la*zb)^2*(1 - zb + la*zb)) + 
      (24*Pi^3*(1 - 14*la + 46*zb - 42*la*zb - 2*la^2*zb - 79*zb^2 + 
         159*la*zb^2 - 88*la^2*zb^2 + 30*la^3*zb^2 + 32*zb^3 - 143*la*zb^3 + 
         197*la^2*zb^3 - 86*la^3*zb^3 + 2*la^4*zb^3 + 40*la*zb^4 - 
         145*la^2*zb^4 + 117*la^3*zb^4 - 9*la^4*zb^4 - 16*la^5*zb^4 + 
         32*la^2*zb^5 - 49*la^3*zb^5 + la^4*zb^5 + 16*la^5*zb^5))/
       ((-1 + la)*(-1 + zb)*(-1 + la*zb)^2*(1 - zb + la*zb)))
 
MasterCoefficient[RV, 2, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 2, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 2, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 2, q, g, zb, 0, 0] = 
   ALARM*ep^2 + ((144*Pi^3*zb)/(la*(-1 + zb)) - 
      (48*Pi^3*zb)/(la*nc^2*(-1 + zb)) - (96*nc^2*Pi^3*zb)/(la*(-1 + zb)))/
     ep^3 + (24*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*(-1 + zb)) - 
    (48*nc^2*Pi^3*(3 + 4*zb + 3*zb^2))/(la*(-1 + zb)) + 
    (24*Pi^3*(5 + 12*zb + 5*zb^2))/(la*(-1 + zb)) + 
    ((72*Pi^3*(1 + zb^2))/(la*(-1 + zb)) - (24*Pi^3*(1 + zb^2))/
       (la*nc^2*(-1 + zb)) - (48*nc^2*Pi^3*(1 + zb^2))/(la*(-1 + zb)))/ep^4 + 
    ((-96*nc^2*Pi^3*zb)/(la*(-1 + zb)) - (24*Pi^3*(1 - 8*zb + zb^2))/
       (la*(-1 + zb)) + (24*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*(-1 + zb)))/
     ep^2 + ((-48*nc^2*Pi^3*(1 + zb)^2)/(la*(-1 + zb)) + 
      (24*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*(-1 + zb)) + 
      (24*Pi^3*(1 + 8*zb + zb^2))/(la*(-1 + zb)))/ep + 
    ep*((24*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*(-1 + zb)) - 
      (48*nc^2*Pi^3*(7 + 10*zb + 7*zb^2))/(la*(-1 + zb)) + 
      (24*Pi^3*(13 + 24*zb + 13*zb^2))/(la*(-1 + zb)))
 
MasterCoefficient[RV, 2, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 2, q, g, zb, 0, la] = 
   ALARM*ep^2 + (24*Pi^3*(-1 - 3*la + 4*zb - 7*la*zb + 7*la^2*zb - zb^2 + 
       2*la*zb^2 + 3*la^2*zb^2 - 4*la^3*zb^2 + 4*la*zb^3 - 8*la^2*zb^3 + 
       4*la^3*zb^3))/(la*nc^2*(-1 + zb)*(-1 + la*zb)) + 
    (24*nc^2*Pi^3*(6 - 3*la - 4*zb - 23*la*zb + la^2*zb - 4*zb^2 + 
       30*la*zb^2 + 6*la^2*zb^2 + 7*la^3*zb^2 - 4*zb^3 - 2*la*zb^3 + 
       18*la^2*zb^3 - 27*la^3*zb^3 - la^4*zb^3 + 6*zb^4 + la*zb^4 - 
       10*la^2*zb^4 - 23*la^3*zb^4 + 30*la^4*zb^4 - 4*la^5*zb^4 - 3*la*zb^5 - 
       11*la^2*zb^5 + 35*la^3*zb^5 - 25*la^4*zb^5 + 4*la^5*zb^5))/
     (la*(-1 + zb)*(-1 + la*zb)*(1 - zb + la*zb)^2) - 
    (24*Pi^3*(5 - 6*la + 2*zb - 26*la*zb + 2*la^2*zb - 14*zb^2 + 53*la*zb^2 - 
       14*la^2*zb^2 + 14*la^3*zb^2 + 2*zb^3 - 19*la*zb^3 + 33*la^2*zb^3 - 
       30*la^3*zb^3 - 2*la^4*zb^3 + 5*zb^4 - 3*la*zb^4 + 12*la^2*zb^4 - 
       55*la^3*zb^4 + 49*la^4*zb^4 - 8*la^5*zb^4 + la*zb^5 - 27*la^2*zb^5 + 
       59*la^3*zb^5 - 41*la^4*zb^5 + 8*la^5*zb^5))/(la*(-1 + zb)*(-1 + la*zb)*
      (1 - zb + la*zb)^2) + ((48*(-1 + la)*Pi^3*zb)/(la*nc^2*(-1 + zb)) + 
      (48*Pi^3*zb*(3 - 4*la + la*zb))/(la*(-1 + zb)) - 
      (48*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)))/ep^3 + 
    ((72*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*(-1 + zb)) - 
      (24*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*nc^2*(-1 + zb)) - 
      (48*nc^2*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*(-1 + zb)))/
     ep^4 + ((24*Pi^3*(-1 + 4*zb - 4*la*zb + la^2*zb - zb^2 - la*zb^2 + 
         3*la^2*zb^2 - la^3*zb^2 + la*zb^3 - 2*la^2*zb^3 + la^3*zb^3))/
       (la*nc^2*(-1 + zb)*(-1 + la*zb)) + 
      (24*nc^2*Pi^3*zb*(4 - 10*la + la^2 - 8*zb + 26*la*zb - 10*la^2*zb + 
         la^3*zb + 4*zb^2 - 18*la*zb^2 + 8*la^2*zb^2 + 3*la^3*zb^2 - 
         la^4*zb^2 + 2*la*zb^3 + 10*la^2*zb^3 - 23*la^3*zb^3 + 12*la^4*zb^3 - 
         la^5*zb^3 - 5*la^2*zb^4 + 11*la^3*zb^4 - 7*la^4*zb^4 + la^5*zb^4))/
       (la*(-1 + zb)*(-1 + la*zb)*(1 - zb + la*zb)^2) - 
      (24*Pi^3*(-1 + 10*zb - 16*la*zb + 2*la^2*zb - 18*zb^2 + 43*la*zb^2 - 
         18*la^2*zb^2 + 2*la^3*zb^2 + 10*zb^3 - 29*la*zb^3 + 11*la^2*zb^3 + 
         6*la^3*zb^3 - 2*la^4*zb^3 - zb^4 + la*zb^4 + 20*la^2*zb^4 - 
         37*la^3*zb^4 + 19*la^4*zb^4 - 2*la^5*zb^4 + la*zb^5 - 9*la^2*zb^5 + 
         17*la^3*zb^5 - 11*la^4*zb^5 + 2*la^5*zb^5))/
       (la*(-1 + zb)*(-1 + la*zb)*(1 - zb + la*zb)^2))/ep^2 + 
    ((24*Pi^3*(-1 - la + 4*zb - 5*la*zb + 3*la^2*zb - zb^2 + 3*la^2*zb^2 - 
         2*la^3*zb^2 + 2*la*zb^3 - 4*la^2*zb^3 + 2*la^3*zb^3))/
       (la*nc^2*(-1 + zb)*(-1 + la*zb)) + 
      (24*nc^2*Pi^3*(2 - la - 13*la*zb + la^2*zb - 4*zb^2 + 26*la*zb^2 - 
         6*la^2*zb^2 + 3*la^3*zb^2 - 14*la*zb^3 + 14*la^2*zb^3 - 
         7*la^3*zb^3 - la^4*zb^3 + 2*zb^4 + 3*la*zb^4 + 2*la^2*zb^4 - 
         23*la^3*zb^4 + 18*la^4*zb^4 - 2*la^5*zb^4 - la*zb^5 - 7*la^2*zb^5 + 
         19*la^3*zb^5 - 13*la^4*zb^5 + 2*la^5*zb^5))/
       (la*(-1 + zb)*(-1 + la*zb)*(1 - zb + la*zb)^2) - 
      (24*Pi^3*(1 - 2*la + 6*zb - 18*la*zb + 2*la^2*zb - 14*zb^2 + 
         45*la*zb^2 - 18*la^2*zb^2 + 6*la^3*zb^2 + 6*zb^3 - 27*la*zb^3 + 
         21*la^2*zb^3 - 6*la^3*zb^3 - 2*la^4*zb^3 + zb^4 + la*zb^4 + 
         16*la^2*zb^4 - 43*la^3*zb^4 + 29*la^4*zb^4 - 4*la^5*zb^4 + la*zb^5 - 
         15*la^2*zb^5 + 31*la^3*zb^5 - 21*la^4*zb^5 + 4*la^5*zb^5))/
       (la*(-1 + zb)*(-1 + la*zb)*(1 - zb + la*zb)^2))/ep + 
    ep*((24*Pi^3*(-1 - 7*la + 4*zb - 11*la*zb + 15*la^2*zb - zb^2 + 
         6*la*zb^2 + 3*la^2*zb^2 - 8*la^3*zb^2 + 8*la*zb^3 - 16*la^2*zb^3 + 
         8*la^3*zb^3))/(la*nc^2*(-1 + zb)*(-1 + la*zb)) + 
      (24*nc^2*Pi^3*(14 - 7*la - 8*zb - 47*la*zb + la^2*zb - 12*zb^2 + 
         42*la*zb^2 + 34*la^2*zb^2 + 15*la^3*zb^2 - 8*zb^3 + 26*la*zb^3 + 
         18*la^2*zb^3 - 67*la^3*zb^3 - la^4*zb^3 + 14*zb^4 - 7*la*zb^4 - 
         30*la^2*zb^4 - 23*la^3*zb^4 + 54*la^4*zb^4 - 8*la^5*zb^4 - 
         7*la*zb^5 - 19*la^2*zb^5 + 67*la^3*zb^5 - 49*la^4*zb^5 + 
         8*la^5*zb^5))/(la*(-1 + zb)*(-1 + la*zb)*(1 - zb + la*zb)^2) - 
      (24*Pi^3*(13 - 14*la - 2*zb - 46*la*zb + 2*la^2*zb - 22*zb^2 + 
         73*la*zb^2 - 2*la^2*zb^2 + 30*la^3*zb^2 - 2*zb^3 + la*zb^3 + 
         49*la^2*zb^3 - 78*la^3*zb^3 - 2*la^4*zb^3 + 13*zb^4 - 15*la*zb^4 + 
         8*la^2*zb^4 - 79*la^3*zb^4 + 89*la^4*zb^4 - 16*la^5*zb^4 + la*zb^5 - 
         51*la^2*zb^5 + 115*la^3*zb^5 - 81*la^4*zb^5 + 16*la^5*zb^5))/
       (la*(-1 + zb)*(-1 + la*zb)*(1 - zb + la*zb)^2))
 
MasterCoefficient[RV, 2, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 2, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 2, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 2, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 2, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 2, q, qbar, zb, 0, la] = 
   ALARM*ep^2 - (48*(-1 + 2*la)^2*Pi^3*zb^3)/(nc^3*(-1 + la*zb)*
      (1 - zb + la*zb)) - (48*Pi^3*zb*(4 - 14*la + 14*la^2 - 6*zb + 
       20*la*zb - 20*la^2*zb - zb^2 + 10*la*zb^2 - 24*la^2*zb^2 + 
       28*la^3*zb^2 - 14*la^4*zb^2 - 2*la*zb^3 + 8*la^2*zb^3 - 12*la^3*zb^3 + 
       6*la^4*zb^3))/(nc*(-1 + la*zb)*(1 - zb + la*zb)) - 
    (48*nc^3*Pi^3*zb*(4 - 14*la + 14*la^2 - 6*zb + 20*la*zb - 20*la^2*zb + 
       zb^2 + 2*la*zb^2 - 16*la^2*zb^2 + 28*la^3*zb^2 - 14*la^4*zb^2 - 
       2*la*zb^3 + 8*la^2*zb^3 - 12*la^3*zb^3 + 6*la^4*zb^3))/
     ((-1 + la*zb)*(1 - zb + la*zb)) + 
    (48*nc*Pi^3*zb*(8 - 28*la + 28*la^2 - 12*zb + 40*la*zb - 40*la^2*zb + 
       zb^2 + 8*la*zb^2 - 36*la^2*zb^2 + 56*la^3*zb^2 - 28*la^4*zb^2 - 
       4*la*zb^3 + 16*la^2*zb^3 - 24*la^3*zb^3 + 12*la^4*zb^3))/
     ((-1 + la*zb)*(1 - zb + la*zb)) + 
    ((24*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc^3*(-1 + zb)) - 
      (96*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc*(-1 + zb)) + 
      (120*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(-1 + zb) - 
      (48*(1 - 2*la + 2*la^2)*nc^3*Pi^3*zb^3)/(-1 + zb))/ep^4 + 
    ((-24*Pi^3*zb^3)/(nc^3*(-1 + zb)) + (48*Pi^3*zb*(1 + zb)*(-1 + 2*zb))/
       (nc*(-1 + zb)) + (48*nc^3*Pi^3*zb*(-1 + zb + zb^2))/(-1 + zb) - 
      (24*nc*Pi^3*zb*(-4 + 4*zb + 5*zb^2))/(-1 + zb))/ep^3 + 
    ((-24*Pi^3*zb^3*(1 - 2*la + 2*la^2 - la*zb + la^2*zb))/
       (nc^3*(-1 + la*zb)*(1 - zb + la*zb)) + 
      (24*nc^3*Pi^3*zb*(-2 + 4*la - 4*la^2 + 3*zb - 4*la*zb + 4*la^2*zb - 
         4*la*zb^2 + 8*la^2*zb^2 - 8*la^3*zb^2 + 4*la^4*zb^2))/
       ((-1 + la*zb)*(1 - zb + la*zb)) - 
      (24*nc*Pi^3*zb*(-4 + 8*la - 8*la^2 + 6*zb - 8*la*zb + 8*la^2*zb + 
         zb^2 - 10*la*zb^2 + 18*la^2*zb^2 - 16*la^3*zb^2 + 8*la^4*zb^2 - 
         la*zb^3 + la^2*zb^3))/((-1 + la*zb)*(1 - zb + la*zb)) + 
      (24*Pi^3*zb*(-2 + 4*la - 4*la^2 + 3*zb - 4*la*zb + 4*la^2*zb + 2*zb^2 - 
         8*la*zb^2 + 12*la^2*zb^2 - 8*la^3*zb^2 + 4*la^4*zb^2 - 2*la*zb^3 + 
         2*la^2*zb^3))/(nc*(-1 + la*zb)*(1 - zb + la*zb)))/ep^2 + 
    ((-24*(-1 + 2*la)^2*Pi^3*zb^3)/(nc^3*(-1 + la*zb)*(1 - zb + la*zb)) - 
      (24*Pi^3*zb*(4 - 12*la + 12*la^2 - 6*zb + 16*la*zb - 16*la^2*zb - 
         zb^2 + 12*la*zb^2 - 24*la^2*zb^2 + 24*la^3*zb^2 - 12*la^4*zb^2 - 
         2*la*zb^3 + 6*la^2*zb^3 - 8*la^3*zb^3 + 4*la^4*zb^3))/
       (nc*(-1 + la*zb)*(1 - zb + la*zb)) - 
      (24*nc^3*Pi^3*zb*(4 - 12*la + 12*la^2 - 6*zb + 16*la*zb - 16*la^2*zb + 
         zb^2 + 4*la*zb^2 - 16*la^2*zb^2 + 24*la^3*zb^2 - 12*la^4*zb^2 - 
         2*la*zb^3 + 6*la^2*zb^3 - 8*la^3*zb^3 + 4*la^4*zb^3))/
       ((-1 + la*zb)*(1 - zb + la*zb)) + 
      (24*nc*Pi^3*zb*(8 - 24*la + 24*la^2 - 12*zb + 32*la*zb - 32*la^2*zb + 
         zb^2 + 12*la*zb^2 - 36*la^2*zb^2 + 48*la^3*zb^2 - 24*la^4*zb^2 - 
         4*la*zb^3 + 12*la^2*zb^3 - 16*la^3*zb^3 + 8*la^4*zb^3))/
       ((-1 + la*zb)*(1 - zb + la*zb)))/ep + 
    ep*((-96*(-1 + 2*la)^2*Pi^3*zb^3)/(nc^3*(-1 + la*zb)*(1 - zb + la*zb)) - 
      (96*Pi^3*zb*(4 - 15*la + 15*la^2 - 6*zb + 22*la*zb - 22*la^2*zb - 
         zb^2 + 9*la*zb^2 - 24*la^2*zb^2 + 30*la^3*zb^2 - 15*la^4*zb^2 - 
         2*la*zb^3 + 9*la^2*zb^3 - 14*la^3*zb^3 + 7*la^4*zb^3))/
       (nc*(-1 + la*zb)*(1 - zb + la*zb)) - 
      (96*nc^3*Pi^3*zb*(4 - 15*la + 15*la^2 - 6*zb + 22*la*zb - 22*la^2*zb + 
         zb^2 + la*zb^2 - 16*la^2*zb^2 + 30*la^3*zb^2 - 15*la^4*zb^2 - 
         2*la*zb^3 + 9*la^2*zb^3 - 14*la^3*zb^3 + 7*la^4*zb^3))/
       ((-1 + la*zb)*(1 - zb + la*zb)) + 
      (96*nc*Pi^3*zb*(8 - 30*la + 30*la^2 - 12*zb + 44*la*zb - 44*la^2*zb + 
         zb^2 + 6*la*zb^2 - 36*la^2*zb^2 + 60*la^3*zb^2 - 30*la^4*zb^2 - 
         4*la*zb^3 + 18*la^2*zb^3 - 28*la^3*zb^3 + 14*la^4*zb^3))/
       ((-1 + la*zb)*(1 - zb + la*zb)))
 
MasterCoefficient[RV, 3, g, g, 0, 0, 0] = 
   ALARM*ep^2 - (96*nc^2*Pi^3)/(la*zb) - (96*nc^2*Pi^3)/(ep^4*la*zb) - 
    (96*nc^2*Pi^3)/(ep^3*la*zb) - (96*nc^2*Pi^3)/(ep^2*la*zb) - 
    (96*nc^2*Pi^3)/(ep*la*zb) - (96*ep*nc^2*Pi^3)/(la*zb)
 
MasterCoefficient[RV, 3, g, g, 0, 0, 1] = 
   ALARM*ep^2 + (96*nc^2*Pi^3)/((-1 + la)*zb) + 
    (96*nc^2*Pi^3)/(ep^4*(-1 + la)*zb) + (96*nc^2*Pi^3)/(ep^3*(-1 + la)*zb) + 
    (96*nc^2*Pi^3)/(ep^2*(-1 + la)*zb) + (96*nc^2*Pi^3)/(ep*(-1 + la)*zb) + 
    (96*ep*nc^2*Pi^3)/((-1 + la)*zb)
 
MasterCoefficient[RV, 3, g, g, 0, 0, la] = 
   ALARM*ep^2 + (96*nc^2*Pi^3)/((-1 + la)*la*zb) + 
    (96*nc^2*Pi^3)/(ep^4*(-1 + la)*la*zb) + (96*nc^2*Pi^3)/
     (ep^3*(-1 + la)*la*zb) + (96*nc^2*Pi^3)/(ep^2*(-1 + la)*la*zb) + 
    (96*nc^2*Pi^3)/(ep*(-1 + la)*la*zb) + (96*ep*nc^2*Pi^3)/((-1 + la)*la*zb)
 
MasterCoefficient[RV, 3, g, g, zb, 0, 0] = 
   ALARM*ep^2 + (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*(-1 + zb)*zb) + 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*(-1 + zb)*zb) + 
    (32*nc*nf*Pi^3*(89 - 127*zb + 89*zb^2))/(9*la*(-1 + zb)) + 
    (16*nc^2*Pi^3*(54 - 235*zb + 332*zb^2 - 235*zb^3 + 54*zb^4))/
     (9*la*(-1 + zb)*zb) + ((16*nc*nf*Pi^3*(-1 + zb))/la + 
      (16*nc^2*Pi^3*(6 - 13*zb + 20*zb^2 - 13*zb^3 + 6*zb^4))/
       (la*(-1 + zb)*zb))/ep^2 + 
    ((16*nc*nf*Pi^3*(17 - 28*zb + 17*zb^2))/(3*la*(-1 + zb)) + 
      (32*nc^2*Pi^3*(9 - 25*zb + 38*zb^2 - 25*zb^3 + 9*zb^4))/
       (3*la*(-1 + zb)*zb))/ep + 
    ep*((32*nc*nf*Pi^3*(745 - 956*zb + 745*zb^2))/(27*la*(-1 + zb)) + 
      (32*nc^2*Pi^3*(81 - 640*zb + 818*zb^2 - 640*zb^3 + 81*zb^4))/
       (27*la*(-1 + zb)*zb))
 
MasterCoefficient[RV, 3, g, g, zb, 0, 1] = 
   ALARM*ep^2 - (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb) - 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*(-1 + zb)*zb) - 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*(-1 + zb)*zb) - 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*(-1 + zb)*zb) - 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*(-1 + zb)*zb) - 
    (96*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb)
 
MasterCoefficient[RV, 3, g, g, zb, 0, la] = 
   ALARM*ep^2 + (32*nc*nf*Pi^3*(89 - 127*zb + 89*zb^2 - 51*la*zb^2 + 
       89*la^2*zb^2))/(9*la*(-1 + zb)) - 
    (96*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 2*la*zb^4 + 
       3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/(ep^4*(-1 + la)*la*(-1 + zb)*
      zb) - (96*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 4*la*zb^2 + 4*la^2*zb^2 - 
       2*zb^3 + 4*la*zb^3 - 4*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^3*(-1 + la)*la*(-1 + zb)*zb) - 
    (16*nc^2*Pi^3*(54 - 343*zb + 235*la*zb + 856*zb^2 - 3054*la*zb^2 + 
       2360*la^2*zb^2 - 1134*zb^3 + 6780*la*zb^3 - 8384*la^2*zb^3 + 
       2630*la^3*zb^3 + 856*zb^4 - 6802*la*zb^4 + 12586*la^2*zb^4 - 
       8946*la^3*zb^4 + 2360*la^4*zb^4 - 343*zb^5 + 3057*la*zb^5 - 
       7024*la^2*zb^5 + 6916*la^3*zb^5 - 2841*la^4*zb^5 + 235*la^5*zb^5 + 
       54*zb^6 - 216*la*zb^6 + 432*la^2*zb^6 - 540*la^3*zb^6 + 
       432*la^4*zb^6 - 216*la^5*zb^6 + 54*la^6*zb^6))/
     (9*(-1 + la)*la*(-1 + zb)*zb*(1 - zb + la*zb)^2) + 
    ((16*nc*nf*Pi^3*(1 - 2*zb + zb^2 + la^2*zb^2))/(la*(-1 + zb)) - 
      (16*nc^2*Pi^3*(6 - 25*zb + 13*la*zb + 52*zb^2 - 102*la*zb^2 + 
         68*la^2*zb^2 - 66*zb^3 + 240*la*zb^3 - 296*la^2*zb^3 + 
         110*la^3*zb^3 + 52*zb^4 - 250*la*zb^4 + 442*la^2*zb^4 - 
         306*la^3*zb^4 + 68*la^4*zb^4 - 25*zb^5 + 123*la*zb^5 - 
         256*la^2*zb^5 + 244*la^3*zb^5 - 99*la^4*zb^5 + 13*la^5*zb^5 + 
         6*zb^6 - 24*la*zb^6 + 48*la^2*zb^6 - 60*la^3*zb^6 + 48*la^4*zb^6 - 
         24*la^5*zb^6 + 6*la^6*zb^6))/((-1 + la)*la*(-1 + zb)*zb*
        (1 - zb + la*zb)^2))/ep^2 + 
    ((16*nc*nf*Pi^3*(17 - 28*zb + 17*zb^2 - 6*la*zb^2 + 17*la^2*zb^2))/
       (3*la*(-1 + zb)) - (32*nc^2*Pi^3*(9 - 43*zb + 25*la*zb + 97*zb^2 - 
         273*la*zb^2 + 203*la^2*zb^2 - 126*zb^3 + 633*la*zb^3 - 
         809*la^2*zb^3 + 284*la^3*zb^3 + 97*zb^4 - 643*la*zb^4 + 
         1207*la^2*zb^4 - 855*la^3*zb^4 + 203*la^4*zb^4 - 43*zb^5 + 
         294*la*zb^5 - 667*la^2*zb^5 + 649*la^3*zb^5 - 258*la^4*zb^5 + 
         25*la^5*zb^5 + 9*zb^6 - 36*la*zb^6 + 72*la^2*zb^6 - 90*la^3*zb^6 + 
         72*la^4*zb^6 - 36*la^5*zb^6 + 9*la^6*zb^6))/
       (3*(-1 + la)*la*(-1 + zb)*zb*(1 - zb + la*zb)^2))/ep + 
    ep*((32*nc*nf*Pi^3*(745 - 956*zb + 745*zb^2 - 534*la*zb^2 + 
         745*la^2*zb^2))/(27*la*(-1 + zb)) - 
      (32*nc^2*Pi^3*(81 - 802*zb + 640*la*zb + 2179*zb^2 - 8805*la*zb^2 + 
         6869*la^2*zb^2 - 2916*zb^3 + 18687*la*zb^3 - 21749*la^2*zb^3 + 
         5816*la^3*zb^3 + 2179*zb^4 - 18655*la*zb^4 + 32863*la^2*zb^4 - 
         23175*la^3*zb^4 + 6869*la^4*zb^4 - 802*zb^5 + 8457*la*zb^5 - 
         18931*la^2*zb^5 + 18769*la^3*zb^5 - 8133*la^4*zb^5 + 640*la^5*zb^5 + 
         81*zb^6 - 324*la*zb^6 + 648*la^2*zb^6 - 810*la^3*zb^6 + 
         648*la^4*zb^6 - 324*la^5*zb^6 + 81*la^6*zb^6))/
       (27*(-1 + la)*la*(-1 + zb)*zb*(1 - zb + la*zb)^2))
 
MasterCoefficient[RV, 3, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 3, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 3, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 3, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 3, g, q, zb, 0, 1] = 
   ALARM*ep^2 + ((48*Pi^3*zb)/((-1 + la)*(-1 + zb)) - 
      (48*Pi^3*zb)/((-1 + la)*nc^2*(-1 + zb)))/ep^3 - 
    (24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*(-1 + zb)) + 
    (24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
    ((24*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + zb)) - (24*Pi^3*(1 + zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)))/ep^4 + 
    ((-24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*(-1 + zb)) + 
      (24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)))/ep^2 + 
    ((-24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*(-1 + zb)) + 
      (24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)))/ep + 
    ep*((-24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*(-1 + zb)) + 
      (24*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)))
 
MasterCoefficient[RV, 3, g, q, zb, 0, la] = 
   ALARM*ep^2 - (12*nc^2*Pi^3*zb*(13 - 15*zb + 15*la*zb + 2*zb^2 - 
       12*la*zb^2 + 4*la^2*zb^2))/((-1 + zb)*(1 - zb + la*zb)) - 
    (24*Pi^3*(1 + 7*zb - 11*la*zb - 9*zb^2 + 20*la*zb^2 - 10*la^2*zb^2 + 
       zb^3 - 9*la*zb^3 + 8*la^2*zb^3))/((-1 + la)*(-1 + zb)*
      (1 - zb + la*zb)) + (12*Pi^3*(2 + zb - 9*la*zb - 3*zb^2 + 10*la*zb^2 - 
       5*la^2*zb^2 - 4*la*zb^3 + 4*la^3*zb^3))/((-1 + la)*nc^2*(-1 + zb)*
      (1 - zb + la*zb)) + (24*nc^2*Pi^3*zb - (48*la*Pi^3*zb)/
       ((-1 + la)*nc^2*(-1 + zb)) - (24*Pi^3*zb*(1 - 3*la - zb + la*zb))/
       ((-1 + la)*(-1 + zb)))/ep^3 + 
    ((24*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)) - 
      (24*Pi^3*(1 + la^2*zb^2))/((-1 + la)*nc^2*(-1 + zb)))/ep^4 + 
    ((-12*nc^2*Pi^3*zb*(4 - 6*zb + 3*la*zb + 2*zb^2 - 3*la*zb^2 + la^2*zb^2))/
       ((-1 + zb)*(1 - zb + la*zb)) - 
      (24*Pi^3*(1 + zb - 5*la*zb - 3*zb^2 + 8*la*zb^2 - 4*la^2*zb^2 + zb^3 - 
         3*la*zb^3 + 2*la^2*zb^3))/((-1 + la)*(-1 + zb)*(1 - zb + la*zb)) + 
      (12*Pi^3*(2 - 2*zb - 6*la*zb + 7*la*zb^2 - 5*la^2*zb^2 - la*zb^3 + 
         la^3*zb^3))/((-1 + la)*nc^2*(-1 + zb)*(1 - zb + la*zb)))/ep^2 + 
    ((-12*nc^2*Pi^3*zb*(7 - 9*zb + 7*la*zb + 2*zb^2 - 6*la*zb^2 + 
         2*la^2*zb^2))/((-1 + zb)*(1 - zb + la*zb)) - 
      (24*Pi^3*(1 + 3*zb - 7*la*zb - 5*zb^2 + 12*la*zb^2 - 6*la^2*zb^2 + 
         zb^3 - 5*la*zb^3 + 4*la^2*zb^3))/((-1 + la)*(-1 + zb)*
        (1 - zb + la*zb)) + (12*Pi^3*(2 - zb - 7*la*zb - zb^2 + 8*la*zb^2 - 
         5*la^2*zb^2 - 2*la*zb^3 + 2*la^3*zb^3))/((-1 + la)*nc^2*(-1 + zb)*
        (1 - zb + la*zb)))/ep + 
    ep*((-12*nc^2*Pi^3*zb*(25 - 27*zb + 31*la*zb + 2*zb^2 - 24*la*zb^2 + 
         8*la^2*zb^2))/((-1 + zb)*(1 - zb + la*zb)) - 
      (24*Pi^3*(1 + 15*zb - 19*la*zb - 17*zb^2 + 36*la*zb^2 - 18*la^2*zb^2 + 
         zb^3 - 17*la*zb^3 + 16*la^2*zb^3))/((-1 + la)*(-1 + zb)*
        (1 - zb + la*zb)) + (12*Pi^3*(2 + 5*zb - 13*la*zb - 7*zb^2 + 
         14*la*zb^2 - 5*la^2*zb^2 - 8*la*zb^3 + 8*la^3*zb^3))/
       ((-1 + la)*nc^2*(-1 + zb)*(1 - zb + la*zb)))
 
MasterCoefficient[RV, 3, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 3, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 3, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 3, q, g, zb, 0, 0] = 
   ALARM*ep^2 - (24*Pi^3*(16 + 29*zb + 16*zb^2))/(la*nc^2*(-1 + zb)) - 
    (16*Pi^3*(80 + 249*zb + 80*zb^2))/(27*la*(-1 + zb)) + 
    (104*nc^2*Pi^3*(112 + 219*zb + 112*zb^2))/(27*la*(-1 + zb)) + 
    ((-24*Pi^3*(1 + zb^2))/(la*(-1 + zb)) - (24*Pi^3*(1 + zb^2))/
       (la*nc^2*(-1 + zb)) + (48*nc^2*Pi^3*(1 + zb^2))/(la*(-1 + zb)))/ep^4 + 
    nf*((64*Pi^3*(41 + 78*zb + 41*zb^2))/(27*la*nc*(-1 + zb)) - 
      (64*nc*Pi^3*(41 + 78*zb + 41*zb^2))/(27*la*(-1 + zb))) + 
    ((-16*Pi^3*(1 + 3*zb + zb^2))/(la*(-1 + zb)) - 
      (12*Pi^3*(3 + 4*zb + 3*zb^2))/(la*nc^2*(-1 + zb)) + 
      (4*nc^2*Pi^3*(13 + 24*zb + 13*zb^2))/(la*(-1 + zb)) + 
      nf*((16*Pi^3*(1 + zb^2))/(la*nc*(-1 + zb)) - (16*nc*Pi^3*(1 + zb^2))/
         (la*(-1 + zb))))/ep^3 + 
    ((-16*Pi^3*(2 + 15*zb + 2*zb^2))/(3*la*(-1 + zb)) - 
      (24*Pi^3*(4 + 5*zb + 4*zb^2))/(la*nc^2*(-1 + zb)) + 
      (40*nc^2*Pi^3*(8 + 15*zb + 8*zb^2))/(3*la*(-1 + zb)) + 
      nf*((16*Pi^3*(5 + 6*zb + 5*zb^2))/(3*la*nc*(-1 + zb)) - 
        (16*nc*Pi^3*(5 + 6*zb + 5*zb^2))/(3*la*(-1 + zb))))/ep^2 + 
    ((-24*Pi^3*(8 + 13*zb + 8*zb^2))/(la*nc^2*(-1 + zb)) - 
      (16*Pi^3*(13 + 57*zb + 13*zb^2))/(9*la*(-1 + zb)) + 
      (8*nc^2*Pi^3*(242 + 465*zb + 242*zb^2))/(9*la*(-1 + zb)) + 
      nf*((64*Pi^3*(7 + 12*zb + 7*zb^2))/(9*la*nc*(-1 + zb)) - 
        (64*nc*Pi^3*(7 + 12*zb + 7*zb^2))/(9*la*(-1 + zb))))/ep + 
    ep*((-24*Pi^3*(32 + 61*zb + 32*zb^2))/(la*nc^2*(-1 + zb)) - 
      (16*Pi^3*(484 + 1227*zb + 484*zb^2))/(81*la*(-1 + zb)) + 
      (8*nc^2*Pi^3*(8744 + 17277*zb + 8744*zb^2))/(81*la*(-1 + zb)) + 
      nf*((256*Pi^3*(61 + 120*zb + 61*zb^2))/(81*la*nc*(-1 + zb)) - 
        (256*nc*Pi^3*(61 + 120*zb + 61*zb^2))/(81*la*(-1 + zb))))
 
MasterCoefficient[RV, 3, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 3, q, g, zb, 0, la] = 
   ALARM*ep^2 - (24*Pi^3*(16 + 29*zb - 29*la*zb + 16*zb^2 - 32*la*zb^2 + 
       16*la^2*zb^2))/(la*nc^2*(-1 + zb)) - 
    (16*Pi^3*(80 + 89*zb - 737*la*zb - 338*zb^2 + 838*la*zb^2 + 
       148*la^2*zb^2 + 89*zb^3 - 429*la*zb^3 + 1077*la^2*zb^3 - 
       737*la^3*zb^3 + 80*zb^4 + 328*la*zb^4 - 816*la^2*zb^4 + 
       328*la^3*zb^4 + 80*la^4*zb^4))/(27*la*(-1 + zb)*(1 - zb + la*zb)^2) + 
    (8*nc^2*Pi^3*(1456 - 65*zb - 1231*la*zb - 2782*zb^2 + 5888*la*zb^2 - 
       1810*la^2*zb^2 - 65*zb^3 - 129*la*zb^3 + 1425*la^2*zb^3 - 
       1231*la^3*zb^3 + 1456*zb^4 - 4528*la*zb^4 + 6144*la^2*zb^4 - 
       4528*la^3*zb^4 + 1456*la^4*zb^4))/(27*la*(-1 + zb)*
      (1 - zb + la*zb)^2) + ((-24*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/
       (la*(-1 + zb)) - (24*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/
       (la*nc^2*(-1 + zb)) + (48*nc^2*Pi^3*(1 + zb^2 - 2*la*zb^2 + 
         la^2*zb^2))/(la*(-1 + zb)))/ep^4 + 
    nf*((64*Pi^3*(41 + 78*zb - 78*la*zb + 41*zb^2 - 82*la*zb^2 + 
         41*la^2*zb^2))/(27*la*nc*(-1 + zb)) - 
      (64*nc*Pi^3*(41 + 78*zb - 78*la*zb + 41*zb^2 - 82*la*zb^2 + 
         41*la^2*zb^2))/(27*la*(-1 + zb))) + 
    ((-16*Pi^3*(1 + 3*zb - 6*la*zb + zb^2 + la*zb^2 + la^2*zb^2))/
       (la*(-1 + zb)) - (12*Pi^3*(3 + 4*zb - 4*la*zb + 3*zb^2 - 6*la*zb^2 + 
         3*la^2*zb^2))/(la*nc^2*(-1 + zb)) + 
      (4*nc^2*Pi^3*(13 + 24*zb - 36*la*zb + 13*zb^2 - 14*la*zb^2 + 
         13*la^2*zb^2))/(la*(-1 + zb)) + 
      nf*((16*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*nc*(-1 + zb)) - 
        (16*nc*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*(-1 + zb))))/
     ep^3 + ((-24*Pi^3*(4 + 5*zb - 5*la*zb + 4*zb^2 - 8*la*zb^2 + 
         4*la^2*zb^2))/(la*nc^2*(-1 + zb)) - 
      (16*Pi^3*(2 + 11*zb - 29*la*zb - 26*zb^2 + 88*la*zb^2 - 44*la^2*zb^2 + 
         11*zb^3 - 69*la*zb^3 + 87*la^2*zb^3 - 29*la^3*zb^3 + 2*zb^4 + 
         10*la*zb^4 - 24*la^2*zb^4 + 10*la^3*zb^4 + 2*la^4*zb^4))/
       (3*la*(-1 + zb)*(1 - zb + la*zb)^2) + 
      (8*nc^2*Pi^3*(40 - 5*zb - 31*la*zb - 70*zb^2 + 212*la*zb^2 - 
         106*la^2*zb^2 - 5*zb^3 - 57*la*zb^3 + 93*la^2*zb^3 - 31*la^3*zb^3 + 
         40*zb^4 - 124*la*zb^4 + 168*la^2*zb^4 - 124*la^3*zb^4 + 
         40*la^4*zb^4))/(3*la*(-1 + zb)*(1 - zb + la*zb)^2) + 
      nf*((16*Pi^3*(5 + 6*zb - 6*la*zb + 5*zb^2 - 10*la*zb^2 + 5*la^2*zb^2))/
         (3*la*nc*(-1 + zb)) - (16*nc*Pi^3*(5 + 6*zb - 6*la*zb + 5*zb^2 - 
           10*la*zb^2 + 5*la^2*zb^2))/(3*la*(-1 + zb))))/ep^2 + 
    ((-24*Pi^3*(8 + 13*zb - 13*la*zb + 8*zb^2 - 16*la*zb^2 + 8*la^2*zb^2))/
       (la*nc^2*(-1 + zb)) - (16*Pi^3*(13 + 31*zb - 139*la*zb - 88*zb^2 + 
         284*la*zb^2 - 88*la^2*zb^2 + 31*zb^3 - 201*la*zb^3 + 309*la^2*zb^3 - 
         139*la^3*zb^3 + 13*zb^4 + 56*la*zb^4 - 138*la^2*zb^4 + 
         56*la^3*zb^4 + 13*la^4*zb^4))/(9*la*(-1 + zb)*(1 - zb + la*zb)^2) + 
      (8*nc^2*Pi^3*(242 - 19*zb - 197*la*zb - 446*zb^2 + 1108*la*zb^2 - 
         446*la^2*zb^2 - 19*zb^3 - 159*la*zb^3 + 375*la^2*zb^3 - 
         197*la^3*zb^3 + 242*zb^4 - 752*la*zb^4 + 1020*la^2*zb^4 - 
         752*la^3*zb^4 + 242*la^4*zb^4))/(9*la*(-1 + zb)*
        (1 - zb + la*zb)^2) + 
      nf*((64*Pi^3*(7 + 12*zb - 12*la*zb + 7*zb^2 - 14*la*zb^2 + 
           7*la^2*zb^2))/(9*la*nc*(-1 + zb)) - 
        (64*nc*Pi^3*(7 + 12*zb - 12*la*zb + 7*zb^2 - 14*la*zb^2 + 
           7*la^2*zb^2))/(9*la*(-1 + zb))))/ep + 
    ep*((-24*Pi^3*(32 + 61*zb - 61*la*zb + 32*zb^2 - 64*la*zb^2 + 
         32*la^2*zb^2))/(la*nc^2*(-1 + zb)) - 
      (16*Pi^3*(484 + 259*zb - 4147*la*zb - 1486*zb^2 + 2000*la*zb^2 + 
         3374*la^2*zb^2 + 259*zb^3 + 195*la*zb^3 + 3693*la^2*zb^3 - 
         4147*la^3*zb^3 + 484*zb^4 + 1952*la*zb^4 - 4872*la^2*zb^4 + 
         1952*la^3*zb^4 + 484*la^4*zb^4))/(81*la*(-1 + zb)*
        (1 - zb + la*zb)^2) + (8*nc^2*Pi^3*(8744 - 211*zb - 7565*la*zb - 
         17066*zb^2 + 32188*la*zb^2 - 7346*la^2*zb^2 - 211*zb^3 + 
         2577*la*zb^3 + 5199*la^2*zb^3 - 7565*la^3*zb^3 + 8744*zb^4 - 
         27200*la*zb^4 + 36912*la^2*zb^4 - 27200*la^3*zb^4 + 8744*la^4*zb^4))/
       (81*la*(-1 + zb)*(1 - zb + la*zb)^2) + 
      nf*((256*Pi^3*(61 + 120*zb - 120*la*zb + 61*zb^2 - 122*la*zb^2 + 
           61*la^2*zb^2))/(81*la*nc*(-1 + zb)) - 
        (256*nc*Pi^3*(61 + 120*zb - 120*la*zb + 61*zb^2 - 122*la*zb^2 + 
           61*la^2*zb^2))/(81*la*(-1 + zb))))
 
MasterCoefficient[RV, 3, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 3, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 3, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 3, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 3, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 3, q, qbar, zb, 0, la] = 
   ALARM*ep^2 - (24*(-1 + 2*la)*nc*Pi^3*zb^2*(7 - 7*zb + la*zb))/
     ((-1 + zb)*(1 - zb + la*zb)) + (24*(-1 + 2*la)*nc^3*Pi^3*zb^2*
      (3 - 3*zb + la*zb))/((-1 + zb)*(1 - zb + la*zb)) + 
    (24*(-1 + 2*la)*Pi^3*zb^2*(-1 + zb + la*zb))/
     (nc^3*(-1 + zb)*(1 - zb + la*zb)) - 
    (24*(-1 + 2*la)*Pi^3*zb^2*(-5 + 5*zb + la*zb))/
     (nc*(-1 + zb)*(1 - zb + la*zb)) + 
    ((-24*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc^3*(-1 + zb)) + 
      (48*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc*(-1 + zb)) - 
      (24*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(-1 + zb))/ep^4 + 
    ep*((-48*(-1 + 2*la)*nc*Pi^3*zb^2*(7 - 7*zb + la*zb))/
       ((-1 + zb)*(1 - zb + la*zb)) + (48*(-1 + 2*la)*nc^3*Pi^3*zb^2*
        (3 - 3*zb + la*zb))/((-1 + zb)*(1 - zb + la*zb)) + 
      (48*(-1 + 2*la)*Pi^3*zb^2*(-1 + zb + la*zb))/(nc^3*(-1 + zb)*
        (1 - zb + la*zb)) - (48*(-1 + 2*la)*Pi^3*zb^2*(-5 + 5*zb + la*zb))/
       (nc*(-1 + zb)*(1 - zb + la*zb))) + 
    ((-12*(-1 + 2*la)*nc*Pi^3*zb^2*(7 - 7*zb + la*zb))/
       ((-1 + zb)*(1 - zb + la*zb)) + (12*(-1 + 2*la)*nc^3*Pi^3*zb^2*
        (3 - 3*zb + la*zb))/((-1 + zb)*(1 - zb + la*zb)) + 
      (12*(-1 + 2*la)*Pi^3*zb^2*(-1 + zb + la*zb))/(nc^3*(-1 + zb)*
        (1 - zb + la*zb)) - (12*(-1 + 2*la)*Pi^3*zb^2*(-5 + 5*zb + la*zb))/
       (nc*(-1 + zb)*(1 - zb + la*zb)))/ep + 
    (-24*nc^3*Pi^3*zb + (24*Pi^3*zb^3)/(nc^3*(-1 + zb)) - 
      (24*Pi^3*zb*(1 + zb)*(-1 + 2*zb))/(nc*(-1 + zb)) + 
      (24*nc*Pi^3*zb*(-2 + 2*zb + zb^2))/(-1 + zb))/ep^3 + 
    ((12*nc^3*Pi^3*zb^2*(-2 + 3*la + 2*zb - 3*la*zb + la^2*zb))/
       ((-1 + zb)*(1 - zb + la*zb)) + 
      (12*nc*Pi^3*zb^2*(4 - 7*la - 2*zb + 5*la*zb - la^2*zb - 2*zb^2 + 
         2*la*zb^2))/((-1 + zb)*(1 - zb + la*zb)) + 
      (12*Pi^3*zb^2*(-la + 2*zb - la*zb + la^2*zb - 2*zb^2 + 2*la*zb^2))/
       (nc^3*(-1 + zb)*(1 - zb + la*zb)) - 
      (12*Pi^3*zb^2*(2 - 5*la + 2*zb + la*zb + la^2*zb - 4*zb^2 + 4*la*zb^2))/
       (nc*(-1 + zb)*(1 - zb + la*zb)))/ep^2
 
MasterCoefficient[RV, 4, g, g, 0, 0, 0] = 
   ALARM*ep^2 - (32*nc^2*Pi^3)/(la*zb) - (32*nc^2*Pi^3)/(ep^4*la*zb) - 
    (32*nc^2*Pi^3)/(ep^3*la*zb) - (32*nc^2*Pi^3)/(ep^2*la*zb) - 
    (32*nc^2*Pi^3)/(ep*la*zb) - (32*ep*nc^2*Pi^3)/(la*zb)
 
MasterCoefficient[RV, 4, g, g, 0, 0, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/((-1 + la)*zb) + 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*zb) + (32*nc^2*Pi^3)/(ep^3*(-1 + la)*zb) + 
    (32*nc^2*Pi^3)/(ep^2*(-1 + la)*zb) + (32*nc^2*Pi^3)/(ep*(-1 + la)*zb) + 
    (32*ep*nc^2*Pi^3)/((-1 + la)*zb)
 
MasterCoefficient[RV, 4, g, g, 0, 0, la] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/((-1 + la)*la*zb) + 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*la*zb) + (32*nc^2*Pi^3)/
     (ep^3*(-1 + la)*la*zb) + (32*nc^2*Pi^3)/(ep^2*(-1 + la)*la*zb) + 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*la*zb) + (32*ep*nc^2*Pi^3)/((-1 + la)*la*zb)
 
MasterCoefficient[RV, 4, g, g, zb, 0, 0] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*(-1 + zb)*zb) + 
    (32*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb)
 
MasterCoefficient[RV, 4, g, g, zb, 0, 1] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*(-1 + zb)*zb) - 
    (32*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb)
 
MasterCoefficient[RV, 4, g, g, zb, 0, la] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 
       2*la*zb^4 + 3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/
     (ep^4*(-1 + la)*la*(-1 + zb)*zb) - 
    (32*ep*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 15*la*zb^2 + 15*la^2*zb^2 - 
       2*zb^3 + 15*la*zb^3 - 15*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/((-1 + la)*la*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 12*la*zb^2 + 12*la^2*zb^2 - 2*zb^3 + 
       12*la*zb^3 - 12*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/((-1 + la)*la*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 9*la*zb^2 + 9*la^2*zb^2 - 2*zb^3 + 
       9*la*zb^3 - 9*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep*(-1 + la)*la*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 6*la*zb^2 + 6*la^2*zb^2 - 2*zb^3 + 
       6*la*zb^3 - 6*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^2*(-1 + la)*la*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 3*la*zb^2 + 3*la^2*zb^2 - 2*zb^3 + 
       3*la*zb^3 - 3*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^3*(-1 + la)*la*(-1 + zb)*zb)
 
MasterCoefficient[RV, 4, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 4, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 4, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 4, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 4, g, q, zb, 0, 1] = 
   ALARM*ep^2 + (16*Pi^3*zb)/((-1 + la)*(-1 + zb)) - 
    (16*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)) + 
    ((16*Pi^3*zb)/((-1 + la)*(-1 + zb)) - (16*nc^2*Pi^3*zb)/
       ((-1 + la)*(-1 + zb)))/ep^3 + ((16*Pi^3*zb)/((-1 + la)*(-1 + zb)) - 
      (16*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)))/ep^2 + 
    ((16*Pi^3*zb)/((-1 + la)*(-1 + zb)) - (16*nc^2*Pi^3*zb)/
       ((-1 + la)*(-1 + zb)))/ep + ep*((16*Pi^3*zb)/((-1 + la)*(-1 + zb)) - 
      (16*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb))) + 
    ((8*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + zb)) - (8*nc^2*Pi^3*(1 + zb^2))/
       ((-1 + la)*(-1 + zb)))/ep^4
 
MasterCoefficient[RV, 4, g, q, zb, 0, la] = 
   ALARM*ep^2 - (8*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
    (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
    ((-8*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)))/ep^3 + 
    ((-8*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)))/ep^2 + 
    ((-8*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)))/ep + 
    ep*((-8*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
      (8*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb))) + 
    ((8*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)) - 
      (8*nc^2*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)))/ep^4
 
MasterCoefficient[RV, 4, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 4, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 4, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 4, q, g, zb, 0, 0] = 
   ALARM*ep^2 + ((-16*Pi^3*zb)/(la*(-1 + zb)) + 
      (16*Pi^3*zb)/(la*nc^2*(-1 + zb)))/ep^3 + (8*Pi^3*(1 - 4*zb + zb^2))/
     (la*(-1 + zb)) - (8*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*(-1 + zb)) + 
    ((-8*Pi^3*(1 + zb^2))/(la*(-1 + zb)) + (8*Pi^3*(1 + zb^2))/
       (la*nc^2*(-1 + zb)))/ep^4 + 
    ((8*Pi^3*(1 - 4*zb + zb^2))/(la*(-1 + zb)) - (8*Pi^3*(1 - 4*zb + zb^2))/
       (la*nc^2*(-1 + zb)))/ep^2 + 
    ((8*Pi^3*(1 - 4*zb + zb^2))/(la*(-1 + zb)) - (8*Pi^3*(1 - 4*zb + zb^2))/
       (la*nc^2*(-1 + zb)))/ep + 
    ep*((8*Pi^3*(1 - 4*zb + zb^2))/(la*(-1 + zb)) - 
      (8*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*(-1 + zb)))
 
MasterCoefficient[RV, 4, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 4, q, g, zb, 0, la] = 
   ALARM*ep^2 + ((16*(-1 + la)*Pi^3*zb)/(la*(-1 + zb)) - 
      (16*(-1 + la)*Pi^3*zb)/(la*nc^2*(-1 + zb)))/ep^3 - 
    (8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/(la*(-1 + zb)) + 
    (8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/(la*nc^2*(-1 + zb)) + 
    ((-8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/(la*(-1 + zb)) + 
      (8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/(la*nc^2*(-1 + zb)))/
     ep^2 + ((-8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/
       (la*(-1 + zb)) + (8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/
       (la*nc^2*(-1 + zb)))/ep + 
    ep*((-8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/(la*(-1 + zb)) + 
      (8*Pi^3*(-1 + 4*zb - 3*la*zb - zb^2 + la*zb^2))/(la*nc^2*(-1 + zb))) + 
    ((-8*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*(-1 + zb)) + 
      (8*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*nc^2*(-1 + zb)))/ep^4
 
MasterCoefficient[RV, 4, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 4, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 4, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 4, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 4, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 4, q, qbar, zb, 0, la] = 
   ALARM*ep^2 + ((8*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc*(-1 + zb)) - 
      (16*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(-1 + zb) + 
      (8*(1 - 2*la + 2*la^2)*nc^3*Pi^3*zb^3)/(-1 + zb))/ep^4 + 
    ((-8*Pi^3*zb*(-1 + zb + zb^2))/(nc*(-1 + zb)) + 
      (16*nc*Pi^3*zb*(-1 + zb + zb^2))/(-1 + zb) - 
      (8*nc^3*Pi^3*zb*(-1 + zb + zb^2))/(-1 + zb))/ep^3
 
MasterCoefficient[RV, 5, g, g, 0, 0, 0] = 
   ALARM*ep^2 + (32*nc^2*Pi^3)/(la*zb) + (32*nc^2*Pi^3)/(ep^4*la*zb) + 
    (32*nc^2*Pi^3)/(ep^3*la*zb) + (32*nc^2*Pi^3)/(ep^2*la*zb) + 
    (32*nc^2*Pi^3)/(ep*la*zb) + (32*ep*nc^2*Pi^3)/(la*zb)
 
MasterCoefficient[RV, 5, g, g, 0, 0, 1] = 
   ALARM*ep^2 - (32*nc^2*Pi^3)/((-1 + la)*zb) - 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*zb) - (32*nc^2*Pi^3)/(ep^3*(-1 + la)*zb) - 
    (32*nc^2*Pi^3)/(ep^2*(-1 + la)*zb) - (32*nc^2*Pi^3)/(ep*(-1 + la)*zb) - 
    (32*ep*nc^2*Pi^3)/((-1 + la)*zb)
 
MasterCoefficient[RV, 5, g, g, 0, 0, la] = 
   ALARM*ep^2 - (32*nc^2*Pi^3)/((-1 + la)*la*zb) - 
    (32*nc^2*Pi^3)/(ep^4*(-1 + la)*la*zb) - (32*nc^2*Pi^3)/
     (ep^3*(-1 + la)*la*zb) - (32*nc^2*Pi^3)/(ep^2*(-1 + la)*la*zb) - 
    (32*nc^2*Pi^3)/(ep*(-1 + la)*la*zb) - (32*ep*nc^2*Pi^3)/((-1 + la)*la*zb)
 
MasterCoefficient[RV, 5, g, g, zb, 0, 0] = 
   ALARM*ep^2 - (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*(-1 + zb)*zb) - 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*(-1 + zb)*zb) - 
    (32*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb)
 
MasterCoefficient[RV, 5, g, g, zb, 0, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*(-1 + zb)*zb) + 
    (32*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb)
 
MasterCoefficient[RV, 5, g, g, zb, 0, la] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 
       2*la*zb^4 + 3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/
     (ep^4*(-1 + la)*la*(-1 + zb)*zb) + 
    (32*ep*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 15*la*zb^2 + 15*la^2*zb^2 - 
       2*zb^3 + 15*la*zb^3 - 15*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/((-1 + la)*la*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 12*la*zb^2 + 12*la^2*zb^2 - 2*zb^3 + 
       12*la*zb^3 - 12*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/((-1 + la)*la*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 9*la*zb^2 + 9*la^2*zb^2 - 2*zb^3 + 
       9*la*zb^3 - 9*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep*(-1 + la)*la*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 6*la*zb^2 + 6*la^2*zb^2 - 2*zb^3 + 
       6*la*zb^3 - 6*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^2*(-1 + la)*la*(-1 + zb)*zb) + 
    (32*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 3*la*zb^2 + 3*la^2*zb^2 - 2*zb^3 + 
       3*la*zb^3 - 3*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^3*(-1 + la)*la*(-1 + zb)*zb)
 
MasterCoefficient[RV, 5, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 5, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 5, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 5, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 5, g, q, zb, 0, 1] = 
   ALARM*ep^2 + (32*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)) + 
    ((-16*Pi^3*zb)/((-1 + la)*(-1 + zb)) - (16*Pi^3*zb)/
       ((-1 + la)*nc^2*(-1 + zb)) + (32*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)))/
     ep^3 - (8*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + zb)) + 
    (8*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
    ((-8*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + zb)) - (8*Pi^3*(1 + zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)) + (16*nc^2*Pi^3*(1 + zb^2))/
       ((-1 + la)*(-1 + zb)))/ep^4 + 
    ((32*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)) - (8*Pi^3*(1 + zb^2))/
       ((-1 + la)*(-1 + zb)) + (8*Pi^3*(1 - 4*zb + zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)))/ep^2 + 
    ((32*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)) - (8*Pi^3*(1 + zb^2))/
       ((-1 + la)*(-1 + zb)) + (8*Pi^3*(1 - 4*zb + zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)))/ep + 
    ep*((32*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)) - (8*Pi^3*(1 + zb^2))/
       ((-1 + la)*(-1 + zb)) + (8*Pi^3*(1 - 4*zb + zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)))
 
MasterCoefficient[RV, 5, g, q, zb, 0, la] = 
   ALARM*ep^2 - (16*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/
     ((-1 + la)*(-1 + zb)) + (8*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/
     ((-1 + la)*nc^2*(-1 + zb)) + 
    (8*Pi^3*(-1 + 3*zb - 3*la*zb - 2*zb^2 + la*zb^2))/((-1 + la)*(-1 + zb)) + 
    ((-16*la*Pi^3*zb)/((-1 + la)*nc^2*(-1 + zb)) - 
      (16*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
      (16*Pi^3*zb*(1 - 2*la - zb + la*zb))/((-1 + la)*(-1 + zb)))/ep^3 + 
    ((-16*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
      (8*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (8*Pi^3*(-1 + 3*zb - 3*la*zb - 2*zb^2 + la*zb^2))/
       ((-1 + la)*(-1 + zb)))/ep^2 + 
    ((-16*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
      (8*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (8*Pi^3*(-1 + 3*zb - 3*la*zb - 2*zb^2 + la*zb^2))/
       ((-1 + la)*(-1 + zb)))/ep + 
    ep*((-16*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
      (8*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (8*Pi^3*(-1 + 3*zb - 3*la*zb - 2*zb^2 + la*zb^2))/
       ((-1 + la)*(-1 + zb))) + 
    ((-8*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)) - 
      (8*Pi^3*(1 + la^2*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (16*nc^2*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)))/ep^4
 
MasterCoefficient[RV, 5, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 5, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 5, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 5, q, g, zb, 0, 0] = 
   ALARM*ep^2 + (16*Pi^3*zb)/(la*(-1 + zb)) - (16*nc^2*Pi^3*zb)/
     (la*(-1 + zb)) + ((16*Pi^3*zb)/(la*(-1 + zb)) - 
      (16*nc^2*Pi^3*zb)/(la*(-1 + zb)))/ep^3 + 
    ((16*Pi^3*zb)/(la*(-1 + zb)) - (16*nc^2*Pi^3*zb)/(la*(-1 + zb)))/ep^2 + 
    ((16*Pi^3*zb)/(la*(-1 + zb)) - (16*nc^2*Pi^3*zb)/(la*(-1 + zb)))/ep + 
    ep*((16*Pi^3*zb)/(la*(-1 + zb)) - (16*nc^2*Pi^3*zb)/(la*(-1 + zb))) + 
    ((8*Pi^3*(1 + zb^2))/(la*(-1 + zb)) - (8*nc^2*Pi^3*(1 + zb^2))/
       (la*(-1 + zb)))/ep^4
 
MasterCoefficient[RV, 5, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 5, q, g, zb, 0, la] = 
   ALARM*ep^2 + (8*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) - 
    (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) + 
    ((8*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) - 
      (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)))/ep^3 + 
    ((8*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) - 
      (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)))/ep^2 + 
    ((8*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) - 
      (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)))/ep + 
    ep*((8*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) - 
      (8*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb))) + 
    ((8*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*(-1 + zb)) - 
      (8*nc^2*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*(-1 + zb)))/ep^4
 
MasterCoefficient[RV, 5, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 5, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 5, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 5, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 5, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 5, q, qbar, zb, 0, la] = 
   ALARM*ep^2 + ((-16*Pi^3*zb^2)/nc^3 + (32*Pi^3*zb^2)/nc - 16*nc*Pi^3*zb^2)/
     ep^2 + ((16*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc^3*(-1 + zb)) - 
      (24*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc*(-1 + zb)) + 
      (8*(1 - 2*la + 2*la^2)*nc^3*Pi^3*zb^3)/(-1 + zb))/ep^4 + 
    (16*nc*Pi^3*zb - (16*Pi^3*zb^3)/(nc^3*(-1 + zb)) - 
      (8*nc^3*Pi^3*zb*(-1 + zb + zb^2))/(-1 + zb) + 
      (8*Pi^3*zb*(1 - zb + 3*zb^2))/(nc*(-1 + zb)))/ep^3
 
MasterCoefficient[RV, 6, g, g, 0, 0, 0] = 
   ALARM*ep^2 - (96*nc^2*Pi^3)/(la*zb) - (96*nc^2*Pi^3)/(ep^4*la*zb) - 
    (96*nc^2*Pi^3)/(ep^3*la*zb) - (96*nc^2*Pi^3)/(ep^2*la*zb) - 
    (96*nc^2*Pi^3)/(ep*la*zb) - (96*ep*nc^2*Pi^3)/(la*zb)
 
MasterCoefficient[RV, 6, g, g, 0, 0, 1] = 
   ALARM*ep^2 + (96*nc^2*Pi^3)/((-1 + la)*zb) + 
    (96*nc^2*Pi^3)/(ep^4*(-1 + la)*zb) + (96*nc^2*Pi^3)/(ep^3*(-1 + la)*zb) + 
    (96*nc^2*Pi^3)/(ep^2*(-1 + la)*zb) + (96*nc^2*Pi^3)/(ep*(-1 + la)*zb) + 
    (96*ep*nc^2*Pi^3)/((-1 + la)*zb)
 
MasterCoefficient[RV, 6, g, g, 0, 0, la] = 
   ALARM*ep^2 + (96*nc^2*Pi^3)/((-1 + la)*la*zb) + 
    (96*nc^2*Pi^3)/(ep^4*(-1 + la)*la*zb) + (96*nc^2*Pi^3)/
     (ep^3*(-1 + la)*la*zb) + (96*nc^2*Pi^3)/(ep^2*(-1 + la)*la*zb) + 
    (96*nc^2*Pi^3)/(ep*(-1 + la)*la*zb) + (96*ep*nc^2*Pi^3)/((-1 + la)*la*zb)
 
MasterCoefficient[RV, 6, g, g, zb, 0, 0] = 
   ALARM*ep^2 + (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb) + 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*(-1 + zb)*zb) + 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*(-1 + zb)*zb) + 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*(-1 + zb)*zb) + 
    (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*(-1 + zb)*zb) + 
    (96*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb)
 
MasterCoefficient[RV, 6, g, g, zb, 0, 1] = 
   ALARM*ep^2 - (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*(-1 + zb)*
      zb) - (96*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*(-1 + zb)*zb) - 
    (32*nc*nf*Pi^3*(89 - 127*zb + 89*zb^2))/(9*(-1 + la)*(-1 + zb)) - 
    (16*nc^2*Pi^3*(54 - 235*zb + 332*zb^2 - 235*zb^3 + 54*zb^4))/
     (9*(-1 + la)*(-1 + zb)*zb) + ((-16*nc*nf*Pi^3*(-1 + zb))/(-1 + la) - 
      (16*nc^2*Pi^3*(6 - 13*zb + 20*zb^2 - 13*zb^3 + 6*zb^4))/
       ((-1 + la)*(-1 + zb)*zb))/ep^2 + 
    ((-16*nc*nf*Pi^3*(17 - 28*zb + 17*zb^2))/(3*(-1 + la)*(-1 + zb)) - 
      (32*nc^2*Pi^3*(9 - 25*zb + 38*zb^2 - 25*zb^3 + 9*zb^4))/
       (3*(-1 + la)*(-1 + zb)*zb))/ep + 
    ep*((-32*nc*nf*Pi^3*(745 - 956*zb + 745*zb^2))/(27*(-1 + la)*(-1 + zb)) - 
      (32*nc^2*Pi^3*(81 - 640*zb + 818*zb^2 - 640*zb^3 + 81*zb^4))/
       (27*(-1 + la)*(-1 + zb)*zb))
 
MasterCoefficient[RV, 6, g, g, zb, 0, la] = 
   ALARM*ep^2 - (32*nc*nf*Pi^3*(89 - 127*zb + 127*zb^2 - 127*la*zb^2 + 
       89*la^2*zb^2))/(9*(-1 + la)*(-1 + zb)) - 
    (96*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 2*la*zb^4 + 
       3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/(ep^4*(-1 + la)*la*(-1 + zb)*
      zb) - (96*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 4*la*zb^2 + 4*la^2*zb^2 - 
       2*zb^3 + 4*la*zb^3 - 4*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^3*(-1 + la)*la*(-1 + zb)*zb) - 
    (16*nc^2*Pi^3*(54 - 108*zb - 235*la*zb + 162*zb^2 - 1666*la*zb^2 + 
       2360*la^2*zb^2 - 108*zb^3 + 2098*la*zb^3 - 494*la^2*zb^3 - 
       2630*la^3*zb^3 + 54*zb^4 - 972*la*zb^4 - 92*la^2*zb^4 - 
       494*la^3*zb^4 + 2360*la^4*zb^4 + 432*la*zb^5 - 972*la^2*zb^5 + 
       2098*la^3*zb^5 - 1666*la^4*zb^5 - 235*la^5*zb^5 + 54*la^2*zb^6 - 
       108*la^3*zb^6 + 162*la^4*zb^6 - 108*la^5*zb^6 + 54*la^6*zb^6))/
     (9*(-1 + la)*la*(-1 + zb)*zb*(-1 + la*zb)^2) + 
    ((-16*nc*nf*Pi^3*(1 - 2*zb + 2*zb^2 - 2*la*zb^2 + la^2*zb^2))/
       ((-1 + la)*(-1 + zb)) - (16*nc^2*Pi^3*(6 - 12*zb - 13*la*zb + 
         18*zb^2 - 34*la*zb^2 + 68*la^2*zb^2 - 12*zb^3 + 22*la*zb^3 + 
         34*la^2*zb^3 - 110*la^3*zb^3 + 6*zb^4 + 12*la*zb^4 - 68*la^2*zb^4 + 
         34*la^3*zb^4 + 68*la^4*zb^4 - 12*la*zb^5 + 12*la^2*zb^5 + 
         22*la^3*zb^5 - 34*la^4*zb^5 - 13*la^5*zb^5 + 6*la^2*zb^6 - 
         12*la^3*zb^6 + 18*la^4*zb^6 - 12*la^5*zb^6 + 6*la^6*zb^6))/
       ((-1 + la)*la*(-1 + zb)*zb*(-1 + la*zb)^2))/ep^2 + 
    ((-16*nc*nf*Pi^3*(17 - 28*zb + 28*zb^2 - 28*la*zb^2 + 17*la^2*zb^2))/
       (3*(-1 + la)*(-1 + zb)) - (32*nc^2*Pi^3*(9 - 18*zb - 25*la*zb + 
         27*zb^2 - 133*la*zb^2 + 203*la^2*zb^2 - 18*zb^3 + 133*la*zb^3 + 
         43*la^2*zb^3 - 284*la^3*zb^3 + 9*zb^4 - 18*la*zb^4 - 140*la^2*zb^4 + 
         43*la^3*zb^4 + 203*la^4*zb^4 - 18*la^2*zb^5 + 133*la^3*zb^5 - 
         133*la^4*zb^5 - 25*la^5*zb^5 + 9*la^2*zb^6 - 18*la^3*zb^6 + 
         27*la^4*zb^6 - 18*la^5*zb^6 + 9*la^6*zb^6))/
       (3*(-1 + la)*la*(-1 + zb)*zb*(-1 + la*zb)^2))/ep + 
    ep*((-32*nc*nf*Pi^3*(745 - 956*zb + 956*zb^2 - 956*la*zb^2 + 
         745*la^2*zb^2))/(27*(-1 + la)*(-1 + zb)) - 
      (32*nc^2*Pi^3*(81 - 162*zb - 640*la*zb + 243*zb^2 - 4933*la*zb^2 + 
         6869*la^2*zb^2 - 162*zb^3 + 7363*la*zb^3 - 4301*la^2*zb^3 - 
         5816*la^3*zb^3 + 81*zb^4 - 5022*la*zb^4 + 4552*la^2*zb^4 - 
         4301*la^3*zb^4 + 6869*la^4*zb^4 + 2430*la*zb^5 - 5022*la^2*zb^5 + 
         7363*la^3*zb^5 - 4933*la^4*zb^5 - 640*la^5*zb^5 + 81*la^2*zb^6 - 
         162*la^3*zb^6 + 243*la^4*zb^6 - 162*la^5*zb^6 + 81*la^6*zb^6))/
       (27*(-1 + la)*la*(-1 + zb)*zb*(-1 + la*zb)^2))
 
MasterCoefficient[RV, 6, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 6, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 6, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 6, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 6, g, q, zb, 0, 1] = 
   ALARM*ep^2 + (24*Pi^3*(16 + 29*zb + 16*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
    (16*Pi^3*(80 + 249*zb + 80*zb^2))/(27*(-1 + la)*(-1 + zb)) - 
    (104*nc^2*Pi^3*(112 + 219*zb + 112*zb^2))/(27*(-1 + la)*(-1 + zb)) + 
    ((24*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + zb)) + (24*Pi^3*(1 + zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)) - (48*nc^2*Pi^3*(1 + zb^2))/
       ((-1 + la)*(-1 + zb)))/ep^4 + 
    nf*((-64*Pi^3*(41 + 78*zb + 41*zb^2))/(27*(-1 + la)*nc*(-1 + zb)) + 
      (64*nc*Pi^3*(41 + 78*zb + 41*zb^2))/(27*(-1 + la)*(-1 + zb))) + 
    ((16*Pi^3*(1 + 3*zb + zb^2))/((-1 + la)*(-1 + zb)) + 
      (12*Pi^3*(3 + 4*zb + 3*zb^2))/((-1 + la)*nc^2*(-1 + zb)) - 
      (4*nc^2*Pi^3*(13 + 24*zb + 13*zb^2))/((-1 + la)*(-1 + zb)) + 
      nf*((-16*Pi^3*(1 + zb^2))/((-1 + la)*nc*(-1 + zb)) + 
        (16*nc*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + zb))))/ep^3 + 
    ((16*Pi^3*(2 + 15*zb + 2*zb^2))/(3*(-1 + la)*(-1 + zb)) + 
      (24*Pi^3*(4 + 5*zb + 4*zb^2))/((-1 + la)*nc^2*(-1 + zb)) - 
      (40*nc^2*Pi^3*(8 + 15*zb + 8*zb^2))/(3*(-1 + la)*(-1 + zb)) + 
      nf*((-16*Pi^3*(5 + 6*zb + 5*zb^2))/(3*(-1 + la)*nc*(-1 + zb)) + 
        (16*nc*Pi^3*(5 + 6*zb + 5*zb^2))/(3*(-1 + la)*(-1 + zb))))/ep^2 + 
    ((24*Pi^3*(8 + 13*zb + 8*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (16*Pi^3*(13 + 57*zb + 13*zb^2))/(9*(-1 + la)*(-1 + zb)) - 
      (8*nc^2*Pi^3*(242 + 465*zb + 242*zb^2))/(9*(-1 + la)*(-1 + zb)) + 
      nf*((-64*Pi^3*(7 + 12*zb + 7*zb^2))/(9*(-1 + la)*nc*(-1 + zb)) + 
        (64*nc*Pi^3*(7 + 12*zb + 7*zb^2))/(9*(-1 + la)*(-1 + zb))))/ep + 
    ep*((24*Pi^3*(32 + 61*zb + 32*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (16*Pi^3*(484 + 1227*zb + 484*zb^2))/(81*(-1 + la)*(-1 + zb)) - 
      (8*nc^2*Pi^3*(8744 + 17277*zb + 8744*zb^2))/(81*(-1 + la)*(-1 + zb)) + 
      nf*((-256*Pi^3*(61 + 120*zb + 61*zb^2))/(81*(-1 + la)*nc*(-1 + zb)) + 
        (256*nc*Pi^3*(61 + 120*zb + 61*zb^2))/(81*(-1 + la)*(-1 + zb))))
 
MasterCoefficient[RV, 6, g, q, zb, 0, la] = 
   ALARM*ep^2 + (24*Pi^3*(16 + 29*la*zb + 16*la^2*zb^2))/
     ((-1 + la)*nc^2*(-1 + zb)) + 
    (16*Pi^3*(80 - 648*zb + 737*la*zb + 648*zb^2 - 1134*la*zb^2 + 
       148*la^2*zb^2 + 486*la*zb^3 - 1134*la^2*zb^3 + 737*la^3*zb^3 + 
       648*la^2*zb^4 - 648*la^3*zb^4 + 80*la^4*zb^4))/
     (27*(-1 + la)*(-1 + zb)*(-1 + la*zb)^2) - 
    (8*nc^2*Pi^3*(1456 - 1296*zb + 1231*la*zb + 1296*zb^2 - 2268*la*zb^2 - 
       1810*la^2*zb^2 + 972*la*zb^3 - 2268*la^2*zb^3 + 1231*la^3*zb^3 + 
       1296*la^2*zb^4 - 1296*la^3*zb^4 + 1456*la^4*zb^4))/
     (27*(-1 + la)*(-1 + zb)*(-1 + la*zb)^2) + 
    ((24*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)) + 
      (24*Pi^3*(1 + la^2*zb^2))/((-1 + la)*nc^2*(-1 + zb)) - 
      (48*nc^2*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)))/ep^4 + 
    nf*((-64*Pi^3*(41 + 78*la*zb + 41*la^2*zb^2))/(27*(-1 + la)*nc*
        (-1 + zb)) + (64*nc*Pi^3*(41 + 78*la*zb + 41*la^2*zb^2))/
       (27*(-1 + la)*(-1 + zb))) + 
    ((16*Pi^3*(1 - 3*zb + 6*la*zb + 3*zb^2 - 3*la*zb^2 + la^2*zb^2))/
       ((-1 + la)*(-1 + zb)) + (12*Pi^3*(3 + 4*la*zb + 3*la^2*zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)) - (4*nc^2*Pi^3*(13 - 12*zb + 36*la*zb + 
         12*zb^2 - 12*la*zb^2 + 13*la^2*zb^2))/((-1 + la)*(-1 + zb)) + 
      nf*((-16*Pi^3*(1 + la^2*zb^2))/((-1 + la)*nc*(-1 + zb)) + 
        (16*nc*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb))))/ep^3 + 
    ((24*Pi^3*(4 + 5*la*zb + 4*la^2*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (16*Pi^3*(2 - 18*zb + 29*la*zb + 18*zb^2 - 44*la^2*zb^2 - 18*la*zb^3 + 
         29*la^3*zb^3 + 18*la^2*zb^4 - 18*la^3*zb^4 + 2*la^4*zb^4))/
       (3*(-1 + la)*(-1 + zb)*(-1 + la*zb)^2) - 
      (8*nc^2*Pi^3*(40 - 36*zb + 31*la*zb + 36*zb^2 - 106*la^2*zb^2 - 
         36*la*zb^3 + 31*la^3*zb^3 + 36*la^2*zb^4 - 36*la^3*zb^4 + 
         40*la^4*zb^4))/(3*(-1 + la)*(-1 + zb)*(-1 + la*zb)^2) + 
      nf*((-16*Pi^3*(5 + 6*la*zb + 5*la^2*zb^2))/(3*(-1 + la)*nc*(-1 + zb)) + 
        (16*nc*Pi^3*(5 + 6*la*zb + 5*la^2*zb^2))/(3*(-1 + la)*(-1 + zb))))/
     ep^2 + ((24*Pi^3*(8 + 13*la*zb + 8*la^2*zb^2))/((-1 + la)*nc^2*
        (-1 + zb)) + (16*Pi^3*(13 - 108*zb + 139*la*zb + 108*zb^2 - 
         108*la*zb^2 - 88*la^2*zb^2 - 108*la^2*zb^3 + 139*la^3*zb^3 + 
         108*la^2*zb^4 - 108*la^3*zb^4 + 13*la^4*zb^4))/
       (9*(-1 + la)*(-1 + zb)*(-1 + la*zb)^2) - 
      (8*nc^2*Pi^3*(242 - 216*zb + 197*la*zb + 216*zb^2 - 216*la*zb^2 - 
         446*la^2*zb^2 - 216*la^2*zb^3 + 197*la^3*zb^3 + 216*la^2*zb^4 - 
         216*la^3*zb^4 + 242*la^4*zb^4))/(9*(-1 + la)*(-1 + zb)*
        (-1 + la*zb)^2) + nf*((-64*Pi^3*(7 + 12*la*zb + 7*la^2*zb^2))/
         (9*(-1 + la)*nc*(-1 + zb)) + (64*nc*Pi^3*(7 + 12*la*zb + 
           7*la^2*zb^2))/(9*(-1 + la)*(-1 + zb))))/ep + 
    ep*((24*Pi^3*(32 + 61*la*zb + 32*la^2*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (16*Pi^3*(484 - 3888*zb + 4147*la*zb + 3888*zb^2 - 8748*la*zb^2 + 
         3374*la^2*zb^2 + 4860*la*zb^3 - 8748*la^2*zb^3 + 4147*la^3*zb^3 + 
         3888*la^2*zb^4 - 3888*la^3*zb^4 + 484*la^4*zb^4))/
       (81*(-1 + la)*(-1 + zb)*(-1 + la*zb)^2) - 
      (8*nc^2*Pi^3*(8744 - 7776*zb + 7565*la*zb + 7776*zb^2 - 17496*la*zb^2 - 
         7346*la^2*zb^2 + 9720*la*zb^3 - 17496*la^2*zb^3 + 7565*la^3*zb^3 + 
         7776*la^2*zb^4 - 7776*la^3*zb^4 + 8744*la^4*zb^4))/
       (81*(-1 + la)*(-1 + zb)*(-1 + la*zb)^2) + 
      nf*((-256*Pi^3*(61 + 120*la*zb + 61*la^2*zb^2))/(81*(-1 + la)*nc*
          (-1 + zb)) + (256*nc*Pi^3*(61 + 120*la*zb + 61*la^2*zb^2))/
         (81*(-1 + la)*(-1 + zb))))
 
MasterCoefficient[RV, 6, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 6, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 6, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 6, q, g, zb, 0, 0] = 
   ALARM*ep^2 + ((-48*Pi^3*zb)/(la*(-1 + zb)) + 
      (48*Pi^3*zb)/(la*nc^2*(-1 + zb)))/ep^3 + (24*Pi^3*(1 - 4*zb + zb^2))/
     (la*(-1 + zb)) - (24*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*(-1 + zb)) + 
    ((-24*Pi^3*(1 + zb^2))/(la*(-1 + zb)) + (24*Pi^3*(1 + zb^2))/
       (la*nc^2*(-1 + zb)))/ep^4 + 
    ((24*Pi^3*(1 - 4*zb + zb^2))/(la*(-1 + zb)) - (24*Pi^3*(1 - 4*zb + zb^2))/
       (la*nc^2*(-1 + zb)))/ep^2 + 
    ((24*Pi^3*(1 - 4*zb + zb^2))/(la*(-1 + zb)) - (24*Pi^3*(1 - 4*zb + zb^2))/
       (la*nc^2*(-1 + zb)))/ep + 
    ep*((24*Pi^3*(1 - 4*zb + zb^2))/(la*(-1 + zb)) - 
      (24*Pi^3*(1 - 4*zb + zb^2))/(la*nc^2*(-1 + zb)))
 
MasterCoefficient[RV, 6, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 6, q, g, zb, 0, la] = 
   ALARM*ep^2 + (12*nc^2*Pi^3*zb*(13 - 15*la*zb - 6*zb^2 + 4*la*zb^2 + 
       4*la^2*zb^2))/((-1 + zb)*(-1 + la*zb)) - 
    (24*Pi^3*(1 - 4*zb + 11*la*zb + zb^2 - 10*la^2*zb^2 - 7*la*zb^3 + 
       8*la^2*zb^3))/(la*(-1 + zb)*(-1 + la*zb)) - 
    (12*Pi^3*(-2 + 8*zb - 9*la*zb - 2*zb^2 + 5*la^2*zb^2 + 8*la*zb^3 - 
       12*la^2*zb^3 + 4*la^3*zb^3))/(la*nc^2*(-1 + zb)*(-1 + la*zb)) + 
    (24*nc^2*Pi^3*zb - (48*(-1 + la)*Pi^3*zb)/(la*nc^2*(-1 + zb)) - 
      (24*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)))/ep^3 + 
    ((-24*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*(-1 + zb)) + 
      (24*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*nc^2*(-1 + zb)))/
     ep^4 + ((12*nc^2*Pi^3*zb*(4 - 3*zb - 3*la*zb + la*zb^2 + la^2*zb^2))/
       ((-1 + zb)*(-1 + la*zb)) - (24*Pi^3*(1 - 4*zb + 5*la*zb + zb^2 - 
         4*la^2*zb^2 - la*zb^3 + 2*la^2*zb^3))/(la*(-1 + zb)*(-1 + la*zb)) - 
      (12*Pi^3*(-2 + 8*zb - 6*la*zb - 2*zb^2 - 3*la*zb^2 + 5*la^2*zb^2 + 
         2*la*zb^3 - 3*la^2*zb^3 + la^3*zb^3))/(la*nc^2*(-1 + zb)*
        (-1 + la*zb)))/ep^2 + 
    ((12*nc^2*Pi^3*zb*(7 - 2*zb - 7*la*zb - 2*zb^2 + 2*la*zb^2 + 
         2*la^2*zb^2))/((-1 + zb)*(-1 + la*zb)) - 
      (24*Pi^3*(1 - 4*zb + 7*la*zb + zb^2 - 6*la^2*zb^2 - 3*la*zb^3 + 
         4*la^2*zb^3))/(la*(-1 + zb)*(-1 + la*zb)) - 
      (12*Pi^3*(-2 + 8*zb - 7*la*zb - 2*zb^2 - 2*la*zb^2 + 5*la^2*zb^2 + 
         4*la*zb^3 - 6*la^2*zb^3 + 2*la^3*zb^3))/(la*nc^2*(-1 + zb)*
        (-1 + la*zb)))/ep + 
    ep*((12*nc^2*Pi^3*zb*(25 + 4*zb - 31*la*zb - 14*zb^2 + 8*la*zb^2 + 
         8*la^2*zb^2))/((-1 + zb)*(-1 + la*zb)) - 
      (24*Pi^3*(1 - 4*zb + 19*la*zb + zb^2 - 18*la^2*zb^2 - 15*la*zb^3 + 
         16*la^2*zb^3))/(la*(-1 + zb)*(-1 + la*zb)) - 
      (12*Pi^3*(-2 + 8*zb - 13*la*zb - 2*zb^2 + 4*la*zb^2 + 5*la^2*zb^2 + 
         16*la*zb^3 - 24*la^2*zb^3 + 8*la^3*zb^3))/(la*nc^2*(-1 + zb)*
        (-1 + la*zb)))
 
MasterCoefficient[RV, 6, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 6, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 6, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 6, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 6, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 6, q, qbar, zb, 0, la] = 
   ALARM*ep^2 + (24*(-1 + 2*la)*Pi^3*zb^2*(5 - 6*zb + la*zb))/
     (nc*(-1 + zb)*(-1 + la*zb)) - (24*(-1 + 2*la)*Pi^3*zb^2*
      (1 - 2*zb + la*zb))/(nc^3*(-1 + zb)*(-1 + la*zb)) - 
    (24*(-1 + 2*la)*nc^3*Pi^3*zb^2*(-3 + 2*zb + la*zb))/
     ((-1 + zb)*(-1 + la*zb)) + (24*(-1 + 2*la)*nc*Pi^3*zb^2*
      (-7 + 6*zb + la*zb))/((-1 + zb)*(-1 + la*zb)) + 
    ((-24*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc^3*(-1 + zb)) + 
      (48*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/(nc*(-1 + zb)) - 
      (24*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(-1 + zb))/ep^4 + 
    ((12*(-1 + 2*la)*Pi^3*zb^2*(5 - 6*zb + la*zb))/
       (nc*(-1 + zb)*(-1 + la*zb)) - (12*(-1 + 2*la)*Pi^3*zb^2*
        (1 - 2*zb + la*zb))/(nc^3*(-1 + zb)*(-1 + la*zb)) - 
      (12*(-1 + 2*la)*nc^3*Pi^3*zb^2*(-3 + 2*zb + la*zb))/
       ((-1 + zb)*(-1 + la*zb)) + (12*(-1 + 2*la)*nc*Pi^3*zb^2*
        (-7 + 6*zb + la*zb))/((-1 + zb)*(-1 + la*zb)))/ep + 
    ep*((48*(-1 + 2*la)*Pi^3*zb^2*(5 - 6*zb + la*zb))/
       (nc*(-1 + zb)*(-1 + la*zb)) - (48*(-1 + 2*la)*Pi^3*zb^2*
        (1 - 2*zb + la*zb))/(nc^3*(-1 + zb)*(-1 + la*zb)) - 
      (48*(-1 + 2*la)*nc^3*Pi^3*zb^2*(-3 + 2*zb + la*zb))/
       ((-1 + zb)*(-1 + la*zb)) + (48*(-1 + 2*la)*nc*Pi^3*zb^2*
        (-7 + 6*zb + la*zb))/((-1 + zb)*(-1 + la*zb))) + 
    (-24*nc^3*Pi^3*zb + (24*Pi^3*zb^3)/(nc^3*(-1 + zb)) - 
      (24*Pi^3*zb*(1 + zb)*(-1 + 2*zb))/(nc*(-1 + zb)) + 
      (24*nc*Pi^3*zb*(-2 + 2*zb + zb^2))/(-1 + zb))/ep^3 + 
    ((-12*nc^3*Pi^3*zb^2*(1 - 3*la + la*zb + la^2*zb))/
       ((-1 + zb)*(-1 + la*zb)) + (12*Pi^3*zb^2*(1 - la - 2*zb + la*zb - 
         la^2*zb + 2*la*zb^2))/(nc^3*(-1 + zb)*(-1 + la*zb)) + 
      (12*nc*Pi^3*zb^2*(3 - 7*la - 2*zb + 3*la*zb + la^2*zb + 2*la*zb^2))/
       ((-1 + zb)*(-1 + la*zb)) - (12*Pi^3*zb^2*(3 - 5*la - 4*zb + 3*la*zb - 
         la^2*zb + 4*la*zb^2))/(nc*(-1 + zb)*(-1 + la*zb)))/ep^2
 
MasterCoefficient[RV, 7, g, g, 0, 0, 0] = 
   ALARM*ep^2 + (384*nc^2*Pi^3)/(la*zb) + (384*nc^2*Pi^3)/(ep^4*la*zb) + 
    (384*nc^2*Pi^3)/(ep^3*la*zb) + (384*nc^2*Pi^3)/(ep^2*la*zb) + 
    (384*nc^2*Pi^3)/(ep*la*zb) + (384*ep*nc^2*Pi^3)/(la*zb)
 
MasterCoefficient[RV, 7, g, g, 0, 0, 1] = 
   ALARM*ep^2 - (384*nc^2*Pi^3)/((-1 + la)*zb) - 
    (384*nc^2*Pi^3)/(ep^4*(-1 + la)*zb) - (384*nc^2*Pi^3)/
     (ep^3*(-1 + la)*zb) - (384*nc^2*Pi^3)/(ep^2*(-1 + la)*zb) - 
    (384*nc^2*Pi^3)/(ep*(-1 + la)*zb) - (384*ep*nc^2*Pi^3)/((-1 + la)*zb)
 
MasterCoefficient[RV, 7, g, g, 0, 0, la] = 
   ALARM*ep^2 - (384*nc^2*Pi^3)/((-1 + la)*la*zb) - 
    (384*nc^2*Pi^3)/(ep^4*(-1 + la)*la*zb) - (384*nc^2*Pi^3)/
     (ep^3*(-1 + la)*la*zb) - (384*nc^2*Pi^3)/(ep^2*(-1 + la)*la*zb) - 
    (384*nc^2*Pi^3)/(ep*(-1 + la)*la*zb) - (384*ep*nc^2*Pi^3)/
     ((-1 + la)*la*zb)
 
MasterCoefficient[RV, 7, g, g, zb, 0, 0] = 
   ALARM*ep^2 - (384*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb) - 
    (384*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*la*(-1 + zb)*zb) - 
    (384*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*la*(-1 + zb)*zb) - 
    (384*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*la*(-1 + zb)*zb) - 
    (384*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*la*(-1 + zb)*zb) - 
    (384*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/(la*(-1 + zb)*zb)
 
MasterCoefficient[RV, 7, g, g, zb, 0, 1] = 
   ALARM*ep^2 + (384*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb) + 
    (384*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^4*(-1 + la)*(-1 + zb)*zb) + 
    (384*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^3*(-1 + la)*(-1 + zb)*zb) + 
    (384*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep^2*(-1 + la)*(-1 + zb)*zb) + 
    (384*nc^2*Pi^3*(1 - zb + zb^2)^2)/(ep*(-1 + la)*(-1 + zb)*zb) + 
    (384*ep*nc^2*Pi^3*(1 - zb + zb^2)^2)/((-1 + la)*(-1 + zb)*zb)
 
MasterCoefficient[RV, 7, g, g, zb, 0, la] = 
   ALARM*ep^2 + (384*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 2*zb^3 + zb^4 - 
       2*la*zb^4 + 3*la^2*zb^4 - 2*la^3*zb^4 + la^4*zb^4))/
     (ep^4*(-1 + la)*la*(-1 + zb)*zb) + 
    (384*ep*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 15*la*zb^2 + 15*la^2*zb^2 - 
       2*zb^3 + 15*la*zb^3 - 15*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/((-1 + la)*la*(-1 + zb)*zb) + 
    (384*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 12*la*zb^2 + 12*la^2*zb^2 - 2*zb^3 + 
       12*la*zb^3 - 12*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/((-1 + la)*la*(-1 + zb)*zb) + 
    (384*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 9*la*zb^2 + 9*la^2*zb^2 - 2*zb^3 + 
       9*la*zb^3 - 9*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep*(-1 + la)*la*(-1 + zb)*zb) + 
    (384*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 6*la*zb^2 + 6*la^2*zb^2 - 2*zb^3 + 
       6*la*zb^3 - 6*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^2*(-1 + la)*la*(-1 + zb)*zb) + 
    (384*nc^2*Pi^3*(1 - 2*zb + 3*zb^2 - 3*la*zb^2 + 3*la^2*zb^2 - 2*zb^3 + 
       3*la*zb^3 - 3*la^2*zb^3 + zb^4 - 2*la*zb^4 + 3*la^2*zb^4 - 
       2*la^3*zb^4 + la^4*zb^4))/(ep^3*(-1 + la)*la*(-1 + zb)*zb)
 
MasterCoefficient[RV, 7, g, q, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 7, g, q, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 7, g, q, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 7, g, q, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 7, g, q, zb, 0, 1] = 
   ALARM*ep^2 + (368*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)) + 
    ((-192*Pi^3*zb)/((-1 + la)*(-1 + zb)) - (176*Pi^3*zb)/
       ((-1 + la)*nc^2*(-1 + zb)) + (368*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)))/
     ep^3 + (88*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)) - 
    (8*Pi^3*(11 + 2*zb + 11*zb^2))/((-1 + la)*(-1 + zb)) + 
    ((-96*Pi^3*(1 + zb^2))/((-1 + la)*(-1 + zb)) - (88*Pi^3*(1 + zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)) + (184*nc^2*Pi^3*(1 + zb^2))/
       ((-1 + la)*(-1 + zb)))/ep^4 + 
    ((368*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)) + (88*Pi^3*(1 - 4*zb + zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)) - (8*Pi^3*(11 + 2*zb + 11*zb^2))/
       ((-1 + la)*(-1 + zb)))/ep^2 + 
    ((368*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)) + (88*Pi^3*(1 - 4*zb + zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)) - (8*Pi^3*(11 + 2*zb + 11*zb^2))/
       ((-1 + la)*(-1 + zb)))/ep + 
    ep*((368*nc^2*Pi^3*zb)/((-1 + la)*(-1 + zb)) + 
      (88*Pi^3*(1 - 4*zb + zb^2))/((-1 + la)*nc^2*(-1 + zb)) - 
      (8*Pi^3*(11 + 2*zb + 11*zb^2))/((-1 + la)*(-1 + zb)))
 
MasterCoefficient[RV, 7, g, q, zb, 0, la] = 
   ALARM*ep^2 - (184*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/
     ((-1 + la)*(-1 + zb)) + (88*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/
     ((-1 + la)*nc^2*(-1 + zb)) + 
    (8*Pi^3*(-11 + 34*zb - 36*la*zb - 23*zb^2 + 12*la*zb^2))/
     ((-1 + la)*(-1 + zb)) + ((-176*la*Pi^3*zb)/((-1 + la)*nc^2*(-1 + zb)) - 
      (184*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
      (8*Pi^3*zb*(23 - 47*la - 23*zb + 23*la*zb))/((-1 + la)*(-1 + zb)))/
     ep^3 + ((-184*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/
       ((-1 + la)*(-1 + zb)) + (88*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/
       ((-1 + la)*nc^2*(-1 + zb)) + 
      (8*Pi^3*(-11 + 34*zb - 36*la*zb - 23*zb^2 + 12*la*zb^2))/
       ((-1 + la)*(-1 + zb)))/ep^2 + 
    ((-184*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
      (88*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (8*Pi^3*(-11 + 34*zb - 36*la*zb - 23*zb^2 + 12*la*zb^2))/
       ((-1 + la)*(-1 + zb)))/ep + 
    ep*((-184*nc^2*Pi^3*zb*(1 - 3*la - zb + la*zb))/((-1 + la)*(-1 + zb)) + 
      (88*Pi^3*(1 - zb - 3*la*zb + la*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (8*Pi^3*(-11 + 34*zb - 36*la*zb - 23*zb^2 + 12*la*zb^2))/
       ((-1 + la)*(-1 + zb))) + 
    ((-96*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)) - 
      (88*Pi^3*(1 + la^2*zb^2))/((-1 + la)*nc^2*(-1 + zb)) + 
      (184*nc^2*Pi^3*(1 + la^2*zb^2))/((-1 + la)*(-1 + zb)))/ep^4
 
MasterCoefficient[RV, 7, q, g, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 7, q, g, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 7, q, g, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 7, q, g, zb, 0, 0] = 
   ALARM*ep^2 + (192*Pi^3*zb)/(la*(-1 + zb)) - (192*nc^2*Pi^3*zb)/
     (la*(-1 + zb)) + ((192*Pi^3*zb)/(la*(-1 + zb)) - 
      (192*nc^2*Pi^3*zb)/(la*(-1 + zb)))/ep^3 + 
    ((192*Pi^3*zb)/(la*(-1 + zb)) - (192*nc^2*Pi^3*zb)/(la*(-1 + zb)))/ep^2 + 
    ((192*Pi^3*zb)/(la*(-1 + zb)) - (192*nc^2*Pi^3*zb)/(la*(-1 + zb)))/ep + 
    ep*((192*Pi^3*zb)/(la*(-1 + zb)) - (192*nc^2*Pi^3*zb)/(la*(-1 + zb))) + 
    ((96*Pi^3*(1 + zb^2))/(la*(-1 + zb)) - (96*nc^2*Pi^3*(1 + zb^2))/
       (la*(-1 + zb)))/ep^4
 
MasterCoefficient[RV, 7, q, g, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 7, q, g, zb, 0, la] = 
   ALARM*ep^2 + (96*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) - 
    (96*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) + 
    ((96*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) - 
      (96*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)))/ep^3 + 
    ((96*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) - 
      (96*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)))/ep^2 + 
    ((96*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) - 
      (96*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)))/ep + 
    ep*((96*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb)) - 
      (96*nc^2*Pi^3*zb*(2 - 3*la + la*zb))/(la*(-1 + zb))) + 
    ((96*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*(-1 + zb)) - 
      (96*nc^2*Pi^3*(1 + zb^2 - 2*la*zb^2 + la^2*zb^2))/(la*(-1 + zb)))/ep^4
 
MasterCoefficient[RV, 7, q, qbar, 0, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 7, q, qbar, 0, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 7, q, qbar, 0, 0, la] = ALARM*ep^2
 
MasterCoefficient[RV, 7, q, qbar, zb, 0, 0] = ALARM*ep^2
 
MasterCoefficient[RV, 7, q, qbar, zb, 0, 1] = ALARM*ep^2
 
MasterCoefficient[RV, 7, q, qbar, zb, 0, la] = 
   ALARM*ep^2 + ((-184*Pi^3*zb^2)/nc^3 + (368*Pi^3*zb^2)/nc - 
      184*nc*Pi^3*zb^2)/ep^2 + ((184*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/
       (nc^3*(-1 + zb)) - (280*(1 - 2*la + 2*la^2)*Pi^3*zb^3)/
       (nc*(-1 + zb)) + (8*(1 - 2*la + 2*la^2)*nc*Pi^3*zb^3)/(-1 + zb) + 
      (88*(1 - 2*la + 2*la^2)*nc^3*Pi^3*zb^3)/(-1 + zb))/ep^4 + 
    ((-184*Pi^3*zb^3)/(nc^3*(-1 + zb)) - (8*nc*Pi^3*zb*(22 - 22*zb + zb^2))/
       (-1 + zb) - (88*nc^3*Pi^3*zb*(-1 + zb + zb^2))/(-1 + zb) + 
      (8*Pi^3*zb*(11 - 11*zb + 35*zb^2))/(nc*(-1 + zb)))/ep^3


==> Results/MasterIntegrals.m <==
MasterIntegral[R, 1, 0, 0, 0] = ep^2 + ALARM*ep^6 + ep*la + (ep*zb)/2 + 
    (la*zb)/2 - ep^3*Log[la] - (ep^2*zb*Log[la])/2 + (ep^4*Log[la]^2)/2 + 
    (ep^3*zb*Log[la]^2)/4 - (ep^5*Log[la]^3)/6 - (ep^4*zb*Log[la]^3)/12 + 
    (ep^5*zb*Log[la]^4)/48 - 2*ep^3*Log[zb] - 2*ep^2*la*Log[zb] + 
    2*ep^4*Log[la]*Log[zb] - ep^5*Log[la]^2*Log[zb] + 2*ep^4*Log[zb]^2 + 
    2*ep^3*la*Log[zb]^2 - 2*ep^5*Log[la]*Log[zb]^2 - (4*ep^5*Log[zb]^3)/3 - 
    (4*ep^4*la*Log[zb]^3)/3 + (2*ep^5*la*Log[zb]^4)/3
 
MasterIntegral[R, 1, 0, 0, 1] = ep + ep^2 + ALARM*ep^6 - ep*la + zb/2 + 
    (ep*zb)/2 - (la*zb)/2 - ep^3*Log[1 - la] - (ep^2*zb*Log[1 - la])/2 + 
    (ep^4*Log[1 - la]^2)/2 + (ep^3*zb*Log[1 - la]^2)/4 - 
    (ep^5*Log[1 - la]^3)/6 - (ep^4*zb*Log[1 - la]^3)/12 + 
    (ep^5*zb*Log[1 - la]^4)/48 - 2*ep^2*Log[zb] - 2*ep^3*Log[zb] + 
    2*ep^2*la*Log[zb] + 2*ep^4*Log[1 - la]*Log[zb] - 
    ep^5*Log[1 - la]^2*Log[zb] + 2*ep^3*Log[zb]^2 + 2*ep^4*Log[zb]^2 - 
    2*ep^3*la*Log[zb]^2 - 2*ep^5*Log[1 - la]*Log[zb]^2 - 
    (4*ep^4*Log[zb]^3)/3 - (4*ep^5*Log[zb]^3)/3 + (4*ep^4*la*Log[zb]^3)/3 + 
    (2*ep^5*Log[zb]^4)/3 - (2*ep^5*la*Log[zb]^4)/3
 
MasterIntegral[R, 1, 0, 0, la] = ep^2 + ALARM*ep^6 + (ep*zb)/2 - 
    ep^3*Log[1 - la] - (ep^2*zb*Log[1 - la])/2 + (ep^4*Log[1 - la]^2)/2 + 
    (ep^3*zb*Log[1 - la]^2)/4 - (ep^5*Log[1 - la]^3)/6 - 
    (ep^4*zb*Log[1 - la]^3)/12 + (ep^5*zb*Log[1 - la]^4)/48 - ep^3*Log[la] - 
    (ep^2*zb*Log[la])/2 + ep^4*Log[1 - la]*Log[la] + 
    (ep^3*zb*Log[1 - la]*Log[la])/2 - (ep^5*Log[1 - la]^2*Log[la])/2 - 
    (ep^4*zb*Log[1 - la]^2*Log[la])/4 + (ep^5*zb*Log[1 - la]^3*Log[la])/12 + 
    (ep^4*Log[la]^2)/2 + (ep^3*zb*Log[la]^2)/4 - (ep^5*Log[1 - la]*Log[la]^2)/
     2 - (ep^4*zb*Log[1 - la]*Log[la]^2)/4 + 
    (ep^5*zb*Log[1 - la]^2*Log[la]^2)/8 - (ep^5*Log[la]^3)/6 - 
    (ep^4*zb*Log[la]^3)/12 + (ep^5*zb*Log[1 - la]*Log[la]^3)/12 + 
    (ep^5*zb*Log[la]^4)/48 - 2*ep^3*Log[zb] + 2*ep^4*Log[1 - la]*Log[zb] - 
    ep^5*Log[1 - la]^2*Log[zb] + 2*ep^4*Log[la]*Log[zb] - 
    2*ep^5*Log[1 - la]*Log[la]*Log[zb] - ep^5*Log[la]^2*Log[zb] + 
    2*ep^4*Log[zb]^2 - 2*ep^5*Log[1 - la]*Log[zb]^2 - 
    2*ep^5*Log[la]*Log[zb]^2 - (4*ep^5*Log[zb]^3)/3
 
MasterIntegral[R, 1, zb, 0, 0] = ep^2 + ALARM*ep^6 + ep*la - ep^3*Log[la] + 
    (ep^4*Log[la]^2)/2 - (ep^5*Log[la]^3)/6 + ep^3*Log[1 - zb] + 
    ep^2*la*Log[1 - zb] - ep^4*Log[la]*Log[1 - zb] + 
    (ep^5*Log[la]^2*Log[1 - zb])/2 + (ep^4*Log[1 - zb]^2)/2 + 
    (ep^3*la*Log[1 - zb]^2)/2 - (ep^5*Log[la]*Log[1 - zb]^2)/2 + 
    (ep^5*Log[1 - zb]^3)/6 + (ep^4*la*Log[1 - zb]^3)/6 + 
    (ep^5*la*Log[1 - zb]^4)/24 - 2*ep^3*Log[zb] - 2*ep^2*la*Log[zb] + 
    2*ep^4*Log[la]*Log[zb] - ep^5*Log[la]^2*Log[zb] - 
    2*ep^4*Log[1 - zb]*Log[zb] - 2*ep^3*la*Log[1 - zb]*Log[zb] + 
    2*ep^5*Log[la]*Log[1 - zb]*Log[zb] - ep^5*Log[1 - zb]^2*Log[zb] - 
    ep^4*la*Log[1 - zb]^2*Log[zb] - (ep^5*la*Log[1 - zb]^3*Log[zb])/3 + 
    2*ep^4*Log[zb]^2 + 2*ep^3*la*Log[zb]^2 - 2*ep^5*Log[la]*Log[zb]^2 + 
    2*ep^5*Log[1 - zb]*Log[zb]^2 + 2*ep^4*la*Log[1 - zb]*Log[zb]^2 + 
    ep^5*la*Log[1 - zb]^2*Log[zb]^2 - (4*ep^5*Log[zb]^3)/3 - 
    (4*ep^4*la*Log[zb]^3)/3 - (4*ep^5*la*Log[1 - zb]*Log[zb]^3)/3 + 
    (2*ep^5*la*Log[zb]^4)/3
 
MasterIntegral[R, 1, zb, 0, 1] = ep + ep^2 + ALARM*ep^6 - ep*la - 
    ep^3*Log[1 - la] + (ep^4*Log[1 - la]^2)/2 - (ep^5*Log[1 - la]^3)/6 + 
    ep^2*Log[1 - zb] + ep^3*Log[1 - zb] - ep^2*la*Log[1 - zb] - 
    ep^4*Log[1 - la]*Log[1 - zb] + (ep^5*Log[1 - la]^2*Log[1 - zb])/2 + 
    (ep^3*Log[1 - zb]^2)/2 + (ep^4*Log[1 - zb]^2)/2 - 
    (ep^3*la*Log[1 - zb]^2)/2 - (ep^5*Log[1 - la]*Log[1 - zb]^2)/2 + 
    (ep^4*Log[1 - zb]^3)/6 + (ep^5*Log[1 - zb]^3)/6 - 
    (ep^4*la*Log[1 - zb]^3)/6 + (ep^5*Log[1 - zb]^4)/24 - 
    (ep^5*la*Log[1 - zb]^4)/24 - 2*ep^2*Log[zb] - 2*ep^3*Log[zb] + 
    2*ep^2*la*Log[zb] + 2*ep^4*Log[1 - la]*Log[zb] - 
    ep^5*Log[1 - la]^2*Log[zb] - 2*ep^3*Log[1 - zb]*Log[zb] - 
    2*ep^4*Log[1 - zb]*Log[zb] + 2*ep^3*la*Log[1 - zb]*Log[zb] + 
    2*ep^5*Log[1 - la]*Log[1 - zb]*Log[zb] - ep^4*Log[1 - zb]^2*Log[zb] - 
    ep^5*Log[1 - zb]^2*Log[zb] + ep^4*la*Log[1 - zb]^2*Log[zb] - 
    (ep^5*Log[1 - zb]^3*Log[zb])/3 + (ep^5*la*Log[1 - zb]^3*Log[zb])/3 + 
    2*ep^3*Log[zb]^2 + 2*ep^4*Log[zb]^2 - 2*ep^3*la*Log[zb]^2 - 
    2*ep^5*Log[1 - la]*Log[zb]^2 + 2*ep^4*Log[1 - zb]*Log[zb]^2 + 
    2*ep^5*Log[1 - zb]*Log[zb]^2 - 2*ep^4*la*Log[1 - zb]*Log[zb]^2 + 
    ep^5*Log[1 - zb]^2*Log[zb]^2 - ep^5*la*Log[1 - zb]^2*Log[zb]^2 - 
    (4*ep^4*Log[zb]^3)/3 - (4*ep^5*Log[zb]^3)/3 + (4*ep^4*la*Log[zb]^3)/3 - 
    (4*ep^5*Log[1 - zb]*Log[zb]^3)/3 + (4*ep^5*la*Log[1 - zb]*Log[zb]^3)/3 + 
    (2*ep^5*Log[zb]^4)/3 - (2*ep^5*la*Log[zb]^4)/3
 
MasterIntegral[R, 1, zb, 0, la] = ep^2 + ALARM*ep^6 - ep^3*Log[1 - la] + 
    (ep^4*Log[1 - la]^2)/2 - (ep^5*Log[1 - la]^3)/6 - ep^3*Log[la] + 
    ep^4*Log[1 - la]*Log[la] - (ep^5*Log[1 - la]^2*Log[la])/2 + 
    (ep^4*Log[la]^2)/2 - (ep^5*Log[1 - la]*Log[la]^2)/2 - 
    (ep^5*Log[la]^3)/6 + ep^3*Log[1 - zb] - ep^4*Log[1 - la]*Log[1 - zb] + 
    (ep^5*Log[1 - la]^2*Log[1 - zb])/2 - ep^4*Log[la]*Log[1 - zb] + 
    ep^5*Log[1 - la]*Log[la]*Log[1 - zb] + (ep^5*Log[la]^2*Log[1 - zb])/2 + 
    (ep^4*Log[1 - zb]^2)/2 - (ep^5*Log[1 - la]*Log[1 - zb]^2)/2 - 
    (ep^5*Log[la]*Log[1 - zb]^2)/2 + (ep^5*Log[1 - zb]^3)/6 - 
    2*ep^3*Log[zb] + 2*ep^4*Log[1 - la]*Log[zb] - 
    ep^5*Log[1 - la]^2*Log[zb] + 2*ep^4*Log[la]*Log[zb] - 
    2*ep^5*Log[1 - la]*Log[la]*Log[zb] - ep^5*Log[la]^2*Log[zb] - 
    2*ep^4*Log[1 - zb]*Log[zb] + 2*ep^5*Log[1 - la]*Log[1 - zb]*Log[zb] + 
    2*ep^5*Log[la]*Log[1 - zb]*Log[zb] - ep^5*Log[1 - zb]^2*Log[zb] + 
    2*ep^4*Log[zb]^2 - 2*ep^5*Log[1 - la]*Log[zb]^2 - 
    2*ep^5*Log[la]*Log[zb]^2 + 2*ep^5*Log[1 - zb]*Log[zb]^2 - 
    (4*ep^5*Log[zb]^3)/3
 
MasterIntegral[RR, 1, 0, 0, 0] = (la*x*zb)/(1024*Pi^3) + 
    ep*((la*x)/(256*Pi^3) + (la*zb)/(1024*Pi^3) + (x*zb)/(512*Pi^3)) + 
    ep^2*(la/(256*Pi^3) + x/(128*Pi^3) + zb/(512*Pi^3) - 
      (la*x*zb)/(3072*Pi) - (x*zb*Log[la])/(256*Pi^3) - 
      (la*zb*Log[x])/(1024*Pi^3) - (la*x*Log[zb])/(64*Pi^3)) + 
    ep^4*(-la/(768*Pi) - x/(384*Pi) - zb/(1536*Pi) + (la*Pi*x*zb)/92160 - 
      Log[la]/(64*Pi^3) + (x*zb*Log[la])/(768*Pi) + (x*Log[la]^2)/(64*Pi^3) + 
      (zb*Log[la]^2)/(256*Pi^3) - (x*zb*Log[la]^3)/(384*Pi^3) - 
      Log[x]/(128*Pi^3) + (la*zb*Log[x])/(3072*Pi) + 
      (zb*Log[la]*Log[x])/(256*Pi^3) + (la*Log[x]^2)/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - (la*zb*Log[x]^3)/(6144*Pi^3) - 
      Log[zb]/(32*Pi^3) + (la*x*Log[zb])/(192*Pi) + (x*Log[la]*Log[zb])/
       (16*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) + (la*Log[zb]^2)/(32*Pi^3) + 
      (x*Log[zb]^2)/(16*Pi^3) - (la*x*Log[zb]^3)/(24*Pi^3) - 
      (la*x*Zeta[3])/(96*Pi^3) - (la*zb*Zeta[3])/(384*Pi^3) - 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^3*(1/(128*Pi^3) - (la*x)/(768*Pi) - 
      (la*zb)/(3072*Pi) - (x*zb)/(1536*Pi) - (x*Log[la])/(64*Pi^3) - 
      (zb*Log[la])/(256*Pi^3) + (x*zb*Log[la]^2)/(256*Pi^3) - 
      (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (la*zb*Log[x]^2)/(2048*Pi^3) - (la*Log[zb])/(64*Pi^3) - 
      (x*Log[zb])/(32*Pi^3) + (la*x*Log[zb]^2)/(32*Pi^3) - 
      (la*x*zb*Zeta[3])/(384*Pi^3)) + ep^5*(-1/(384*Pi) + (la*Pi*x)/23040 + 
      (la*Pi*zb)/92160 + (Pi*x*zb)/46080 + (x*Log[la])/(192*Pi) + 
      (zb*Log[la])/(768*Pi) + Log[la]^2/(64*Pi^3) - 
      (x*zb*Log[la]^2)/(768*Pi) - (x*Log[la]^3)/(96*Pi^3) - 
      (zb*Log[la]^3)/(384*Pi^3) + (x*zb*Log[la]^4)/(768*Pi^3) + 
      (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[la]*Log[x])/(64*Pi^3) - (zb*Log[la]^2*Log[x])/(256*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (la*zb*Log[x]^2)/(6144*Pi) - 
      (zb*Log[la]*Log[x]^2)/(512*Pi^3) - (la*Log[x]^3)/(1536*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (la*zb*Log[x]^4)/(24576*Pi^3) + 
      (la*Log[zb])/(192*Pi) + (x*Log[zb])/(96*Pi) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (la*Log[x]^2*Log[zb])/(128*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (la*x*Log[zb]^2)/(96*Pi) - 
      (x*Log[la]*Log[zb]^2)/(8*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) - 
      (la*Log[zb]^3)/(24*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) + 
      (la*x*Log[zb]^4)/(24*Pi^3) - (la*Zeta[3])/(96*Pi^3) - 
      (x*Zeta[3])/(48*Pi^3) - (zb*Zeta[3])/(192*Pi^3) + 
      (la*x*zb*Zeta[3])/(1152*Pi) + (x*zb*Log[la]*Zeta[3])/(96*Pi^3) + 
      (la*zb*Log[x]*Zeta[3])/(384*Pi^3) + (la*x*Log[zb]*Zeta[3])/(24*Pi^3) - 
      (la*x*zb*Zeta[5])/(160*Pi^3))
 
MasterIntegral[RR, 1, 0, 0, 1] = (x*zb)/(1024*Pi^3) - (la*x*zb)/(1024*Pi^3) + 
    ep*(x/(256*Pi^3) - (la*x)/(256*Pi^3) + zb/(1024*Pi^3) - 
      (la*zb)/(1024*Pi^3) + (x*zb)/(512*Pi^3)) + 
    ep^2*(1/(256*Pi^3) - la/(256*Pi^3) + x/(128*Pi^3) + zb/(512*Pi^3) - 
      (x*zb)/(3072*Pi) + (la*x*zb)/(3072*Pi) - (x*zb*Log[1 - la])/
       (256*Pi^3) - (zb*Log[x])/(1024*Pi^3) + (la*zb*Log[x])/(1024*Pi^3) - 
      (x*Log[zb])/(64*Pi^3) + (la*x*Log[zb])/(64*Pi^3)) + 
    ep^4*(-1/(768*Pi) + la/(768*Pi) - x/(384*Pi) - zb/(1536*Pi) + 
      (Pi*x*zb)/92160 - (la*Pi*x*zb)/92160 - Log[1 - la]/(64*Pi^3) + 
      (x*zb*Log[1 - la])/(768*Pi) + (x*Log[1 - la]^2)/(64*Pi^3) + 
      (zb*Log[1 - la]^2)/(256*Pi^3) - (x*zb*Log[1 - la]^3)/(384*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[x])/(3072*Pi) - (la*zb*Log[x])/(3072*Pi) + 
      (zb*Log[1 - la]*Log[x])/(256*Pi^3) + Log[x]^2/(512*Pi^3) - 
      (la*Log[x]^2)/(512*Pi^3) + (zb*Log[x]^2)/(1024*Pi^3) - 
      (zb*Log[x]^3)/(6144*Pi^3) + (la*zb*Log[x]^3)/(6144*Pi^3) - 
      Log[zb]/(32*Pi^3) + (x*Log[zb])/(192*Pi) - (la*x*Log[zb])/(192*Pi) + 
      (x*Log[1 - la]*Log[zb])/(16*Pi^3) + (Log[x]*Log[zb])/(64*Pi^3) - 
      (la*Log[x]*Log[zb])/(64*Pi^3) + Log[zb]^2/(32*Pi^3) - 
      (la*Log[zb]^2)/(32*Pi^3) + (x*Log[zb]^2)/(16*Pi^3) - 
      (x*Log[zb]^3)/(24*Pi^3) + (la*x*Log[zb]^3)/(24*Pi^3) - 
      (x*Zeta[3])/(96*Pi^3) + (la*x*Zeta[3])/(96*Pi^3) - 
      (zb*Zeta[3])/(384*Pi^3) + (la*zb*Zeta[3])/(384*Pi^3) - 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^3*(1/(128*Pi^3) - x/(768*Pi) + 
      (la*x)/(768*Pi) - zb/(3072*Pi) + (la*zb)/(3072*Pi) - (x*zb)/(1536*Pi) - 
      (x*Log[1 - la])/(64*Pi^3) - (zb*Log[1 - la])/(256*Pi^3) + 
      (x*zb*Log[1 - la]^2)/(256*Pi^3) - Log[x]/(256*Pi^3) + 
      (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (zb*Log[x]^2)/(2048*Pi^3) - (la*zb*Log[x]^2)/(2048*Pi^3) - 
      Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3) - (x*Log[zb])/(32*Pi^3) + 
      (x*Log[zb]^2)/(32*Pi^3) - (la*x*Log[zb]^2)/(32*Pi^3) - 
      (x*zb*Zeta[3])/(384*Pi^3) + (la*x*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (Pi*x)/23040 - (la*Pi*x)/23040 + (Pi*zb)/92160 - 
      (la*Pi*zb)/92160 + (Pi*x*zb)/46080 + (x*Log[1 - la])/(192*Pi) + 
      (zb*Log[1 - la])/(768*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (x*zb*Log[1 - la]^2)/(768*Pi) - (x*Log[1 - la]^3)/(96*Pi^3) - 
      (zb*Log[1 - la]^3)/(384*Pi^3) + (x*zb*Log[1 - la]^4)/(768*Pi^3) + 
      Log[x]/(768*Pi) - (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (zb*Log[x]^2)/(6144*Pi) + 
      (la*zb*Log[x]^2)/(6144*Pi) - (zb*Log[1 - la]*Log[x]^2)/(512*Pi^3) - 
      Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (zb*Log[x]^4)/(24576*Pi^3) - 
      (la*zb*Log[x]^4)/(24576*Pi^3) + Log[zb]/(192*Pi) - 
      (la*Log[zb])/(192*Pi) + (x*Log[zb])/(96*Pi) + (Log[1 - la]*Log[zb])/
       (16*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (Log[x]^2*Log[zb])/(128*Pi^3) + 
      (la*Log[x]^2*Log[zb])/(128*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (x*Log[zb]^2)/(96*Pi) + (la*x*Log[zb]^2)/(96*Pi) - 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(32*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) + 
      (x*Log[zb]^4)/(24*Pi^3) - (la*x*Log[zb]^4)/(24*Pi^3) - 
      Zeta[3]/(96*Pi^3) + (la*Zeta[3])/(96*Pi^3) - (x*Zeta[3])/(48*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (x*zb*Zeta[3])/(1152*Pi) - 
      (la*x*zb*Zeta[3])/(1152*Pi) + (x*zb*Log[1 - la]*Zeta[3])/(96*Pi^3) + 
      (zb*Log[x]*Zeta[3])/(384*Pi^3) - (la*zb*Log[x]*Zeta[3])/(384*Pi^3) + 
      (x*Log[zb]*Zeta[3])/(24*Pi^3) - (la*x*Log[zb]*Zeta[3])/(24*Pi^3) - 
      (x*zb*Zeta[5])/(160*Pi^3) + (la*x*zb*Zeta[5])/(160*Pi^3))
 
MasterIntegral[RR, 1, 0, 0, la] = (ep*x*zb)/(512*Pi^3) + 
    ep^2*(x/(128*Pi^3) + zb/(512*Pi^3) - (x*zb*Log[1 - la])/(256*Pi^3) - 
      (x*zb*Log[la])/(256*Pi^3)) + ep^3*(1/(128*Pi^3) - (x*zb)/(1536*Pi) - 
      (x*Log[1 - la])/(64*Pi^3) - (zb*Log[1 - la])/(256*Pi^3) + 
      (x*zb*Log[1 - la]^2)/(256*Pi^3) - (x*Log[la])/(64*Pi^3) - 
      (zb*Log[la])/(256*Pi^3) + (x*zb*Log[1 - la]*Log[la])/(128*Pi^3) + 
      (x*zb*Log[la]^2)/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) - 
      (x*Log[zb])/(32*Pi^3)) + ep^4*(-x/(384*Pi) - zb/(1536*Pi) - 
      Log[1 - la]/(64*Pi^3) + (x*zb*Log[1 - la])/(768*Pi) + 
      (x*Log[1 - la]^2)/(64*Pi^3) + (zb*Log[1 - la]^2)/(256*Pi^3) - 
      (x*zb*Log[1 - la]^3)/(384*Pi^3) - Log[la]/(64*Pi^3) + 
      (x*zb*Log[la])/(768*Pi) + (x*Log[1 - la]*Log[la])/(32*Pi^3) + 
      (zb*Log[1 - la]*Log[la])/(128*Pi^3) - (x*zb*Log[1 - la]^2*Log[la])/
       (128*Pi^3) + (x*Log[la]^2)/(64*Pi^3) + (zb*Log[la]^2)/(256*Pi^3) - 
      (x*zb*Log[1 - la]*Log[la]^2)/(128*Pi^3) - (x*zb*Log[la]^3)/(384*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[1 - la]*Log[x])/(256*Pi^3) + 
      (zb*Log[la]*Log[x])/(256*Pi^3) + (zb*Log[x]^2)/(1024*Pi^3) - 
      Log[zb]/(32*Pi^3) + (x*Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (x*Log[la]*Log[zb])/(16*Pi^3) + (x*Log[zb]^2)/(16*Pi^3) - 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^5*(-1/(384*Pi) + (Pi*x*zb)/46080 + 
      (x*Log[1 - la])/(192*Pi) + (zb*Log[1 - la])/(768*Pi) + 
      Log[1 - la]^2/(64*Pi^3) - (x*zb*Log[1 - la]^2)/(768*Pi) - 
      (x*Log[1 - la]^3)/(96*Pi^3) - (zb*Log[1 - la]^3)/(384*Pi^3) + 
      (x*zb*Log[1 - la]^4)/(768*Pi^3) + (x*Log[la])/(192*Pi) + 
      (zb*Log[la])/(768*Pi) + (Log[1 - la]*Log[la])/(32*Pi^3) - 
      (x*zb*Log[1 - la]*Log[la])/(384*Pi) - (x*Log[1 - la]^2*Log[la])/
       (32*Pi^3) - (zb*Log[1 - la]^2*Log[la])/(128*Pi^3) + 
      (x*zb*Log[1 - la]^3*Log[la])/(192*Pi^3) + Log[la]^2/(64*Pi^3) - 
      (x*zb*Log[la]^2)/(768*Pi) - (x*Log[1 - la]*Log[la]^2)/(32*Pi^3) - 
      (zb*Log[1 - la]*Log[la]^2)/(128*Pi^3) + (x*zb*Log[1 - la]^2*Log[la]^2)/
       (128*Pi^3) - (x*Log[la]^3)/(96*Pi^3) - (zb*Log[la]^3)/(384*Pi^3) + 
      (x*zb*Log[1 - la]*Log[la]^3)/(192*Pi^3) + (x*zb*Log[la]^4)/(768*Pi^3) + 
      (zb*Log[x])/(1536*Pi) + (Log[1 - la]*Log[x])/(64*Pi^3) - 
      (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + (Log[la]*Log[x])/(64*Pi^3) - 
      (zb*Log[1 - la]*Log[la]*Log[x])/(128*Pi^3) - (zb*Log[la]^2*Log[x])/
       (256*Pi^3) + Log[x]^2/(256*Pi^3) - (zb*Log[1 - la]*Log[x]^2)/
       (512*Pi^3) - (zb*Log[la]*Log[x]^2)/(512*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (x*Log[zb])/(96*Pi) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]*Log[la]*Log[zb])/
       (8*Pi^3) - (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - (x*Log[la]*Log[zb]^2)/(8*Pi^3) - 
      (x*Log[zb]^3)/(12*Pi^3) - (x*Zeta[3])/(48*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (x*zb*Log[1 - la]*Zeta[3])/(96*Pi^3) + 
      (x*zb*Log[la]*Zeta[3])/(96*Pi^3))
 
MasterIntegral[RR, 1, 0, 1, 0] = 0
 
MasterIntegral[RR, 1, 0, 1, 1] = 0
 
MasterIntegral[RR, 1, 0, 1, la] = 0
 
MasterIntegral[RR, 1, 0, x, 0] = (ep*la*zb)/(1024*Pi^3) + 
    ep^2*(la/(256*Pi^3) + zb/(512*Pi^3) - (la*zb*Log[1 - x])/(1024*Pi^3) - 
      (la*zb*Log[x])/(1024*Pi^3)) + ep^3*(1/(128*Pi^3) - (la*zb)/(3072*Pi) - 
      (zb*Log[la])/(256*Pi^3) - (la*Log[1 - x])/(256*Pi^3) - 
      (zb*Log[1 - x])/(512*Pi^3) + (la*zb*Log[1 - x]^2)/(2048*Pi^3) - 
      (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (la*zb*Log[1 - x]*Log[x])/(1024*Pi^3) + (la*zb*Log[x]^2)/(2048*Pi^3) - 
      (la*Log[zb])/(64*Pi^3)) + ep^4*(-la/(768*Pi) - zb/(1536*Pi) - 
      Log[la]/(64*Pi^3) + (zb*Log[la]^2)/(256*Pi^3) - Log[1 - x]/(128*Pi^3) + 
      (la*zb*Log[1 - x])/(3072*Pi) + (zb*Log[la]*Log[1 - x])/(256*Pi^3) + 
      (la*Log[1 - x]^2)/(512*Pi^3) + (zb*Log[1 - x]^2)/(1024*Pi^3) - 
      (la*zb*Log[1 - x]^3)/(6144*Pi^3) - Log[x]/(128*Pi^3) + 
      (la*zb*Log[x])/(3072*Pi) + (zb*Log[la]*Log[x])/(256*Pi^3) + 
      (la*Log[1 - x]*Log[x])/(256*Pi^3) + (zb*Log[1 - x]*Log[x])/(512*Pi^3) - 
      (la*zb*Log[1 - x]^2*Log[x])/(2048*Pi^3) + (la*Log[x]^2)/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - (la*zb*Log[1 - x]*Log[x]^2)/(2048*Pi^3) - 
      (la*zb*Log[x]^3)/(6144*Pi^3) - Log[zb]/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb])/(64*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) + 
      (la*Log[zb]^2)/(32*Pi^3) - (la*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (la*Pi*zb)/92160 + (zb*Log[la])/(768*Pi) + 
      Log[la]^2/(64*Pi^3) - (zb*Log[la]^3)/(384*Pi^3) + 
      (la*Log[1 - x])/(768*Pi) + (zb*Log[1 - x])/(1536*Pi) + 
      (Log[la]*Log[1 - x])/(64*Pi^3) - (zb*Log[la]^2*Log[1 - x])/(256*Pi^3) + 
      Log[1 - x]^2/(256*Pi^3) - (la*zb*Log[1 - x]^2)/(6144*Pi) - 
      (zb*Log[la]*Log[1 - x]^2)/(512*Pi^3) - (la*Log[1 - x]^3)/(1536*Pi^3) - 
      (zb*Log[1 - x]^3)/(3072*Pi^3) + (la*zb*Log[1 - x]^4)/(24576*Pi^3) + 
      (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[la]*Log[x])/(64*Pi^3) - (zb*Log[la]^2*Log[x])/(256*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (la*zb*Log[1 - x]*Log[x])/(3072*Pi) - 
      (zb*Log[la]*Log[1 - x]*Log[x])/(256*Pi^3) - (la*Log[1 - x]^2*Log[x])/
       (512*Pi^3) - (zb*Log[1 - x]^2*Log[x])/(1024*Pi^3) + 
      (la*zb*Log[1 - x]^3*Log[x])/(6144*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (la*zb*Log[x]^2)/(6144*Pi) - (zb*Log[la]*Log[x]^2)/(512*Pi^3) - 
      (la*Log[1 - x]*Log[x]^2)/(512*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/
       (1024*Pi^3) + (la*zb*Log[1 - x]^2*Log[x]^2)/(4096*Pi^3) - 
      (la*Log[x]^3)/(1536*Pi^3) - (zb*Log[x]^3)/(3072*Pi^3) + 
      (la*zb*Log[1 - x]*Log[x]^3)/(6144*Pi^3) + (la*zb*Log[x]^4)/
       (24576*Pi^3) + (la*Log[zb])/(192*Pi) + (Log[la]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(32*Pi^3) - (la*Log[1 - x]^2*Log[zb])/(128*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (la*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) - 
      (la*Log[x]^2*Log[zb])/(128*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) - 
      (la*Log[zb]^3)/(24*Pi^3) - (la*Zeta[3])/(96*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (la*zb*Log[1 - x]*Zeta[3])/(384*Pi^3) + 
      (la*zb*Log[x]*Zeta[3])/(384*Pi^3))
 
MasterIntegral[RR, 1, 0, x, 1] = ep*(zb/(1024*Pi^3) - (la*zb)/(1024*Pi^3)) + 
    ep^2*(1/(256*Pi^3) - la/(256*Pi^3) + zb/(512*Pi^3) - 
      (zb*Log[1 - x])/(1024*Pi^3) + (la*zb*Log[1 - x])/(1024*Pi^3) - 
      (zb*Log[x])/(1024*Pi^3) + (la*zb*Log[x])/(1024*Pi^3)) + 
    ep^3*(1/(128*Pi^3) - zb/(3072*Pi) + (la*zb)/(3072*Pi) - 
      (zb*Log[1 - la])/(256*Pi^3) - Log[1 - x]/(256*Pi^3) + 
      (la*Log[1 - x])/(256*Pi^3) - (zb*Log[1 - x])/(512*Pi^3) + 
      (zb*Log[1 - x]^2)/(2048*Pi^3) - (la*zb*Log[1 - x]^2)/(2048*Pi^3) - 
      Log[x]/(256*Pi^3) + (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (zb*Log[1 - x]*Log[x])/(1024*Pi^3) - (la*zb*Log[1 - x]*Log[x])/
       (1024*Pi^3) + (zb*Log[x]^2)/(2048*Pi^3) - (la*zb*Log[x]^2)/
       (2048*Pi^3) - Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3)) + 
    ep^4*(-1/(768*Pi) + la/(768*Pi) - zb/(1536*Pi) - Log[1 - la]/(64*Pi^3) + 
      (zb*Log[1 - la]^2)/(256*Pi^3) - Log[1 - x]/(128*Pi^3) + 
      (zb*Log[1 - x])/(3072*Pi) - (la*zb*Log[1 - x])/(3072*Pi) + 
      (zb*Log[1 - la]*Log[1 - x])/(256*Pi^3) + Log[1 - x]^2/(512*Pi^3) - 
      (la*Log[1 - x]^2)/(512*Pi^3) + (zb*Log[1 - x]^2)/(1024*Pi^3) - 
      (zb*Log[1 - x]^3)/(6144*Pi^3) + (la*zb*Log[1 - x]^3)/(6144*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[x])/(3072*Pi) - (la*zb*Log[x])/(3072*Pi) + 
      (zb*Log[1 - la]*Log[x])/(256*Pi^3) + (Log[1 - x]*Log[x])/(256*Pi^3) - 
      (la*Log[1 - x]*Log[x])/(256*Pi^3) + (zb*Log[1 - x]*Log[x])/(512*Pi^3) - 
      (zb*Log[1 - x]^2*Log[x])/(2048*Pi^3) + (la*zb*Log[1 - x]^2*Log[x])/
       (2048*Pi^3) + Log[x]^2/(512*Pi^3) - (la*Log[x]^2)/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(2048*Pi^3) + 
      (la*zb*Log[1 - x]*Log[x]^2)/(2048*Pi^3) - (zb*Log[x]^3)/(6144*Pi^3) + 
      (la*zb*Log[x]^3)/(6144*Pi^3) - Log[zb]/(32*Pi^3) + 
      (Log[1 - x]*Log[zb])/(64*Pi^3) - (la*Log[1 - x]*Log[zb])/(64*Pi^3) + 
      (Log[x]*Log[zb])/(64*Pi^3) - (la*Log[x]*Log[zb])/(64*Pi^3) + 
      Log[zb]^2/(32*Pi^3) - (la*Log[zb]^2)/(32*Pi^3) - 
      (zb*Zeta[3])/(384*Pi^3) + (la*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (Pi*zb)/92160 - (la*Pi*zb)/92160 + 
      (zb*Log[1 - la])/(768*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (zb*Log[1 - la]^3)/(384*Pi^3) + Log[1 - x]/(768*Pi) - 
      (la*Log[1 - x])/(768*Pi) + (zb*Log[1 - x])/(1536*Pi) + 
      (Log[1 - la]*Log[1 - x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[1 - x])/
       (256*Pi^3) + Log[1 - x]^2/(256*Pi^3) - (zb*Log[1 - x]^2)/(6144*Pi) + 
      (la*zb*Log[1 - x]^2)/(6144*Pi) - (zb*Log[1 - la]*Log[1 - x]^2)/
       (512*Pi^3) - Log[1 - x]^3/(1536*Pi^3) + (la*Log[1 - x]^3)/
       (1536*Pi^3) - (zb*Log[1 - x]^3)/(3072*Pi^3) + 
      (zb*Log[1 - x]^4)/(24576*Pi^3) - (la*zb*Log[1 - x]^4)/(24576*Pi^3) + 
      Log[x]/(768*Pi) - (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (zb*Log[1 - x]*Log[x])/(3072*Pi) + 
      (la*zb*Log[1 - x]*Log[x])/(3072*Pi) - 
      (zb*Log[1 - la]*Log[1 - x]*Log[x])/(256*Pi^3) - 
      (Log[1 - x]^2*Log[x])/(512*Pi^3) + (la*Log[1 - x]^2*Log[x])/
       (512*Pi^3) - (zb*Log[1 - x]^2*Log[x])/(1024*Pi^3) + 
      (zb*Log[1 - x]^3*Log[x])/(6144*Pi^3) - (la*zb*Log[1 - x]^3*Log[x])/
       (6144*Pi^3) + Log[x]^2/(256*Pi^3) - (zb*Log[x]^2)/(6144*Pi) + 
      (la*zb*Log[x]^2)/(6144*Pi) - (zb*Log[1 - la]*Log[x]^2)/(512*Pi^3) - 
      (Log[1 - x]*Log[x]^2)/(512*Pi^3) + (la*Log[1 - x]*Log[x]^2)/
       (512*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(1024*Pi^3) + 
      (zb*Log[1 - x]^2*Log[x]^2)/(4096*Pi^3) - (la*zb*Log[1 - x]^2*Log[x]^2)/
       (4096*Pi^3) - Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (zb*Log[1 - x]*Log[x]^3)/(6144*Pi^3) - 
      (la*zb*Log[1 - x]*Log[x]^3)/(6144*Pi^3) + (zb*Log[x]^4)/(24576*Pi^3) - 
      (la*zb*Log[x]^4)/(24576*Pi^3) + Log[zb]/(192*Pi) - 
      (la*Log[zb])/(192*Pi) + (Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(32*Pi^3) - (Log[1 - x]^2*Log[zb])/(128*Pi^3) + 
      (la*Log[1 - x]^2*Log[zb])/(128*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) + (la*Log[1 - x]*Log[x]*Log[zb])/
       (64*Pi^3) - (Log[x]^2*Log[zb])/(128*Pi^3) + (la*Log[x]^2*Log[zb])/
       (128*Pi^3) + Log[zb]^2/(16*Pi^3) - (Log[1 - x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(32*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) - Zeta[3]/(96*Pi^3) + (la*Zeta[3])/(96*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (zb*Log[1 - x]*Zeta[3])/(384*Pi^3) - 
      (la*zb*Log[1 - x]*Zeta[3])/(384*Pi^3) + (zb*Log[x]*Zeta[3])/
       (384*Pi^3) - (la*zb*Log[x]*Zeta[3])/(384*Pi^3))
 
MasterIntegral[RR, 1, 0, x, la] = (ep^2*zb)/(512*Pi^3) + 
    ep^3*(1/(128*Pi^3) - (zb*Log[1 - la])/(256*Pi^3) - 
      (zb*Log[la])/(256*Pi^3) - (zb*Log[1 - x])/(512*Pi^3) - 
      (zb*Log[x])/(512*Pi^3)) + ep^4*(-zb/(1536*Pi) - Log[1 - la]/(64*Pi^3) + 
      (zb*Log[1 - la]^2)/(256*Pi^3) - Log[la]/(64*Pi^3) + 
      (zb*Log[1 - la]*Log[la])/(128*Pi^3) + (zb*Log[la]^2)/(256*Pi^3) - 
      Log[1 - x]/(128*Pi^3) + (zb*Log[1 - la]*Log[1 - x])/(256*Pi^3) + 
      (zb*Log[la]*Log[1 - x])/(256*Pi^3) + (zb*Log[1 - x]^2)/(1024*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[1 - la]*Log[x])/(256*Pi^3) + 
      (zb*Log[la]*Log[x])/(256*Pi^3) + (zb*Log[1 - x]*Log[x])/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - Log[zb]/(32*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (zb*Log[1 - la])/(768*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (zb*Log[1 - la]^3)/(384*Pi^3) + (zb*Log[la])/(768*Pi) + 
      (Log[1 - la]*Log[la])/(32*Pi^3) - (zb*Log[1 - la]^2*Log[la])/
       (128*Pi^3) + Log[la]^2/(64*Pi^3) - (zb*Log[1 - la]*Log[la]^2)/
       (128*Pi^3) - (zb*Log[la]^3)/(384*Pi^3) + (zb*Log[1 - x])/(1536*Pi) + 
      (Log[1 - la]*Log[1 - x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[1 - x])/
       (256*Pi^3) + (Log[la]*Log[1 - x])/(64*Pi^3) - 
      (zb*Log[1 - la]*Log[la]*Log[1 - x])/(128*Pi^3) - 
      (zb*Log[la]^2*Log[1 - x])/(256*Pi^3) + Log[1 - x]^2/(256*Pi^3) - 
      (zb*Log[1 - la]*Log[1 - x]^2)/(512*Pi^3) - (zb*Log[la]*Log[1 - x]^2)/
       (512*Pi^3) - (zb*Log[1 - x]^3)/(3072*Pi^3) + (zb*Log[x])/(1536*Pi) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + 
      (Log[la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]*Log[la]*Log[x])/
       (128*Pi^3) - (zb*Log[la]^2*Log[x])/(256*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (zb*Log[1 - la]*Log[1 - x]*Log[x])/
       (256*Pi^3) - (zb*Log[la]*Log[1 - x]*Log[x])/(256*Pi^3) - 
      (zb*Log[1 - x]^2*Log[x])/(1024*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (zb*Log[1 - la]*Log[x]^2)/(512*Pi^3) - (zb*Log[la]*Log[x]^2)/
       (512*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(1024*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3))
 
MasterIntegral[RR, 1, zb, 0, 0] = (ep*la*x)/(256*Pi^3) + 
    ep^2*(la/(256*Pi^3) + x/(128*Pi^3) + (la*x*Log[1 - zb])/(128*Pi^3) - 
      (la*x*Log[zb])/(64*Pi^3)) + ep^3*(1/(128*Pi^3) - (la*x)/(768*Pi) - 
      (x*Log[la])/(64*Pi^3) - (la*Log[x])/(256*Pi^3) + 
      (la*Log[1 - zb])/(128*Pi^3) + (x*Log[1 - zb])/(64*Pi^3) + 
      (la*x*Log[1 - zb]^2)/(128*Pi^3) - (la*Log[zb])/(64*Pi^3) - 
      (x*Log[zb])/(32*Pi^3) - (la*x*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (la*x*Log[zb]^2)/(32*Pi^3)) + ep^4*(-la/(768*Pi) - x/(384*Pi) - 
      Log[la]/(64*Pi^3) + (x*Log[la]^2)/(64*Pi^3) - Log[x]/(128*Pi^3) + 
      (la*Log[x]^2)/(512*Pi^3) + Log[1 - zb]/(64*Pi^3) - 
      (la*x*Log[1 - zb])/(384*Pi) - (x*Log[la]*Log[1 - zb])/(32*Pi^3) - 
      (la*Log[x]*Log[1 - zb])/(128*Pi^3) + (la*Log[1 - zb]^2)/(128*Pi^3) + 
      (x*Log[1 - zb]^2)/(64*Pi^3) + (la*x*Log[1 - zb]^3)/(192*Pi^3) - 
      Log[zb]/(32*Pi^3) + (la*x*Log[zb])/(192*Pi) + (x*Log[la]*Log[zb])/
       (16*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) - (la*Log[1 - zb]*Log[zb])/
       (32*Pi^3) - (x*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (la*x*Log[1 - zb]^2*Log[zb])/(32*Pi^3) + (la*Log[zb]^2)/(32*Pi^3) + 
      (x*Log[zb]^2)/(16*Pi^3) + (la*x*Log[1 - zb]*Log[zb]^2)/(16*Pi^3) - 
      (la*x*Log[zb]^3)/(24*Pi^3) - (la*x*Zeta[3])/(96*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (la*Pi*x)/23040 + (x*Log[la])/(192*Pi) + 
      Log[la]^2/(64*Pi^3) - (x*Log[la]^3)/(96*Pi^3) + (la*Log[x])/(768*Pi) + 
      (Log[la]*Log[x])/(64*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (la*Log[x]^3)/(1536*Pi^3) - (la*Log[1 - zb])/(384*Pi) - 
      (x*Log[1 - zb])/(192*Pi) - (Log[la]*Log[1 - zb])/(32*Pi^3) + 
      (x*Log[la]^2*Log[1 - zb])/(32*Pi^3) - (Log[x]*Log[1 - zb])/(64*Pi^3) + 
      (la*Log[x]^2*Log[1 - zb])/(256*Pi^3) + Log[1 - zb]^2/(64*Pi^3) - 
      (la*x*Log[1 - zb]^2)/(384*Pi) - (x*Log[la]*Log[1 - zb]^2)/(32*Pi^3) - 
      (la*Log[x]*Log[1 - zb]^2)/(128*Pi^3) + (la*Log[1 - zb]^3)/(192*Pi^3) + 
      (x*Log[1 - zb]^3)/(96*Pi^3) + (la*x*Log[1 - zb]^4)/(384*Pi^3) + 
      (la*Log[zb])/(192*Pi) + (x*Log[zb])/(96*Pi) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (la*Log[x]^2*Log[zb])/(128*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(16*Pi^3) + (la*x*Log[1 - zb]*Log[zb])/(96*Pi) + 
      (x*Log[la]*Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(32*Pi^3) - (la*Log[1 - zb]^2*Log[zb])/
       (32*Pi^3) - (x*Log[1 - zb]^2*Log[zb])/(16*Pi^3) - 
      (la*x*Log[1 - zb]^3*Log[zb])/(48*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (la*x*Log[zb]^2)/(96*Pi) - (x*Log[la]*Log[zb]^2)/(8*Pi^3) - 
      (la*Log[x]*Log[zb]^2)/(32*Pi^3) + (la*Log[1 - zb]*Log[zb]^2)/
       (16*Pi^3) + (x*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + 
      (la*x*Log[1 - zb]^2*Log[zb]^2)/(16*Pi^3) - (la*Log[zb]^3)/(24*Pi^3) - 
      (x*Log[zb]^3)/(12*Pi^3) - (la*x*Log[1 - zb]*Log[zb]^3)/(12*Pi^3) + 
      (la*x*Log[zb]^4)/(24*Pi^3) - (la*Zeta[3])/(96*Pi^3) - 
      (x*Zeta[3])/(48*Pi^3) - (la*x*Log[1 - zb]*Zeta[3])/(48*Pi^3) + 
      (la*x*Log[zb]*Zeta[3])/(24*Pi^3))
 
MasterIntegral[RR, 1, zb, 0, 1] = ep*(x/(256*Pi^3) - (la*x)/(256*Pi^3)) + 
    ep^2*(1/(256*Pi^3) - la/(256*Pi^3) + x/(128*Pi^3) + 
      (x*Log[1 - zb])/(128*Pi^3) - (la*x*Log[1 - zb])/(128*Pi^3) - 
      (x*Log[zb])/(64*Pi^3) + (la*x*Log[zb])/(64*Pi^3)) + 
    ep^3*(1/(128*Pi^3) - x/(768*Pi) + (la*x)/(768*Pi) - 
      (x*Log[1 - la])/(64*Pi^3) - Log[x]/(256*Pi^3) + 
      (la*Log[x])/(256*Pi^3) + Log[1 - zb]/(128*Pi^3) - 
      (la*Log[1 - zb])/(128*Pi^3) + (x*Log[1 - zb])/(64*Pi^3) + 
      (x*Log[1 - zb]^2)/(128*Pi^3) - (la*x*Log[1 - zb]^2)/(128*Pi^3) - 
      Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3) - (x*Log[zb])/(32*Pi^3) - 
      (x*Log[1 - zb]*Log[zb])/(32*Pi^3) + (la*x*Log[1 - zb]*Log[zb])/
       (32*Pi^3) + (x*Log[zb]^2)/(32*Pi^3) - (la*x*Log[zb]^2)/(32*Pi^3)) + 
    ep^4*(-1/(768*Pi) + la/(768*Pi) - x/(384*Pi) - Log[1 - la]/(64*Pi^3) + 
      (x*Log[1 - la]^2)/(64*Pi^3) - Log[x]/(128*Pi^3) + Log[x]^2/(512*Pi^3) - 
      (la*Log[x]^2)/(512*Pi^3) + Log[1 - zb]/(64*Pi^3) - 
      (x*Log[1 - zb])/(384*Pi) + (la*x*Log[1 - zb])/(384*Pi) - 
      (x*Log[1 - la]*Log[1 - zb])/(32*Pi^3) - (Log[x]*Log[1 - zb])/
       (128*Pi^3) + (la*Log[x]*Log[1 - zb])/(128*Pi^3) + 
      Log[1 - zb]^2/(128*Pi^3) - (la*Log[1 - zb]^2)/(128*Pi^3) + 
      (x*Log[1 - zb]^2)/(64*Pi^3) + (x*Log[1 - zb]^3)/(192*Pi^3) - 
      (la*x*Log[1 - zb]^3)/(192*Pi^3) - Log[zb]/(32*Pi^3) + 
      (x*Log[zb])/(192*Pi) - (la*x*Log[zb])/(192*Pi) + 
      (x*Log[1 - la]*Log[zb])/(16*Pi^3) + (Log[x]*Log[zb])/(64*Pi^3) - 
      (la*Log[x]*Log[zb])/(64*Pi^3) - (Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (la*Log[1 - zb]*Log[zb])/(32*Pi^3) - (x*Log[1 - zb]*Log[zb])/
       (16*Pi^3) - (x*Log[1 - zb]^2*Log[zb])/(32*Pi^3) + 
      (la*x*Log[1 - zb]^2*Log[zb])/(32*Pi^3) + Log[zb]^2/(32*Pi^3) - 
      (la*Log[zb]^2)/(32*Pi^3) + (x*Log[zb]^2)/(16*Pi^3) + 
      (x*Log[1 - zb]*Log[zb]^2)/(16*Pi^3) - (la*x*Log[1 - zb]*Log[zb]^2)/
       (16*Pi^3) - (x*Log[zb]^3)/(24*Pi^3) + (la*x*Log[zb]^3)/(24*Pi^3) - 
      (x*Zeta[3])/(96*Pi^3) + (la*x*Zeta[3])/(96*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (Pi*x)/23040 - (la*Pi*x)/23040 + 
      (x*Log[1 - la])/(192*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (x*Log[1 - la]^3)/(96*Pi^3) + Log[x]/(768*Pi) - (la*Log[x])/(768*Pi) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) + Log[x]^2/(256*Pi^3) - 
      Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      Log[1 - zb]/(384*Pi) + (la*Log[1 - zb])/(384*Pi) - 
      (x*Log[1 - zb])/(192*Pi) - (Log[1 - la]*Log[1 - zb])/(32*Pi^3) + 
      (x*Log[1 - la]^2*Log[1 - zb])/(32*Pi^3) - (Log[x]*Log[1 - zb])/
       (64*Pi^3) + (Log[x]^2*Log[1 - zb])/(256*Pi^3) - 
      (la*Log[x]^2*Log[1 - zb])/(256*Pi^3) + Log[1 - zb]^2/(64*Pi^3) - 
      (x*Log[1 - zb]^2)/(384*Pi) + (la*x*Log[1 - zb]^2)/(384*Pi) - 
      (x*Log[1 - la]*Log[1 - zb]^2)/(32*Pi^3) - (Log[x]*Log[1 - zb]^2)/
       (128*Pi^3) + (la*Log[x]*Log[1 - zb]^2)/(128*Pi^3) + 
      Log[1 - zb]^3/(192*Pi^3) - (la*Log[1 - zb]^3)/(192*Pi^3) + 
      (x*Log[1 - zb]^3)/(96*Pi^3) + (x*Log[1 - zb]^4)/(384*Pi^3) - 
      (la*x*Log[1 - zb]^4)/(384*Pi^3) + Log[zb]/(192*Pi) - 
      (la*Log[zb])/(192*Pi) + (x*Log[zb])/(96*Pi) + (Log[1 - la]*Log[zb])/
       (16*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (Log[x]^2*Log[zb])/(128*Pi^3) + 
      (la*Log[x]^2*Log[zb])/(128*Pi^3) - (Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (x*Log[1 - zb]*Log[zb])/(96*Pi) - (la*x*Log[1 - zb]*Log[zb])/(96*Pi) + 
      (x*Log[1 - la]*Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (Log[x]*Log[1 - zb]*Log[zb])/(32*Pi^3) - 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(32*Pi^3) - (Log[1 - zb]^2*Log[zb])/
       (32*Pi^3) + (la*Log[1 - zb]^2*Log[zb])/(32*Pi^3) - 
      (x*Log[1 - zb]^2*Log[zb])/(16*Pi^3) - (x*Log[1 - zb]^3*Log[zb])/
       (48*Pi^3) + (la*x*Log[1 - zb]^3*Log[zb])/(48*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (x*Log[zb]^2)/(96*Pi) + 
      (la*x*Log[zb]^2)/(96*Pi) - (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - 
      (Log[x]*Log[zb]^2)/(32*Pi^3) + (la*Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (Log[1 - zb]*Log[zb]^2)/(16*Pi^3) - (la*Log[1 - zb]*Log[zb]^2)/
       (16*Pi^3) + (x*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + 
      (x*Log[1 - zb]^2*Log[zb]^2)/(16*Pi^3) - (la*x*Log[1 - zb]^2*Log[zb]^2)/
       (16*Pi^3) - Log[zb]^3/(24*Pi^3) + (la*Log[zb]^3)/(24*Pi^3) - 
      (x*Log[zb]^3)/(12*Pi^3) - (x*Log[1 - zb]*Log[zb]^3)/(12*Pi^3) + 
      (la*x*Log[1 - zb]*Log[zb]^3)/(12*Pi^3) + (x*Log[zb]^4)/(24*Pi^3) - 
      (la*x*Log[zb]^4)/(24*Pi^3) - Zeta[3]/(96*Pi^3) + 
      (la*Zeta[3])/(96*Pi^3) - (x*Zeta[3])/(48*Pi^3) - 
      (x*Log[1 - zb]*Zeta[3])/(48*Pi^3) + (la*x*Log[1 - zb]*Zeta[3])/
       (48*Pi^3) + (x*Log[zb]*Zeta[3])/(24*Pi^3) - (la*x*Log[zb]*Zeta[3])/
       (24*Pi^3))
 
MasterIntegral[RR, 1, zb, 0, la] = (ep^2*x)/(128*Pi^3) + 
    ep^3*(1/(128*Pi^3) - (x*Log[1 - la])/(64*Pi^3) - (x*Log[la])/(64*Pi^3) + 
      (x*Log[1 - zb])/(64*Pi^3) - (x*Log[zb])/(32*Pi^3)) + 
    ep^4*(-x/(384*Pi) - Log[1 - la]/(64*Pi^3) + (x*Log[1 - la]^2)/(64*Pi^3) - 
      Log[la]/(64*Pi^3) + (x*Log[1 - la]*Log[la])/(32*Pi^3) + 
      (x*Log[la]^2)/(64*Pi^3) - Log[x]/(128*Pi^3) + Log[1 - zb]/(64*Pi^3) - 
      (x*Log[1 - la]*Log[1 - zb])/(32*Pi^3) - (x*Log[la]*Log[1 - zb])/
       (32*Pi^3) + (x*Log[1 - zb]^2)/(64*Pi^3) - Log[zb]/(32*Pi^3) + 
      (x*Log[1 - la]*Log[zb])/(16*Pi^3) + (x*Log[la]*Log[zb])/(16*Pi^3) - 
      (x*Log[1 - zb]*Log[zb])/(16*Pi^3) + (x*Log[zb]^2)/(16*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (x*Log[1 - la])/(192*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (x*Log[1 - la]^3)/(96*Pi^3) + (x*Log[la])/(192*Pi) + 
      (Log[1 - la]*Log[la])/(32*Pi^3) - (x*Log[1 - la]^2*Log[la])/(32*Pi^3) + 
      Log[la]^2/(64*Pi^3) - (x*Log[1 - la]*Log[la]^2)/(32*Pi^3) - 
      (x*Log[la]^3)/(96*Pi^3) + (Log[1 - la]*Log[x])/(64*Pi^3) + 
      (Log[la]*Log[x])/(64*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (x*Log[1 - zb])/(192*Pi) - (Log[1 - la]*Log[1 - zb])/(32*Pi^3) + 
      (x*Log[1 - la]^2*Log[1 - zb])/(32*Pi^3) - (Log[la]*Log[1 - zb])/
       (32*Pi^3) + (x*Log[1 - la]*Log[la]*Log[1 - zb])/(16*Pi^3) + 
      (x*Log[la]^2*Log[1 - zb])/(32*Pi^3) - (Log[x]*Log[1 - zb])/(64*Pi^3) + 
      Log[1 - zb]^2/(64*Pi^3) - (x*Log[1 - la]*Log[1 - zb]^2)/(32*Pi^3) - 
      (x*Log[la]*Log[1 - zb]^2)/(32*Pi^3) + (x*Log[1 - zb]^3)/(96*Pi^3) + 
      (x*Log[zb])/(96*Pi) + (Log[1 - la]*Log[zb])/(16*Pi^3) - 
      (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + (Log[la]*Log[zb])/(16*Pi^3) - 
      (x*Log[1 - la]*Log[la]*Log[zb])/(8*Pi^3) - (x*Log[la]^2*Log[zb])/
       (16*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - (Log[1 - zb]*Log[zb])/
       (16*Pi^3) + (x*Log[1 - la]*Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (x*Log[la]*Log[1 - zb]*Log[zb])/(8*Pi^3) - (x*Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) + Log[zb]^2/(16*Pi^3) - (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - 
      (x*Log[la]*Log[zb]^2)/(8*Pi^3) + (x*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - 
      (x*Log[zb]^3)/(12*Pi^3) - (x*Zeta[3])/(48*Pi^3))
 
MasterIntegral[RR, 1, zb, 1, 0] = 0
 
MasterIntegral[RR, 1, zb, 1, 1] = 0
 
MasterIntegral[RR, 1, zb, 1, la] = 0
 
MasterIntegral[RR, 1, zb, x, 0] = (ep^2*la)/(256*Pi^3) + 
    ep^3*(1/(128*Pi^3) - (la*Log[1 - x])/(256*Pi^3) - 
      (la*Log[x])/(256*Pi^3) + (la*Log[1 - zb])/(128*Pi^3) - 
      (la*Log[zb])/(64*Pi^3)) + ep^4*(-la/(768*Pi) - Log[la]/(64*Pi^3) - 
      Log[1 - x]/(128*Pi^3) + (la*Log[1 - x]^2)/(512*Pi^3) - 
      Log[x]/(128*Pi^3) + (la*Log[1 - x]*Log[x])/(256*Pi^3) + 
      (la*Log[x]^2)/(512*Pi^3) + Log[1 - zb]/(64*Pi^3) - 
      (la*Log[1 - x]*Log[1 - zb])/(128*Pi^3) - (la*Log[x]*Log[1 - zb])/
       (128*Pi^3) + (la*Log[1 - zb]^2)/(128*Pi^3) - Log[zb]/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb])/(64*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) - 
      (la*Log[1 - zb]*Log[zb])/(32*Pi^3) + (la*Log[zb]^2)/(32*Pi^3)) + 
    ep^5*(-1/(384*Pi) + Log[la]^2/(64*Pi^3) + (la*Log[1 - x])/(768*Pi) + 
      (Log[la]*Log[1 - x])/(64*Pi^3) + Log[1 - x]^2/(256*Pi^3) - 
      (la*Log[1 - x]^3)/(1536*Pi^3) + (la*Log[x])/(768*Pi) + 
      (Log[la]*Log[x])/(64*Pi^3) + (Log[1 - x]*Log[x])/(128*Pi^3) - 
      (la*Log[1 - x]^2*Log[x])/(512*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (la*Log[1 - x]*Log[x]^2)/(512*Pi^3) - (la*Log[x]^3)/(1536*Pi^3) - 
      (la*Log[1 - zb])/(384*Pi) - (Log[la]*Log[1 - zb])/(32*Pi^3) - 
      (Log[1 - x]*Log[1 - zb])/(64*Pi^3) + (la*Log[1 - x]^2*Log[1 - zb])/
       (256*Pi^3) - (Log[x]*Log[1 - zb])/(64*Pi^3) + 
      (la*Log[1 - x]*Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (la*Log[x]^2*Log[1 - zb])/(256*Pi^3) + Log[1 - zb]^2/(64*Pi^3) - 
      (la*Log[1 - x]*Log[1 - zb]^2)/(128*Pi^3) - (la*Log[x]*Log[1 - zb]^2)/
       (128*Pi^3) + (la*Log[1 - zb]^3)/(192*Pi^3) + (la*Log[zb])/(192*Pi) + 
      (Log[la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) - 
      (la*Log[1 - x]^2*Log[zb])/(128*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (la*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) - (la*Log[x]^2*Log[zb])/
       (128*Pi^3) - (Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(32*Pi^3) - (la*Log[1 - zb]^2*Log[zb])/
       (32*Pi^3) + Log[zb]^2/(16*Pi^3) - (la*Log[1 - x]*Log[zb]^2)/
       (32*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[1 - zb]*Log[zb]^2)/(16*Pi^3) - (la*Log[zb]^3)/(24*Pi^3) - 
      (la*Zeta[3])/(96*Pi^3))
 
MasterIntegral[RR, 1, zb, x, 1] = ep^2*(1/(256*Pi^3) - la/(256*Pi^3)) + 
    ep^3*(1/(128*Pi^3) - Log[1 - x]/(256*Pi^3) + (la*Log[1 - x])/(256*Pi^3) - 
      Log[x]/(256*Pi^3) + (la*Log[x])/(256*Pi^3) + Log[1 - zb]/(128*Pi^3) - 
      (la*Log[1 - zb])/(128*Pi^3) - Log[zb]/(64*Pi^3) + 
      (la*Log[zb])/(64*Pi^3) + Log[1 - x*zb]/(128*Pi^3) - 
      (la*Log[1 - x*zb])/(128*Pi^3)) + ep^4*(-1/(768*Pi) + la/(768*Pi) - 
      Log[1 - la]/(64*Pi^3) - Log[1 - x]/(128*Pi^3) + 
      Log[1 - x]^2/(512*Pi^3) - (la*Log[1 - x]^2)/(512*Pi^3) - 
      Log[x]/(128*Pi^3) + (Log[1 - x]*Log[x])/(256*Pi^3) - 
      (la*Log[1 - x]*Log[x])/(256*Pi^3) + Log[x]^2/(512*Pi^3) - 
      (la*Log[x]^2)/(512*Pi^3) + Log[1 - zb]/(64*Pi^3) - 
      (Log[1 - x]*Log[1 - zb])/(128*Pi^3) + (la*Log[1 - x]*Log[1 - zb])/
       (128*Pi^3) - (Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (la*Log[x]*Log[1 - zb])/(128*Pi^3) + Log[1 - zb]^2/(128*Pi^3) - 
      (la*Log[1 - zb]^2)/(128*Pi^3) - Log[zb]/(32*Pi^3) + 
      (Log[1 - x]*Log[zb])/(64*Pi^3) - (la*Log[1 - x]*Log[zb])/(64*Pi^3) + 
      (Log[x]*Log[zb])/(64*Pi^3) - (la*Log[x]*Log[zb])/(64*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(32*Pi^3) + (la*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      Log[zb]^2/(32*Pi^3) - (la*Log[zb]^2)/(32*Pi^3) + 
      Log[1 - x*zb]/(64*Pi^3) - (Log[1 - x]*Log[1 - x*zb])/(128*Pi^3) + 
      (la*Log[1 - x]*Log[1 - x*zb])/(128*Pi^3) - (Log[x]*Log[1 - x*zb])/
       (128*Pi^3) + (la*Log[x]*Log[1 - x*zb])/(128*Pi^3) + 
      (Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3) - (la*Log[1 - zb]*Log[1 - x*zb])/
       (64*Pi^3) - (Log[zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (la*Log[zb]*Log[1 - x*zb])/(32*Pi^3) + Log[1 - x*zb]^2/(128*Pi^3) - 
      (la*Log[1 - x*zb]^2)/(128*Pi^3)) + 
    ep^5*(-1/(384*Pi) + Log[1 - la]^2/(64*Pi^3) + Log[1 - x]/(768*Pi) - 
      (la*Log[1 - x])/(768*Pi) + (Log[1 - la]*Log[1 - x])/(64*Pi^3) + 
      Log[1 - x]^2/(256*Pi^3) - Log[1 - x]^3/(1536*Pi^3) + 
      (la*Log[1 - x]^3)/(1536*Pi^3) + Log[x]/(768*Pi) - 
      (la*Log[x])/(768*Pi) + (Log[1 - la]*Log[x])/(64*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (Log[1 - x]^2*Log[x])/(512*Pi^3) + 
      (la*Log[1 - x]^2*Log[x])/(512*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (Log[1 - x]*Log[x]^2)/(512*Pi^3) + (la*Log[1 - x]*Log[x]^2)/
       (512*Pi^3) - Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      Log[1 - zb]/(384*Pi) + (la*Log[1 - zb])/(384*Pi) - 
      (Log[1 - la]*Log[1 - zb])/(32*Pi^3) - (Log[1 - x]*Log[1 - zb])/
       (64*Pi^3) + (Log[1 - x]^2*Log[1 - zb])/(256*Pi^3) - 
      (la*Log[1 - x]^2*Log[1 - zb])/(256*Pi^3) - (Log[x]*Log[1 - zb])/
       (64*Pi^3) + (Log[1 - x]*Log[x]*Log[1 - zb])/(128*Pi^3) - 
      (la*Log[1 - x]*Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (Log[x]^2*Log[1 - zb])/(256*Pi^3) - (la*Log[x]^2*Log[1 - zb])/
       (256*Pi^3) + Log[1 - zb]^2/(64*Pi^3) - (Log[1 - x]*Log[1 - zb]^2)/
       (128*Pi^3) + (la*Log[1 - x]*Log[1 - zb]^2)/(128*Pi^3) - 
      (Log[x]*Log[1 - zb]^2)/(128*Pi^3) + (la*Log[x]*Log[1 - zb]^2)/
       (128*Pi^3) + Log[1 - zb]^3/(192*Pi^3) - (la*Log[1 - zb]^3)/
       (192*Pi^3) + Log[zb]/(192*Pi) - (la*Log[zb])/(192*Pi) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) - 
      (Log[1 - x]^2*Log[zb])/(128*Pi^3) + (la*Log[1 - x]^2*Log[zb])/
       (128*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - (Log[1 - x]*Log[x]*Log[zb])/
       (64*Pi^3) + (la*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) - 
      (Log[x]^2*Log[zb])/(128*Pi^3) + (la*Log[x]^2*Log[zb])/(128*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[1 - zb]*Log[zb])/
       (32*Pi^3) - (la*Log[1 - x]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (Log[x]*Log[1 - zb]*Log[zb])/(32*Pi^3) - 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(32*Pi^3) - (Log[1 - zb]^2*Log[zb])/
       (32*Pi^3) + (la*Log[1 - zb]^2*Log[zb])/(32*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (Log[1 - x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(32*Pi^3) + (Log[1 - zb]*Log[zb]^2)/(16*Pi^3) - 
      (la*Log[1 - zb]*Log[zb]^2)/(16*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) - Log[1 - x*zb]/(384*Pi) + 
      (la*Log[1 - x*zb])/(384*Pi) - (Log[1 - la]*Log[1 - x*zb])/(32*Pi^3) - 
      (Log[1 - x]*Log[1 - x*zb])/(64*Pi^3) + (Log[1 - x]^2*Log[1 - x*zb])/
       (256*Pi^3) - (la*Log[1 - x]^2*Log[1 - x*zb])/(256*Pi^3) - 
      (Log[x]*Log[1 - x*zb])/(64*Pi^3) + (Log[1 - x]*Log[x]*Log[1 - x*zb])/
       (128*Pi^3) - (la*Log[1 - x]*Log[x]*Log[1 - x*zb])/(128*Pi^3) + 
      (Log[x]^2*Log[1 - x*zb])/(256*Pi^3) - (la*Log[x]^2*Log[1 - x*zb])/
       (256*Pi^3) + (Log[1 - zb]*Log[1 - x*zb])/(32*Pi^3) - 
      (Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (Log[x]*Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (la*Log[x]*Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (Log[1 - zb]^2*Log[1 - x*zb])/(64*Pi^3) - 
      (la*Log[1 - zb]^2*Log[1 - x*zb])/(64*Pi^3) - (Log[zb]*Log[1 - x*zb])/
       (16*Pi^3) + (Log[1 - x]*Log[zb]*Log[1 - x*zb])/(32*Pi^3) - 
      (la*Log[1 - x]*Log[zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (Log[x]*Log[zb]*Log[1 - x*zb])/(32*Pi^3) - 
      (la*Log[x]*Log[zb]*Log[1 - x*zb])/(32*Pi^3) - 
      (Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(16*Pi^3) + 
      (la*Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(16*Pi^3) + 
      (Log[zb]^2*Log[1 - x*zb])/(16*Pi^3) - (la*Log[zb]^2*Log[1 - x*zb])/
       (16*Pi^3) + Log[1 - x*zb]^2/(64*Pi^3) - (Log[1 - x]*Log[1 - x*zb]^2)/
       (128*Pi^3) + (la*Log[1 - x]*Log[1 - x*zb]^2)/(128*Pi^3) - 
      (Log[x]*Log[1 - x*zb]^2)/(128*Pi^3) + (la*Log[x]*Log[1 - x*zb]^2)/
       (128*Pi^3) + (Log[1 - zb]*Log[1 - x*zb]^2)/(64*Pi^3) - 
      (la*Log[1 - zb]*Log[1 - x*zb]^2)/(64*Pi^3) - (Log[zb]*Log[1 - x*zb]^2)/
       (32*Pi^3) + (la*Log[zb]*Log[1 - x*zb]^2)/(32*Pi^3) + 
      Log[1 - x*zb]^3/(192*Pi^3) - (la*Log[1 - x*zb]^3)/(192*Pi^3) - 
      Zeta[3]/(96*Pi^3) + (la*Zeta[3])/(96*Pi^3))
 
MasterIntegral[RR, 1, zb, x, la] = ep^3/(128*Pi^3) + 
    ep^4*(-Log[1 - la]/(64*Pi^3) - Log[la]/(64*Pi^3) - 
      Log[1 - x]/(128*Pi^3) - Log[x]/(128*Pi^3) + Log[1 - zb]/(64*Pi^3) - 
      Log[zb]/(32*Pi^3) + Log[1 - la*x*zb]/(64*Pi^3)) + 
    ep^5*(-1/(384*Pi) + Log[1 - la]^2/(64*Pi^3) + (Log[1 - la]*Log[la])/
       (32*Pi^3) + Log[la]^2/(64*Pi^3) + (Log[1 - la]*Log[1 - x])/(64*Pi^3) + 
      (Log[la]*Log[1 - x])/(64*Pi^3) + Log[1 - x]^2/(256*Pi^3) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) + (Log[la]*Log[x])/(64*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (Log[1 - la]*Log[1 - zb])/(32*Pi^3) - (Log[la]*Log[1 - zb])/(32*Pi^3) - 
      (Log[1 - x]*Log[1 - zb])/(64*Pi^3) - (Log[x]*Log[1 - zb])/(64*Pi^3) + 
      Log[1 - zb]^2/(64*Pi^3) + (Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (Log[1 - la]*Log[1 - la*x*zb])/(32*Pi^3) - 
      (Log[la]*Log[1 - la*x*zb])/(32*Pi^3) - (Log[1 - x]*Log[1 - la*x*zb])/
       (64*Pi^3) - (Log[x]*Log[1 - la*x*zb])/(64*Pi^3) + 
      (Log[1 - zb]*Log[1 - la*x*zb])/(32*Pi^3) - (Log[zb]*Log[1 - la*x*zb])/
       (16*Pi^3) + Log[1 - la*x*zb]^2/(64*Pi^3))
 
MasterIntegral[RR, 2, 0, 0, 0] = 0
 
MasterIntegral[RR, 2, 0, 0, 1] = 0
 
MasterIntegral[RR, 2, 0, 0, la] = 0
 
MasterIntegral[RR, 2, 0, 1, 0] = 0
 
MasterIntegral[RR, 2, 0, 1, 1] = 0
 
MasterIntegral[RR, 2, 0, 1, la] = 0
 
MasterIntegral[RR, 2, 0, x, 0] = 0
 
MasterIntegral[RR, 2, 0, x, 1] = 0
 
MasterIntegral[RR, 2, 0, x, la] = 0
 
MasterIntegral[RR, 2, zb, 0, 0] = (ep^2*la*x*Log[1 - zb])/(256*Pi^3) + 
    ep^3*(-(la*x*H[0, 1, zb])/(128*Pi^3) + (la*Log[1 - zb])/(256*Pi^3) + 
      (x*Log[1 - zb])/(128*Pi^3) + (3*la*x*Log[1 - zb]^2)/(512*Pi^3) - 
      (la*x*Log[1 - zb]*Log[zb])/(64*Pi^3)) + 
    ep^4*(-(la*H[0, 1, zb])/(128*Pi^3) - (x*H[0, 1, zb])/(64*Pi^3) - 
      (la*x*H[0, 0, 1, zb])/(64*Pi^3) + (la*x*H[0, 1, 1, zb])/(128*Pi^3) + 
      Log[1 - zb]/(128*Pi^3) - (la*x*Log[1 - zb])/(768*Pi) - 
      (la*x*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - (x*Log[la]*Log[1 - zb])/
       (64*Pi^3) - (la*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (3*la*Log[1 - zb]^2)/(512*Pi^3) + (3*x*Log[1 - zb]^2)/(256*Pi^3) + 
      (7*la*x*Log[1 - zb]^3)/(1536*Pi^3) + (la*x*H[0, 1, zb]*Log[zb])/
       (32*Pi^3) - (la*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (x*Log[1 - zb]*Log[zb])/(32*Pi^3) - (3*la*x*Log[1 - zb]^2*Log[zb])/
       (128*Pi^3) + (la*x*Log[1 - zb]*Log[zb]^2)/(32*Pi^3)) + 
    ep^5*(-H[0, 1, zb]/(64*Pi^3) + (la*x*H[0, 1, zb])/(384*Pi) - 
      (la*H[0, 0, 1, zb])/(64*Pi^3) - (x*H[0, 0, 1, zb])/(32*Pi^3) + 
      (la*H[0, 1, 1, zb])/(128*Pi^3) + (x*H[0, 1, 1, zb])/(64*Pi^3) - 
      (la*x*H[0, 0, 0, 1, zb])/(32*Pi^3) + (la*x*H[0, 0, 1, 1, zb])/
       (64*Pi^3) - (la*x*H[0, 1, 1, 1, zb])/(128*Pi^3) + 
      (x*H[0, 1, zb]*Log[la])/(32*Pi^3) + (la*H[0, 1, zb]*Log[x])/
       (128*Pi^3) - (la*Log[1 - zb])/(768*Pi) - (x*Log[1 - zb])/(384*Pi) - 
      (la*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - (x*H[0, 1, zb]*Log[1 - zb])/
       (64*Pi^3) - (la*x*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
      (la*x*H[0, 1, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (Log[la]*Log[1 - zb])/(64*Pi^3) + (x*Log[la]^2*Log[1 - zb])/(64*Pi^3) - 
      (Log[x]*Log[1 - zb])/(128*Pi^3) + (la*Log[x]^2*Log[1 - zb])/
       (512*Pi^3) + (3*Log[1 - zb]^2)/(256*Pi^3) - (la*x*Log[1 - zb]^2)/
       (512*Pi) - (la*x*H[0, 1, zb]*Log[1 - zb]^2)/(256*Pi^3) - 
      (3*x*Log[la]*Log[1 - zb]^2)/(128*Pi^3) - (3*la*Log[x]*Log[1 - zb]^2)/
       (512*Pi^3) + (7*la*Log[1 - zb]^3)/(1536*Pi^3) + 
      (7*x*Log[1 - zb]^3)/(768*Pi^3) + (5*la*x*Log[1 - zb]^4)/(2048*Pi^3) + 
      (la*H[0, 1, zb]*Log[zb])/(32*Pi^3) + (x*H[0, 1, zb]*Log[zb])/
       (16*Pi^3) + (la*x*H[0, 0, 1, zb]*Log[zb])/(16*Pi^3) - 
      (la*x*H[0, 1, 1, zb]*Log[zb])/(32*Pi^3) - (Log[1 - zb]*Log[zb])/
       (32*Pi^3) + (la*x*Log[1 - zb]*Log[zb])/(192*Pi) + 
      (la*x*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (x*Log[la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (3*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) - (3*x*Log[1 - zb]^2*Log[zb])/
       (64*Pi^3) - (7*la*x*Log[1 - zb]^3*Log[zb])/(384*Pi^3) - 
      (la*x*H[0, 1, zb]*Log[zb]^2)/(16*Pi^3) + (la*Log[1 - zb]*Log[zb]^2)/
       (32*Pi^3) + (x*Log[1 - zb]*Log[zb]^2)/(16*Pi^3) + 
      (3*la*x*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) - 
      (la*x*Log[1 - zb]*Log[zb]^3)/(24*Pi^3) - (la*x*Log[1 - zb]*Zeta[3])/
       (96*Pi^3))
 
MasterIntegral[RR, 2, zb, 0, 1] = 
   ep^2*((x*Log[1 - zb])/(256*Pi^3) - (la*x*Log[1 - zb])/(256*Pi^3)) + 
    ep^3*(-(x*H[0, 1, zb])/(128*Pi^3) + (la*x*H[0, 1, zb])/(128*Pi^3) + 
      Log[1 - zb]/(256*Pi^3) - (la*Log[1 - zb])/(256*Pi^3) + 
      (x*Log[1 - zb])/(128*Pi^3) + (3*x*Log[1 - zb]^2)/(512*Pi^3) - 
      (3*la*x*Log[1 - zb]^2)/(512*Pi^3) - (x*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
      (la*x*Log[1 - zb]*Log[zb])/(64*Pi^3)) + 
    ep^4*(-H[0, 1, zb]/(128*Pi^3) + (la*H[0, 1, zb])/(128*Pi^3) - 
      (x*H[0, 1, zb])/(64*Pi^3) - (x*H[0, 0, 1, zb])/(64*Pi^3) + 
      (la*x*H[0, 0, 1, zb])/(64*Pi^3) + (x*H[0, 1, 1, zb])/(128*Pi^3) - 
      (la*x*H[0, 1, 1, zb])/(128*Pi^3) + Log[1 - zb]/(128*Pi^3) - 
      (x*Log[1 - zb])/(768*Pi) + (la*x*Log[1 - zb])/(768*Pi) - 
      (x*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) + (la*x*H[0, 1, zb]*Log[1 - zb])/
       (128*Pi^3) - (x*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - 
      (Log[x]*Log[1 - zb])/(256*Pi^3) + (la*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (3*Log[1 - zb]^2)/(512*Pi^3) - (3*la*Log[1 - zb]^2)/(512*Pi^3) + 
      (3*x*Log[1 - zb]^2)/(256*Pi^3) + (7*x*Log[1 - zb]^3)/(1536*Pi^3) - 
      (7*la*x*Log[1 - zb]^3)/(1536*Pi^3) + (x*H[0, 1, zb]*Log[zb])/
       (32*Pi^3) - (la*x*H[0, 1, zb]*Log[zb])/(32*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(64*Pi^3) + (la*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (x*Log[1 - zb]*Log[zb])/(32*Pi^3) - (3*x*Log[1 - zb]^2*Log[zb])/
       (128*Pi^3) + (3*la*x*Log[1 - zb]^2*Log[zb])/(128*Pi^3) + 
      (x*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - (la*x*Log[1 - zb]*Log[zb]^2)/
       (32*Pi^3)) + ep^5*(-H[0, 1, zb]/(64*Pi^3) + (x*H[0, 1, zb])/(384*Pi) - 
      (la*x*H[0, 1, zb])/(384*Pi) - H[0, 0, 1, zb]/(64*Pi^3) + 
      (la*H[0, 0, 1, zb])/(64*Pi^3) - (x*H[0, 0, 1, zb])/(32*Pi^3) + 
      H[0, 1, 1, zb]/(128*Pi^3) - (la*H[0, 1, 1, zb])/(128*Pi^3) + 
      (x*H[0, 1, 1, zb])/(64*Pi^3) - (x*H[0, 0, 0, 1, zb])/(32*Pi^3) + 
      (la*x*H[0, 0, 0, 1, zb])/(32*Pi^3) + (x*H[0, 0, 1, 1, zb])/(64*Pi^3) - 
      (la*x*H[0, 0, 1, 1, zb])/(64*Pi^3) - (x*H[0, 1, 1, 1, zb])/(128*Pi^3) + 
      (la*x*H[0, 1, 1, 1, zb])/(128*Pi^3) + (x*H[0, 1, zb]*Log[1 - la])/
       (32*Pi^3) + (H[0, 1, zb]*Log[x])/(128*Pi^3) - 
      (la*H[0, 1, zb]*Log[x])/(128*Pi^3) - Log[1 - zb]/(768*Pi) + 
      (la*Log[1 - zb])/(768*Pi) - (x*Log[1 - zb])/(384*Pi) - 
      (H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) + (la*H[0, 1, zb]*Log[1 - zb])/
       (128*Pi^3) - (x*H[0, 1, zb]*Log[1 - zb])/(64*Pi^3) - 
      (x*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
      (la*x*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
      (x*H[0, 1, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (la*x*H[0, 1, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (Log[1 - la]*Log[1 - zb])/(64*Pi^3) + (x*Log[1 - la]^2*Log[1 - zb])/
       (64*Pi^3) - (Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (Log[x]^2*Log[1 - zb])/(512*Pi^3) - (la*Log[x]^2*Log[1 - zb])/
       (512*Pi^3) + (3*Log[1 - zb]^2)/(256*Pi^3) - (x*Log[1 - zb]^2)/
       (512*Pi) + (la*x*Log[1 - zb]^2)/(512*Pi) - 
      (x*H[0, 1, zb]*Log[1 - zb]^2)/(256*Pi^3) + 
      (la*x*H[0, 1, zb]*Log[1 - zb]^2)/(256*Pi^3) - 
      (3*x*Log[1 - la]*Log[1 - zb]^2)/(128*Pi^3) - (3*Log[x]*Log[1 - zb]^2)/
       (512*Pi^3) + (3*la*Log[x]*Log[1 - zb]^2)/(512*Pi^3) + 
      (7*Log[1 - zb]^3)/(1536*Pi^3) - (7*la*Log[1 - zb]^3)/(1536*Pi^3) + 
      (7*x*Log[1 - zb]^3)/(768*Pi^3) + (5*x*Log[1 - zb]^4)/(2048*Pi^3) - 
      (5*la*x*Log[1 - zb]^4)/(2048*Pi^3) + (H[0, 1, zb]*Log[zb])/(32*Pi^3) - 
      (la*H[0, 1, zb]*Log[zb])/(32*Pi^3) + (x*H[0, 1, zb]*Log[zb])/
       (16*Pi^3) + (x*H[0, 0, 1, zb]*Log[zb])/(16*Pi^3) - 
      (la*x*H[0, 0, 1, zb]*Log[zb])/(16*Pi^3) - (x*H[0, 1, 1, zb]*Log[zb])/
       (32*Pi^3) + (la*x*H[0, 1, 1, zb]*Log[zb])/(32*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(32*Pi^3) + (x*Log[1 - zb]*Log[zb])/(192*Pi) - 
      (la*x*Log[1 - zb]*Log[zb])/(192*Pi) + 
      (x*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(32*Pi^3) - 
      (la*x*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (x*Log[1 - la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - (3*Log[1 - zb]^2*Log[zb])/
       (128*Pi^3) + (3*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) - 
      (3*x*Log[1 - zb]^2*Log[zb])/(64*Pi^3) - (7*x*Log[1 - zb]^3*Log[zb])/
       (384*Pi^3) + (7*la*x*Log[1 - zb]^3*Log[zb])/(384*Pi^3) - 
      (x*H[0, 1, zb]*Log[zb]^2)/(16*Pi^3) + (la*x*H[0, 1, zb]*Log[zb]^2)/
       (16*Pi^3) + (Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - 
      (la*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) + (x*Log[1 - zb]*Log[zb]^2)/
       (16*Pi^3) + (3*x*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) - 
      (3*la*x*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) - (x*Log[1 - zb]*Log[zb]^3)/
       (24*Pi^3) + (la*x*Log[1 - zb]*Log[zb]^3)/(24*Pi^3) - 
      (x*Log[1 - zb]*Zeta[3])/(96*Pi^3) + (la*x*Log[1 - zb]*Zeta[3])/
       (96*Pi^3))
 
MasterIntegral[RR, 2, zb, 0, la] = (ep^3*x*Log[1 - zb])/(128*Pi^3) + 
    ep^4*(-(x*H[0, 1, zb])/(64*Pi^3) + Log[1 - zb]/(128*Pi^3) - 
      (x*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - (x*Log[la]*Log[1 - zb])/
       (64*Pi^3) + (3*x*Log[1 - zb]^2)/(256*Pi^3) - (x*Log[1 - zb]*Log[zb])/
       (32*Pi^3)) + ep^5*(-H[0, 1, zb]/(64*Pi^3) - (x*H[0, 0, 1, zb])/
       (32*Pi^3) + (x*H[0, 1, 1, zb])/(64*Pi^3) + (x*H[0, 1, zb]*Log[1 - la])/
       (32*Pi^3) + (x*H[0, 1, zb]*Log[la])/(32*Pi^3) - 
      (x*Log[1 - zb])/(384*Pi) - (x*H[0, 1, zb]*Log[1 - zb])/(64*Pi^3) - 
      (Log[1 - la]*Log[1 - zb])/(64*Pi^3) + (x*Log[1 - la]^2*Log[1 - zb])/
       (64*Pi^3) - (Log[la]*Log[1 - zb])/(64*Pi^3) + 
      (x*Log[1 - la]*Log[la]*Log[1 - zb])/(32*Pi^3) + 
      (x*Log[la]^2*Log[1 - zb])/(64*Pi^3) - (Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (3*Log[1 - zb]^2)/(256*Pi^3) - (3*x*Log[1 - la]*Log[1 - zb]^2)/
       (128*Pi^3) - (3*x*Log[la]*Log[1 - zb]^2)/(128*Pi^3) + 
      (7*x*Log[1 - zb]^3)/(768*Pi^3) + (x*H[0, 1, zb]*Log[zb])/(16*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(32*Pi^3) + (x*Log[1 - la]*Log[1 - zb]*Log[zb])/
       (16*Pi^3) + (x*Log[la]*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (3*x*Log[1 - zb]^2*Log[zb])/(64*Pi^3) + (x*Log[1 - zb]*Log[zb]^2)/
       (16*Pi^3))
 
MasterIntegral[RR, 2, zb, 1, 0] = 0
 
MasterIntegral[RR, 2, zb, 1, 1] = 0
 
MasterIntegral[RR, 2, zb, 1, la] = 0
 
MasterIntegral[RR, 2, zb, x, 0] = (ep^3*la*Log[1 - zb])/(256*Pi^3) + 
    ep^4*(-(la*H[0, 1, zb])/(128*Pi^3) + Log[1 - zb]/(128*Pi^3) - 
      (la*Log[1 - x]*Log[1 - zb])/(256*Pi^3) - (la*Log[x]*Log[1 - zb])/
       (256*Pi^3) + (3*la*Log[1 - zb]^2)/(512*Pi^3) - 
      (la*Log[1 - zb]*Log[zb])/(64*Pi^3)) + 
    ep^5*(-H[0, 1, zb]/(64*Pi^3) - (la*H[0, 0, 1, zb])/(64*Pi^3) + 
      (la*H[0, 1, 1, zb])/(128*Pi^3) + (la*H[0, 1, zb]*Log[1 - x])/
       (128*Pi^3) + (la*H[0, 1, zb]*Log[x])/(128*Pi^3) - 
      (la*Log[1 - zb])/(768*Pi) - (la*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (Log[la]*Log[1 - zb])/(64*Pi^3) - (Log[1 - x]*Log[1 - zb])/(128*Pi^3) + 
      (la*Log[1 - x]^2*Log[1 - zb])/(512*Pi^3) - (Log[x]*Log[1 - zb])/
       (128*Pi^3) + (la*Log[1 - x]*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (la*Log[x]^2*Log[1 - zb])/(512*Pi^3) + (3*Log[1 - zb]^2)/(256*Pi^3) - 
      (3*la*Log[1 - x]*Log[1 - zb]^2)/(512*Pi^3) - 
      (3*la*Log[x]*Log[1 - zb]^2)/(512*Pi^3) + (7*la*Log[1 - zb]^3)/
       (1536*Pi^3) + (la*H[0, 1, zb]*Log[zb])/(32*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(32*Pi^3) + (la*Log[1 - x]*Log[1 - zb]*Log[zb])/
       (64*Pi^3) + (la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (3*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) + (la*Log[1 - zb]*Log[zb]^2)/
       (32*Pi^3))
 
MasterIntegral[RR, 2, zb, x, 1] = 
   ep^3*(Log[1 - zb]/(256*Pi^3*(1 - x*zb)) - (la*Log[1 - zb])/
       (256*Pi^3*(1 - x*zb))) + ep^4*(-H[0, 1, zb]/(128*Pi^3*(1 - x*zb)) + 
      (la*H[0, 1, zb])/(128*Pi^3*(1 - x*zb)) + 
      Log[1 - zb]/(128*Pi^3*(1 - x*zb)) - (Log[1 - x]*Log[1 - zb])/
       (256*Pi^3*(1 - x*zb)) + (la*Log[1 - x]*Log[1 - zb])/
       (256*Pi^3*(1 - x*zb)) - (Log[x]*Log[1 - zb])/(256*Pi^3*(1 - x*zb)) + 
      (la*Log[x]*Log[1 - zb])/(256*Pi^3*(1 - x*zb)) + 
      (3*Log[1 - zb]^2)/(512*Pi^3*(1 - x*zb)) - (3*la*Log[1 - zb]^2)/
       (512*Pi^3*(1 - x*zb)) - (Log[1 - zb]*Log[zb])/(64*Pi^3*(1 - x*zb)) + 
      (la*Log[1 - zb]*Log[zb])/(64*Pi^3*(1 - x*zb)) + 
      (Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3*(1 - x*zb)) - 
      (la*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3*(1 - x*zb))) + 
    ep^5*(-H[0, 1, zb]/(64*Pi^3*(1 - x*zb)) - H[0, 0, 1, zb]/
       (64*Pi^3*(1 - x*zb)) + (la*H[0, 0, 1, zb])/(64*Pi^3*(1 - x*zb)) + 
      H[0, 1, 1, zb]/(128*Pi^3*(1 - x*zb)) - (la*H[0, 1, 1, zb])/
       (128*Pi^3*(1 - x*zb)) + (H[0, 1, zb]*Log[1 - x])/
       (128*Pi^3*(1 - x*zb)) - (la*H[0, 1, zb]*Log[1 - x])/
       (128*Pi^3*(1 - x*zb)) + (H[0, 1, zb]*Log[x])/(128*Pi^3*(1 - x*zb)) - 
      (la*H[0, 1, zb]*Log[x])/(128*Pi^3*(1 - x*zb)) - 
      Log[1 - zb]/(768*Pi*(1 - x*zb)) + (la*Log[1 - zb])/
       (768*Pi*(1 - x*zb)) - (H[0, 1, zb]*Log[1 - zb])/
       (128*Pi^3*(1 - x*zb)) + (la*H[0, 1, zb]*Log[1 - zb])/
       (128*Pi^3*(1 - x*zb)) - (Log[1 - la]*Log[1 - zb])/
       (64*Pi^3*(1 - x*zb)) - (Log[1 - x]*Log[1 - zb])/
       (128*Pi^3*(1 - x*zb)) + (Log[1 - x]^2*Log[1 - zb])/
       (512*Pi^3*(1 - x*zb)) - (la*Log[1 - x]^2*Log[1 - zb])/
       (512*Pi^3*(1 - x*zb)) - (Log[x]*Log[1 - zb])/(128*Pi^3*(1 - x*zb)) + 
      (Log[1 - x]*Log[x]*Log[1 - zb])/(256*Pi^3*(1 - x*zb)) - 
      (la*Log[1 - x]*Log[x]*Log[1 - zb])/(256*Pi^3*(1 - x*zb)) + 
      (Log[x]^2*Log[1 - zb])/(512*Pi^3*(1 - x*zb)) - 
      (la*Log[x]^2*Log[1 - zb])/(512*Pi^3*(1 - x*zb)) + 
      (3*Log[1 - zb]^2)/(256*Pi^3*(1 - x*zb)) - (3*Log[1 - x]*Log[1 - zb]^2)/
       (512*Pi^3*(1 - x*zb)) + (3*la*Log[1 - x]*Log[1 - zb]^2)/
       (512*Pi^3*(1 - x*zb)) - (3*Log[x]*Log[1 - zb]^2)/
       (512*Pi^3*(1 - x*zb)) + (3*la*Log[x]*Log[1 - zb]^2)/
       (512*Pi^3*(1 - x*zb)) + (7*Log[1 - zb]^3)/(1536*Pi^3*(1 - x*zb)) - 
      (7*la*Log[1 - zb]^3)/(1536*Pi^3*(1 - x*zb)) + (H[0, 1, zb]*Log[zb])/
       (32*Pi^3*(1 - x*zb)) - (la*H[0, 1, zb]*Log[zb])/(32*Pi^3*(1 - x*zb)) - 
      (Log[1 - zb]*Log[zb])/(32*Pi^3*(1 - x*zb)) + 
      (Log[1 - x]*Log[1 - zb]*Log[zb])/(64*Pi^3*(1 - x*zb)) - 
      (la*Log[1 - x]*Log[1 - zb]*Log[zb])/(64*Pi^3*(1 - x*zb)) + 
      (Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3*(1 - x*zb)) - 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3*(1 - x*zb)) - 
      (3*Log[1 - zb]^2*Log[zb])/(128*Pi^3*(1 - x*zb)) + 
      (3*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3*(1 - x*zb)) + 
      (Log[1 - zb]*Log[zb]^2)/(32*Pi^3*(1 - x*zb)) - 
      (la*Log[1 - zb]*Log[zb]^2)/(32*Pi^3*(1 - x*zb)) - 
      (H[0, 1, zb]*Log[1 - x*zb])/(64*Pi^3*(1 - x*zb)) + 
      (la*H[0, 1, zb]*Log[1 - x*zb])/(64*Pi^3*(1 - x*zb)) + 
      (Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3*(1 - x*zb)) - 
      (Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3*(1 - x*zb)) + 
      (la*Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3*(1 - x*zb)) - 
      (Log[x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3*(1 - x*zb)) + 
      (la*Log[x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3*(1 - x*zb)) + 
      (3*Log[1 - zb]^2*Log[1 - x*zb])/(256*Pi^3*(1 - x*zb)) - 
      (3*la*Log[1 - zb]^2*Log[1 - x*zb])/(256*Pi^3*(1 - x*zb)) - 
      (Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(32*Pi^3*(1 - x*zb)) + 
      (la*Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(32*Pi^3*(1 - x*zb)) + 
      (Log[1 - zb]*Log[1 - x*zb]^2)/(128*Pi^3*(1 - x*zb)) - 
      (la*Log[1 - zb]*Log[1 - x*zb]^2)/(128*Pi^3*(1 - x*zb)))
 
MasterIntegral[RR, 2, zb, x, la] = 
   -(ep^4*Log[(2 + la^2*x*zb^2 + zb*(-1 - 2*la*x + 
            Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
              4*la^3*x^2*zb + la^4*x^2*zb^2]))/(2 + la^2*x*zb^2 - 
          zb*(1 + 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
              4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))])/
     (128*Pi^3*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
        4*la^3*x^2*zb + la^4*x^2*zb^2]) + 
    ep^5*(H[0, 1, (2*zb*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
            4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2])/
         (-2 + zb + 2*la*x*zb - la^2*x*zb^2 + 
          zb*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
             4*la^3*x^2*zb + la^4*x^2*zb^2])]/
       (64*Pi^3*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2]) + 
      (Log[1 - la]*Log[(2 + la^2*x*zb^2 + zb*(-1 - 2*la*x + 
             Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 4*
                la^3*x^2*zb + la^4*x^2*zb^2]))/(2 + la^2*x*zb^2 - 
           zb*(1 + 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*
                x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))])/
       (64*Pi^3*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2]) + 
      (Log[la]*Log[(2 + la^2*x*zb^2 + zb*(-1 - 2*la*x + 
             Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 4*
                la^3*x^2*zb + la^4*x^2*zb^2]))/(2 + la^2*x*zb^2 - 
           zb*(1 + 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*
                x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))])/
       (64*Pi^3*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2]) + 
      (Log[1 - x]*Log[(2 + la^2*x*zb^2 + zb*(-1 - 2*la*x + 
             Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 4*
                la^3*x^2*zb + la^4*x^2*zb^2]))/(2 + la^2*x*zb^2 - 
           zb*(1 + 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*
                x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))])/
       (128*Pi^3*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2]) + 
      (Log[x]*Log[(2 + la^2*x*zb^2 + zb*(-1 - 2*la*x + 
             Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 4*
                la^3*x^2*zb + la^4*x^2*zb^2]))/(2 + la^2*x*zb^2 - 
           zb*(1 + 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*
                x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))])/
       (128*Pi^3*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2]) - 
      (Log[1 - zb]*Log[(2 + la^2*x*zb^2 + zb*(-1 - 2*la*x + 
             Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 4*
                la^3*x^2*zb + la^4*x^2*zb^2]))/(2 + la^2*x*zb^2 - 
           zb*(1 + 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*
                x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))])/
       (64*Pi^3*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2]) + 
      (Log[zb]*Log[(2 + la^2*x*zb^2 + zb*(-1 - 2*la*x + 
             Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 4*
                la^3*x^2*zb + la^4*x^2*zb^2]))/(2 + la^2*x*zb^2 - 
           zb*(1 + 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*
                x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))])/
       (32*Pi^3*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2]) - 
      (Log[1 - la*x*zb]*Log[(2 + la^2*x*zb^2 + zb*(-1 - 2*la*x + 
             Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 4*
                la^3*x^2*zb + la^4*x^2*zb^2]))/(2 + la^2*x*zb^2 - 
           zb*(1 + 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*
                x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))])/
       (64*Pi^3*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
          4*la^3*x^2*zb + la^4*x^2*zb^2]) + 
      Log[(2 + la^2*x*zb^2 + zb*(-1 - 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*
                la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))/
          (2 + la^2*x*zb^2 - zb*(1 + 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*
                la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))]^
        2/(256*Pi^3*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
          4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))
 
MasterIntegral[RR, 3, 0, 0, 0] = 0
 
MasterIntegral[RR, 3, 0, 0, 1] = 0
 
MasterIntegral[RR, 3, 0, 0, la] = 0
 
MasterIntegral[RR, 3, 0, 1, 0] = 0
 
MasterIntegral[RR, 3, 0, 1, 1] = 0
 
MasterIntegral[RR, 3, 0, 1, la] = 0
 
MasterIntegral[RR, 3, 0, x, 0] = 0
 
MasterIntegral[RR, 3, 0, x, 1] = 0
 
MasterIntegral[RR, 3, 0, x, la] = 0
 
MasterIntegral[RR, 3, zb, 0, 0] = 0
 
MasterIntegral[RR, 3, zb, 0, 1] = 0
 
MasterIntegral[RR, 3, zb, 0, la] = 0
 
MasterIntegral[RR, 3, zb, 1, 0] = 0
 
MasterIntegral[RR, 3, zb, 1, 1] = 0
 
MasterIntegral[RR, 3, zb, 1, la] = 0
 
MasterIntegral[RR, 3, zb, x, 0] = (ep^2*la)/(256*Pi^3) + 
    ep^3*(1/(128*Pi^3) - (la*Log[1 - x])/(256*Pi^3) - 
      (la*Log[x])/(256*Pi^3) + (3*la*Log[1 - zb])/(256*Pi^3) - 
      (la*Log[zb])/(64*Pi^3) - (la*Log[1 - zb + x*zb])/(128*Pi^3)) + 
    ep^4*(-la/(768*Pi) + (la*H[0, 1, x])/(128*Pi^3) - 
      (la*H[0, 1, zb])/(128*Pi^3) + (la*H[0, 1, (1 - x)*zb])/(64*Pi^3) - 
      (la*H[0, 1, x/(1 - zb + x*zb)])/(128*Pi^3) - Log[la]/(64*Pi^3) - 
      Log[1 - x]/(128*Pi^3) + (la*Log[1 - x]^2)/(512*Pi^3) - 
      Log[x]/(128*Pi^3) + (la*Log[1 - x]*Log[x])/(256*Pi^3) + 
      (la*Log[x]^2)/(512*Pi^3) + (3*Log[1 - zb])/(128*Pi^3) - 
      (3*la*Log[1 - x]*Log[1 - zb])/(256*Pi^3) - (3*la*Log[x]*Log[1 - zb])/
       (256*Pi^3) + (7*la*Log[1 - zb]^2)/(512*Pi^3) - Log[zb]/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb])/(64*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) - 
      (3*la*Log[1 - zb]*Log[zb])/(64*Pi^3) + (la*Log[zb]^2)/(32*Pi^3) - 
      Log[1 - zb + x*zb]/(64*Pi^3) + (la*Log[1 - x]*Log[1 - zb + x*zb])/
       (64*Pi^3) + (la*Log[x]*Log[1 - zb + x*zb])/(128*Pi^3) - 
      (la*Log[1 - zb]*Log[1 - zb + x*zb])/(64*Pi^3) + 
      (la*Log[zb]*Log[1 - zb + x*zb])/(32*Pi^3) + (la*Log[1 - zb + x*zb]^2)/
       (256*Pi^3)) + ep^5*(-1/(384*Pi) + H[0, 1, x]/(64*Pi^3) - 
      H[0, 1, zb]/(64*Pi^3) + H[0, 1, (1 - x)*zb]/(32*Pi^3) - 
      H[0, 1, x/(1 - zb + x*zb)]/(64*Pi^3) - (la*H[0, 0, 1, x])/(128*Pi^3) + 
      (la*H[0, 0, 1, (1 - x)*zb])/(32*Pi^3) - (la*H[0, 0, 1, zb - x*zb])/
       (64*Pi^3) + (la*H[0, 0, 1, x/(1 - zb + x*zb)])/(128*Pi^3) + 
      (la*H[0, 1, 1, x])/(128*Pi^3) + (la*H[0, 1, 1, zb])/(128*Pi^3) - 
      (la*H[0, 1, 1, zb - x*zb])/(64*Pi^3) - 
      (la*H[0, 1, 1, x/(1 - zb + x*zb)])/(128*Pi^3) + 
      (la*H[0, 1, 1, (1 - zb)/(1 - zb + x*zb)])/(64*Pi^3) + 
      Log[la]^2/(64*Pi^3) + (la*Log[1 - x])/(768*Pi) + 
      (la*H[0, 1, zb]*Log[1 - x])/(128*Pi^3) - 
      (la*H[0, 1, (1 - x)*zb]*Log[1 - x])/(64*Pi^3) + 
      (Log[la]*Log[1 - x])/(64*Pi^3) + Log[1 - x]^2/(256*Pi^3) - 
      (la*Log[1 - x]^3)/(1536*Pi^3) - (la*Log[x])/(768*Pi) - 
      (la*H[0, 1, x]*Log[x])/(128*Pi^3) + (la*H[0, 1, zb]*Log[x])/
       (128*Pi^3) - (la*H[0, 1, (1 - x)*zb]*Log[x])/(64*Pi^3) + 
      (la*H[0, 1, x/(1 - zb + x*zb)]*Log[x])/(128*Pi^3) + 
      (la*H[0, 1, (1 - zb)/(1 - zb + x*zb)]*Log[x])/(64*Pi^3) + 
      (Log[la]*Log[x])/(64*Pi^3) + (Log[1 - x]*Log[x])/(128*Pi^3) - 
      (la*Log[1 - x]^2*Log[x])/(512*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (la*Log[1 - x]*Log[x]^2)/(512*Pi^3) - (la*Log[x]^3)/(1536*Pi^3) - 
      (la*Log[1 - zb])/(256*Pi) + (la*H[0, 1, x]*Log[1 - zb])/(64*Pi^3) - 
      (la*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) + 
      (la*H[0, 1, (1 - x)*zb]*Log[1 - zb])/(32*Pi^3) - 
      (la*H[0, 1, x/(1 - zb + x*zb)]*Log[1 - zb])/(64*Pi^3) - 
      (3*Log[la]*Log[1 - zb])/(64*Pi^3) - (3*Log[1 - x]*Log[1 - zb])/
       (128*Pi^3) + (3*la*Log[1 - x]^2*Log[1 - zb])/(512*Pi^3) - 
      (3*Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (3*la*Log[1 - x]*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (7*la*Log[x]^2*Log[1 - zb])/(512*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) - 
      (7*la*Log[1 - x]*Log[1 - zb]^2)/(512*Pi^3) - 
      (7*la*Log[x]*Log[1 - zb]^2)/(512*Pi^3) + (5*la*Log[1 - zb]^3)/
       (512*Pi^3) + (la*Log[zb])/(384*Pi) - (la*H[0, 1, x]*Log[zb])/
       (32*Pi^3) + (la*H[0, 1, zb]*Log[zb])/(32*Pi^3) - 
      (la*H[0, 1, (1 - x)*zb]*Log[zb])/(16*Pi^3) + 
      (la*H[0, 1, x/(1 - zb + x*zb)]*Log[zb])/(32*Pi^3) + 
      (la*H[0, 1, (1 - zb)/(1 - zb + x*zb)]*Log[zb])/(64*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) - 
      (la*Log[1 - x]^2*Log[zb])/(128*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (la*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) - (la*Log[x]^2*Log[zb])/
       (128*Pi^3) - (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (3*la*Log[1 - x]*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (7*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (13*la*Log[1 - zb]*Log[zb]^2)/(128*Pi^3) - (la*Log[zb]^3)/(24*Pi^3) + 
      (la*Log[1 - zb + x*zb])/(192*Pi) - (la*H[0, 1, (1 - x)*zb]*
        Log[1 - zb + x*zb])/(32*Pi^3) + (la*H[0, 1, zb - x*zb]*
        Log[1 - zb + x*zb])/(64*Pi^3) + (la*H[0, 1, x/(1 - zb + x*zb)]*
        Log[1 - zb + x*zb])/(128*Pi^3) - 
      (la*H[0, 1, (1 - zb)/(1 - zb + x*zb)]*Log[1 - zb + x*zb])/(64*Pi^3) + 
      (Log[la]*Log[1 - zb + x*zb])/(32*Pi^3) + 
      (Log[1 - x]*Log[1 - zb + x*zb])/(32*Pi^3) - 
      (la*Log[1 - x]^2*Log[1 - zb + x*zb])/(128*Pi^3) + 
      (Log[x]*Log[1 - zb + x*zb])/(64*Pi^3) - 
      (la*Log[1 - x]*Log[x]*Log[1 - zb + x*zb])/(64*Pi^3) - 
      (3*la*Log[x]^2*Log[1 - zb + x*zb])/(256*Pi^3) - 
      (Log[1 - zb]*Log[1 - zb + x*zb])/(32*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb]*Log[1 - zb + x*zb])/(32*Pi^3) - 
      (la*Log[1 - zb]^2*Log[1 - zb + x*zb])/(64*Pi^3) + 
      (Log[zb]*Log[1 - zb + x*zb])/(16*Pi^3) - 
      (la*Log[1 - x]*Log[zb]*Log[1 - zb + x*zb])/(16*Pi^3) - 
      (3*la*Log[x]*Log[zb]*Log[1 - zb + x*zb])/(64*Pi^3) + 
      (3*la*Log[1 - zb]*Log[zb]*Log[1 - zb + x*zb])/(64*Pi^3) - 
      (9*la*Log[zb]^2*Log[1 - zb + x*zb])/(128*Pi^3) + 
      Log[1 - zb + x*zb]^2/(128*Pi^3) - (la*Log[1 - x]*Log[1 - zb + x*zb]^2)/
       (128*Pi^3) + (3*la*Log[x]*Log[1 - zb + x*zb]^2)/(256*Pi^3) + 
      (la*Log[1 - zb]*Log[1 - zb + x*zb]^2)/(64*Pi^3) - 
      (7*la*Log[1 - zb + x*zb]^3)/(768*Pi^3) - (5*la*Zeta[3])/(192*Pi^3))
 
MasterIntegral[RR, 3, zb, x, 1] = 0
 
MasterIntegral[RR, 3, zb, x, la] = ep^3/(128*Pi^3) + 
    ep^4*(-Log[1 - la]/(64*Pi^3) - Log[la]/(64*Pi^3) - 
      Log[1 - x]/(128*Pi^3) - Log[x]/(128*Pi^3) + (3*Log[1 - zb])/
       (128*Pi^3) - Log[zb]/(32*Pi^3) + Log[1 - la*x*zb]/(32*Pi^3) - 
      Log[1 - zb + x*zb - 2*la*x*zb + la^2*x*zb^2]/(64*Pi^3)) + 
    ep^5*(-1/(384*Pi) - 
      H[0, 1, -(zb*(1 - Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
              4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2] - 
            x*(2 + la*(-2 + la*zb))))/(2*(1 - zb + x*zb - 2*la*x*zb + 
           la^2*x*zb^2))]/(64*Pi^3) - 
      H[0, 1, -(zb*(1 + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
              4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2] - 
            x*(2 + la*(-2 + la*zb))))/(2*(1 - zb + x*zb - 2*la*x*zb + 
           la^2*x*zb^2))]/(64*Pi^3) + Log[1 - la]^2/(64*Pi^3) + 
      (Log[1 - la]*Log[la])/(32*Pi^3) + Log[la]^2/(64*Pi^3) + 
      (Log[1 - la]*Log[1 - x])/(64*Pi^3) + (Log[la]*Log[1 - x])/(64*Pi^3) + 
      Log[1 - x]^2/(256*Pi^3) + (Log[1 - la]*Log[x])/(64*Pi^3) + 
      (Log[la]*Log[x])/(64*Pi^3) + (Log[1 - x]*Log[x])/(128*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (3*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - 
      (3*Log[la]*Log[1 - zb])/(64*Pi^3) - (3*Log[1 - x]*Log[1 - zb])/
       (128*Pi^3) - (3*Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (7*Log[1 - zb]^2)/(256*Pi^3) + (Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (Log[1 - la]*Log[1 - la*x*zb])/(16*Pi^3) - 
      (Log[la]*Log[1 - la*x*zb])/(16*Pi^3) - (Log[1 - x]*Log[1 - la*x*zb])/
       (32*Pi^3) - (Log[x]*Log[1 - la*x*zb])/(32*Pi^3) + 
      (Log[1 - zb]*Log[1 - la*x*zb])/(16*Pi^3) - (Log[zb]*Log[1 - la*x*zb])/
       (8*Pi^3) + Log[1 - la*x*zb]^2/(32*Pi^3) + 
      (Log[1 - la]*Log[1 - zb + x*zb - 2*la*x*zb + la^2*x*zb^2])/(32*Pi^3) + 
      (Log[la]*Log[1 - zb + x*zb - 2*la*x*zb + la^2*x*zb^2])/(32*Pi^3) + 
      (Log[1 - x]*Log[1 - zb + x*zb - 2*la*x*zb + la^2*x*zb^2])/(64*Pi^3) + 
      (Log[x]*Log[1 - zb + x*zb - 2*la*x*zb + la^2*x*zb^2])/(64*Pi^3) - 
      (Log[1 - zb]*Log[1 - zb + x*zb - 2*la*x*zb + la^2*x*zb^2])/(64*Pi^3) + 
      (Log[zb]*Log[1 - zb + x*zb - 2*la*x*zb + la^2*x*zb^2])/(16*Pi^3) - 
      Log[1 - zb + x*zb - 2*la*x*zb + la^2*x*zb^2]^2/(64*Pi^3) + 
      (Log[1 - zb]*Log[1 - (zb*(-1 + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*
                zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2] + 
             x*(2 + la*(-2 + la*zb))))/(2*(1 + zb*(-1 + x - 2*la*x + la^2*x*
                zb)))])/(64*Pi^3) + 
      (Log[1 - la*x*zb]*Log[1 - (zb*(-1 + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*
                x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2] + 
             x*(2 + la*(-2 + la*zb))))/(2*(1 + zb*(-1 + x - 2*la*x + la^2*x*
                zb)))])/(32*Pi^3) - 
      (Log[1 - zb + x*zb - 2*la*x*zb + la^2*x*zb^2]*
        Log[1 - (zb*(-1 + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*
                x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2] + 
             x*(2 + la*(-2 + la*zb))))/(2*(1 + zb*(-1 + x - 2*la*x + la^2*x*
                zb)))])/(32*Pi^3) - 
      Log[1 - (zb*(-1 + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*
                zb - 4*la^3*x^2*zb + la^4*x^2*zb^2] + 
             x*(2 + la*(-2 + la*zb))))/(2*(1 + zb*(-1 + x - 2*la*x + la^2*x*
                zb)))]^2/(64*Pi^3))
 
MasterIntegral[RR, 4, 0, 0, 0] = (la*x*zb)/(1024*Pi^3) + 
    ep*((la*x)/(256*Pi^3) + (la*zb)/(1024*Pi^3) + (x*zb)/(512*Pi^3)) + 
    ep^2*(la/(256*Pi^3) + x/(128*Pi^3) + zb/(512*Pi^3) - 
      (la*x*zb)/(3072*Pi) - (x*zb*Log[la])/(256*Pi^3) - 
      (la*zb*Log[x])/(1024*Pi^3) - (la*x*Log[zb])/(64*Pi^3)) + 
    ep^4*(-la/(768*Pi) - x/(384*Pi) - zb/(1536*Pi) + (la*Pi*x*zb)/92160 - 
      Log[la]/(64*Pi^3) + (x*zb*Log[la])/(768*Pi) + (x*Log[la]^2)/(64*Pi^3) + 
      (zb*Log[la]^2)/(256*Pi^3) - (x*zb*Log[la]^3)/(384*Pi^3) - 
      Log[x]/(128*Pi^3) + (la*zb*Log[x])/(3072*Pi) + 
      (zb*Log[la]*Log[x])/(256*Pi^3) + (la*Log[x]^2)/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - (la*zb*Log[x]^3)/(6144*Pi^3) - 
      Log[zb]/(32*Pi^3) + (la*x*Log[zb])/(192*Pi) + (x*Log[la]*Log[zb])/
       (16*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) + (la*Log[zb]^2)/(32*Pi^3) + 
      (x*Log[zb]^2)/(16*Pi^3) - (la*x*Log[zb]^3)/(24*Pi^3) - 
      (la*x*Zeta[3])/(96*Pi^3) - (la*zb*Zeta[3])/(384*Pi^3) - 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^3*(1/(128*Pi^3) - (la*x)/(768*Pi) - 
      (la*zb)/(3072*Pi) - (x*zb)/(1536*Pi) - (x*Log[la])/(64*Pi^3) - 
      (zb*Log[la])/(256*Pi^3) + (x*zb*Log[la]^2)/(256*Pi^3) - 
      (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (la*zb*Log[x]^2)/(2048*Pi^3) - (la*Log[zb])/(64*Pi^3) - 
      (x*Log[zb])/(32*Pi^3) + (la*x*Log[zb]^2)/(32*Pi^3) - 
      (la*x*zb*Zeta[3])/(384*Pi^3)) + ep^5*(-1/(384*Pi) + (la*Pi*x)/23040 + 
      (la*Pi*zb)/92160 + (Pi*x*zb)/46080 + (x*Log[la])/(192*Pi) + 
      (zb*Log[la])/(768*Pi) + Log[la]^2/(64*Pi^3) - 
      (x*zb*Log[la]^2)/(768*Pi) - (x*Log[la]^3)/(96*Pi^3) - 
      (zb*Log[la]^3)/(384*Pi^3) + (x*zb*Log[la]^4)/(768*Pi^3) + 
      (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[la]*Log[x])/(64*Pi^3) - (zb*Log[la]^2*Log[x])/(256*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (la*zb*Log[x]^2)/(6144*Pi) - 
      (zb*Log[la]*Log[x]^2)/(512*Pi^3) - (la*Log[x]^3)/(1536*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (la*zb*Log[x]^4)/(24576*Pi^3) + 
      (la*Log[zb])/(192*Pi) + (x*Log[zb])/(96*Pi) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (la*Log[x]^2*Log[zb])/(128*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (la*x*Log[zb]^2)/(96*Pi) - 
      (x*Log[la]*Log[zb]^2)/(8*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) - 
      (la*Log[zb]^3)/(24*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) + 
      (la*x*Log[zb]^4)/(24*Pi^3) - (la*Zeta[3])/(96*Pi^3) - 
      (x*Zeta[3])/(48*Pi^3) - (zb*Zeta[3])/(192*Pi^3) + 
      (la*x*zb*Zeta[3])/(1152*Pi) + (x*zb*Log[la]*Zeta[3])/(96*Pi^3) + 
      (la*zb*Log[x]*Zeta[3])/(384*Pi^3) + (la*x*Log[zb]*Zeta[3])/(24*Pi^3) - 
      (la*x*zb*Zeta[5])/(160*Pi^3))
 
MasterIntegral[RR, 4, 0, 0, 1] = (x*zb)/(1024*Pi^3) - (la*x*zb)/(1024*Pi^3) + 
    ep*(x/(256*Pi^3) - (la*x)/(256*Pi^3) + zb/(1024*Pi^3) - 
      (la*zb)/(1024*Pi^3) + (x*zb)/(512*Pi^3)) + 
    ep^2*(1/(256*Pi^3) - la/(256*Pi^3) + x/(128*Pi^3) + zb/(512*Pi^3) - 
      (x*zb)/(3072*Pi) + (la*x*zb)/(3072*Pi) - (x*zb*Log[1 - la])/
       (256*Pi^3) - (zb*Log[x])/(1024*Pi^3) + (la*zb*Log[x])/(1024*Pi^3) - 
      (x*Log[zb])/(64*Pi^3) + (la*x*Log[zb])/(64*Pi^3)) + 
    ep^4*(-1/(768*Pi) + la/(768*Pi) - x/(384*Pi) - zb/(1536*Pi) + 
      (Pi*x*zb)/92160 - (la*Pi*x*zb)/92160 - Log[1 - la]/(64*Pi^3) + 
      (x*zb*Log[1 - la])/(768*Pi) + (x*Log[1 - la]^2)/(64*Pi^3) + 
      (zb*Log[1 - la]^2)/(256*Pi^3) - (x*zb*Log[1 - la]^3)/(384*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[x])/(3072*Pi) - (la*zb*Log[x])/(3072*Pi) + 
      (zb*Log[1 - la]*Log[x])/(256*Pi^3) + Log[x]^2/(512*Pi^3) - 
      (la*Log[x]^2)/(512*Pi^3) + (zb*Log[x]^2)/(1024*Pi^3) - 
      (zb*Log[x]^3)/(6144*Pi^3) + (la*zb*Log[x]^3)/(6144*Pi^3) - 
      Log[zb]/(32*Pi^3) + (x*Log[zb])/(192*Pi) - (la*x*Log[zb])/(192*Pi) + 
      (x*Log[1 - la]*Log[zb])/(16*Pi^3) + (Log[x]*Log[zb])/(64*Pi^3) - 
      (la*Log[x]*Log[zb])/(64*Pi^3) + Log[zb]^2/(32*Pi^3) - 
      (la*Log[zb]^2)/(32*Pi^3) + (x*Log[zb]^2)/(16*Pi^3) - 
      (x*Log[zb]^3)/(24*Pi^3) + (la*x*Log[zb]^3)/(24*Pi^3) - 
      (x*Zeta[3])/(96*Pi^3) + (la*x*Zeta[3])/(96*Pi^3) - 
      (zb*Zeta[3])/(384*Pi^3) + (la*zb*Zeta[3])/(384*Pi^3) - 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^3*(1/(128*Pi^3) - x/(768*Pi) + 
      (la*x)/(768*Pi) - zb/(3072*Pi) + (la*zb)/(3072*Pi) - (x*zb)/(1536*Pi) - 
      (x*Log[1 - la])/(64*Pi^3) - (zb*Log[1 - la])/(256*Pi^3) + 
      (x*zb*Log[1 - la]^2)/(256*Pi^3) - Log[x]/(256*Pi^3) + 
      (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (zb*Log[x]^2)/(2048*Pi^3) - (la*zb*Log[x]^2)/(2048*Pi^3) - 
      Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3) - (x*Log[zb])/(32*Pi^3) + 
      (x*Log[zb]^2)/(32*Pi^3) - (la*x*Log[zb]^2)/(32*Pi^3) - 
      (x*zb*Zeta[3])/(384*Pi^3) + (la*x*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (Pi*x)/23040 - (la*Pi*x)/23040 + (Pi*zb)/92160 - 
      (la*Pi*zb)/92160 + (Pi*x*zb)/46080 + (x*Log[1 - la])/(192*Pi) + 
      (zb*Log[1 - la])/(768*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (x*zb*Log[1 - la]^2)/(768*Pi) - (x*Log[1 - la]^3)/(96*Pi^3) - 
      (zb*Log[1 - la]^3)/(384*Pi^3) + (x*zb*Log[1 - la]^4)/(768*Pi^3) + 
      Log[x]/(768*Pi) - (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (zb*Log[x]^2)/(6144*Pi) + 
      (la*zb*Log[x]^2)/(6144*Pi) - (zb*Log[1 - la]*Log[x]^2)/(512*Pi^3) - 
      Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (zb*Log[x]^4)/(24576*Pi^3) - 
      (la*zb*Log[x]^4)/(24576*Pi^3) + Log[zb]/(192*Pi) - 
      (la*Log[zb])/(192*Pi) + (x*Log[zb])/(96*Pi) + (Log[1 - la]*Log[zb])/
       (16*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (Log[x]^2*Log[zb])/(128*Pi^3) + 
      (la*Log[x]^2*Log[zb])/(128*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (x*Log[zb]^2)/(96*Pi) + (la*x*Log[zb]^2)/(96*Pi) - 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(32*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) + 
      (x*Log[zb]^4)/(24*Pi^3) - (la*x*Log[zb]^4)/(24*Pi^3) - 
      Zeta[3]/(96*Pi^3) + (la*Zeta[3])/(96*Pi^3) - (x*Zeta[3])/(48*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (x*zb*Zeta[3])/(1152*Pi) - 
      (la*x*zb*Zeta[3])/(1152*Pi) + (x*zb*Log[1 - la]*Zeta[3])/(96*Pi^3) + 
      (zb*Log[x]*Zeta[3])/(384*Pi^3) - (la*zb*Log[x]*Zeta[3])/(384*Pi^3) + 
      (x*Log[zb]*Zeta[3])/(24*Pi^3) - (la*x*Log[zb]*Zeta[3])/(24*Pi^3) - 
      (x*zb*Zeta[5])/(160*Pi^3) + (la*x*zb*Zeta[5])/(160*Pi^3))
 
MasterIntegral[RR, 4, 0, 0, la] = (ep*x*zb)/(512*Pi^3) + 
    ep^2*(x/(128*Pi^3) + zb/(512*Pi^3) - (x*zb*Log[1 - la])/(256*Pi^3) - 
      (x*zb*Log[la])/(256*Pi^3)) + ep^3*(1/(128*Pi^3) - (x*zb)/(1536*Pi) - 
      (x*Log[1 - la])/(64*Pi^3) - (zb*Log[1 - la])/(256*Pi^3) + 
      (x*zb*Log[1 - la]^2)/(256*Pi^3) - (x*Log[la])/(64*Pi^3) - 
      (zb*Log[la])/(256*Pi^3) + (x*zb*Log[1 - la]*Log[la])/(128*Pi^3) + 
      (x*zb*Log[la]^2)/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) - 
      (x*Log[zb])/(32*Pi^3)) + ep^4*(-x/(384*Pi) - zb/(1536*Pi) - 
      Log[1 - la]/(64*Pi^3) + (x*zb*Log[1 - la])/(768*Pi) + 
      (x*Log[1 - la]^2)/(64*Pi^3) + (zb*Log[1 - la]^2)/(256*Pi^3) - 
      (x*zb*Log[1 - la]^3)/(384*Pi^3) - Log[la]/(64*Pi^3) + 
      (x*zb*Log[la])/(768*Pi) + (x*Log[1 - la]*Log[la])/(32*Pi^3) + 
      (zb*Log[1 - la]*Log[la])/(128*Pi^3) - (x*zb*Log[1 - la]^2*Log[la])/
       (128*Pi^3) + (x*Log[la]^2)/(64*Pi^3) + (zb*Log[la]^2)/(256*Pi^3) - 
      (x*zb*Log[1 - la]*Log[la]^2)/(128*Pi^3) - (x*zb*Log[la]^3)/(384*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[1 - la]*Log[x])/(256*Pi^3) + 
      (zb*Log[la]*Log[x])/(256*Pi^3) + (zb*Log[x]^2)/(1024*Pi^3) - 
      Log[zb]/(32*Pi^3) + (x*Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (x*Log[la]*Log[zb])/(16*Pi^3) + (x*Log[zb]^2)/(16*Pi^3) - 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^5*(-1/(384*Pi) + (Pi*x*zb)/46080 + 
      (x*Log[1 - la])/(192*Pi) + (zb*Log[1 - la])/(768*Pi) + 
      Log[1 - la]^2/(64*Pi^3) - (x*zb*Log[1 - la]^2)/(768*Pi) - 
      (x*Log[1 - la]^3)/(96*Pi^3) - (zb*Log[1 - la]^3)/(384*Pi^3) + 
      (x*zb*Log[1 - la]^4)/(768*Pi^3) + (x*Log[la])/(192*Pi) + 
      (zb*Log[la])/(768*Pi) + (Log[1 - la]*Log[la])/(32*Pi^3) - 
      (x*zb*Log[1 - la]*Log[la])/(384*Pi) - (x*Log[1 - la]^2*Log[la])/
       (32*Pi^3) - (zb*Log[1 - la]^2*Log[la])/(128*Pi^3) + 
      (x*zb*Log[1 - la]^3*Log[la])/(192*Pi^3) + Log[la]^2/(64*Pi^3) - 
      (x*zb*Log[la]^2)/(768*Pi) - (x*Log[1 - la]*Log[la]^2)/(32*Pi^3) - 
      (zb*Log[1 - la]*Log[la]^2)/(128*Pi^3) + (x*zb*Log[1 - la]^2*Log[la]^2)/
       (128*Pi^3) - (x*Log[la]^3)/(96*Pi^3) - (zb*Log[la]^3)/(384*Pi^3) + 
      (x*zb*Log[1 - la]*Log[la]^3)/(192*Pi^3) + (x*zb*Log[la]^4)/(768*Pi^3) + 
      (zb*Log[x])/(1536*Pi) + (Log[1 - la]*Log[x])/(64*Pi^3) - 
      (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + (Log[la]*Log[x])/(64*Pi^3) - 
      (zb*Log[1 - la]*Log[la]*Log[x])/(128*Pi^3) - (zb*Log[la]^2*Log[x])/
       (256*Pi^3) + Log[x]^2/(256*Pi^3) - (zb*Log[1 - la]*Log[x]^2)/
       (512*Pi^3) - (zb*Log[la]*Log[x]^2)/(512*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (x*Log[zb])/(96*Pi) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]*Log[la]*Log[zb])/
       (8*Pi^3) - (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - (x*Log[la]*Log[zb]^2)/(8*Pi^3) - 
      (x*Log[zb]^3)/(12*Pi^3) - (x*Zeta[3])/(48*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (x*zb*Log[1 - la]*Zeta[3])/(96*Pi^3) + 
      (x*zb*Log[la]*Zeta[3])/(96*Pi^3))
 
MasterIntegral[RR, 4, 0, 1, 0] = 0
 
MasterIntegral[RR, 4, 0, 1, 1] = 0
 
MasterIntegral[RR, 4, 0, 1, la] = 0
 
MasterIntegral[RR, 4, 0, x, 0] = (ep*la*zb)/(1024*Pi^3) + 
    ep^2*(la/(256*Pi^3) + zb/(512*Pi^3) - (la*zb*Log[1 - x])/(1024*Pi^3) - 
      (la*zb*Log[x])/(1024*Pi^3)) + ep^3*(1/(128*Pi^3) - (la*zb)/(3072*Pi) - 
      (zb*Log[la])/(256*Pi^3) - (la*Log[1 - x])/(256*Pi^3) - 
      (zb*Log[1 - x])/(512*Pi^3) + (la*zb*Log[1 - x]^2)/(2048*Pi^3) - 
      (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (la*zb*Log[1 - x]*Log[x])/(1024*Pi^3) + (la*zb*Log[x]^2)/(2048*Pi^3) - 
      (la*Log[zb])/(64*Pi^3)) + ep^4*(-la/(768*Pi) - zb/(1536*Pi) - 
      Log[la]/(64*Pi^3) + (zb*Log[la]^2)/(256*Pi^3) - Log[1 - x]/(128*Pi^3) + 
      (la*zb*Log[1 - x])/(3072*Pi) + (zb*Log[la]*Log[1 - x])/(256*Pi^3) + 
      (la*Log[1 - x]^2)/(512*Pi^3) + (zb*Log[1 - x]^2)/(1024*Pi^3) - 
      (la*zb*Log[1 - x]^3)/(6144*Pi^3) - Log[x]/(128*Pi^3) + 
      (la*zb*Log[x])/(3072*Pi) + (zb*Log[la]*Log[x])/(256*Pi^3) + 
      (la*Log[1 - x]*Log[x])/(256*Pi^3) + (zb*Log[1 - x]*Log[x])/(512*Pi^3) - 
      (la*zb*Log[1 - x]^2*Log[x])/(2048*Pi^3) + (la*Log[x]^2)/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - (la*zb*Log[1 - x]*Log[x]^2)/(2048*Pi^3) - 
      (la*zb*Log[x]^3)/(6144*Pi^3) - Log[zb]/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb])/(64*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) + 
      (la*Log[zb]^2)/(32*Pi^3) - (la*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (la*Pi*zb)/92160 + (zb*Log[la])/(768*Pi) + 
      Log[la]^2/(64*Pi^3) - (zb*Log[la]^3)/(384*Pi^3) + 
      (la*Log[1 - x])/(768*Pi) + (zb*Log[1 - x])/(1536*Pi) + 
      (Log[la]*Log[1 - x])/(64*Pi^3) - (zb*Log[la]^2*Log[1 - x])/(256*Pi^3) + 
      Log[1 - x]^2/(256*Pi^3) - (la*zb*Log[1 - x]^2)/(6144*Pi) - 
      (zb*Log[la]*Log[1 - x]^2)/(512*Pi^3) - (la*Log[1 - x]^3)/(1536*Pi^3) - 
      (zb*Log[1 - x]^3)/(3072*Pi^3) + (la*zb*Log[1 - x]^4)/(24576*Pi^3) + 
      (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[la]*Log[x])/(64*Pi^3) - (zb*Log[la]^2*Log[x])/(256*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (la*zb*Log[1 - x]*Log[x])/(3072*Pi) - 
      (zb*Log[la]*Log[1 - x]*Log[x])/(256*Pi^3) - (la*Log[1 - x]^2*Log[x])/
       (512*Pi^3) - (zb*Log[1 - x]^2*Log[x])/(1024*Pi^3) + 
      (la*zb*Log[1 - x]^3*Log[x])/(6144*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (la*zb*Log[x]^2)/(6144*Pi) - (zb*Log[la]*Log[x]^2)/(512*Pi^3) - 
      (la*Log[1 - x]*Log[x]^2)/(512*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/
       (1024*Pi^3) + (la*zb*Log[1 - x]^2*Log[x]^2)/(4096*Pi^3) - 
      (la*Log[x]^3)/(1536*Pi^3) - (zb*Log[x]^3)/(3072*Pi^3) + 
      (la*zb*Log[1 - x]*Log[x]^3)/(6144*Pi^3) + (la*zb*Log[x]^4)/
       (24576*Pi^3) + (la*Log[zb])/(192*Pi) + (Log[la]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(32*Pi^3) - (la*Log[1 - x]^2*Log[zb])/(128*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (la*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) - 
      (la*Log[x]^2*Log[zb])/(128*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) - 
      (la*Log[zb]^3)/(24*Pi^3) - (la*Zeta[3])/(96*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (la*zb*Log[1 - x]*Zeta[3])/(384*Pi^3) + 
      (la*zb*Log[x]*Zeta[3])/(384*Pi^3))
 
MasterIntegral[RR, 4, 0, x, 1] = ep*(zb/(1024*Pi^3) - (la*zb)/(1024*Pi^3)) + 
    ep^2*(1/(256*Pi^3) - la/(256*Pi^3) + zb/(512*Pi^3) - 
      (zb*Log[1 - x])/(1024*Pi^3) + (la*zb*Log[1 - x])/(1024*Pi^3) - 
      (zb*Log[x])/(1024*Pi^3) + (la*zb*Log[x])/(1024*Pi^3)) + 
    ep^3*(1/(128*Pi^3) - zb/(3072*Pi) + (la*zb)/(3072*Pi) - 
      (zb*Log[1 - la])/(256*Pi^3) - Log[1 - x]/(256*Pi^3) + 
      (la*Log[1 - x])/(256*Pi^3) - (zb*Log[1 - x])/(512*Pi^3) + 
      (zb*Log[1 - x]^2)/(2048*Pi^3) - (la*zb*Log[1 - x]^2)/(2048*Pi^3) - 
      Log[x]/(256*Pi^3) + (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (zb*Log[1 - x]*Log[x])/(1024*Pi^3) - (la*zb*Log[1 - x]*Log[x])/
       (1024*Pi^3) + (zb*Log[x]^2)/(2048*Pi^3) - (la*zb*Log[x]^2)/
       (2048*Pi^3) - Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3)) + 
    ep^4*(-1/(768*Pi) + la/(768*Pi) - zb/(1536*Pi) - Log[1 - la]/(64*Pi^3) + 
      (zb*Log[1 - la]^2)/(256*Pi^3) - Log[1 - x]/(128*Pi^3) + 
      (zb*Log[1 - x])/(3072*Pi) - (la*zb*Log[1 - x])/(3072*Pi) + 
      (zb*Log[1 - la]*Log[1 - x])/(256*Pi^3) + Log[1 - x]^2/(512*Pi^3) - 
      (la*Log[1 - x]^2)/(512*Pi^3) + (zb*Log[1 - x]^2)/(1024*Pi^3) - 
      (zb*Log[1 - x]^3)/(6144*Pi^3) + (la*zb*Log[1 - x]^3)/(6144*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[x])/(3072*Pi) - (la*zb*Log[x])/(3072*Pi) + 
      (zb*Log[1 - la]*Log[x])/(256*Pi^3) + (Log[1 - x]*Log[x])/(256*Pi^3) - 
      (la*Log[1 - x]*Log[x])/(256*Pi^3) + (zb*Log[1 - x]*Log[x])/(512*Pi^3) - 
      (zb*Log[1 - x]^2*Log[x])/(2048*Pi^3) + (la*zb*Log[1 - x]^2*Log[x])/
       (2048*Pi^3) + Log[x]^2/(512*Pi^3) - (la*Log[x]^2)/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(2048*Pi^3) + 
      (la*zb*Log[1 - x]*Log[x]^2)/(2048*Pi^3) - (zb*Log[x]^3)/(6144*Pi^3) + 
      (la*zb*Log[x]^3)/(6144*Pi^3) - Log[zb]/(32*Pi^3) + 
      (Log[1 - x]*Log[zb])/(64*Pi^3) - (la*Log[1 - x]*Log[zb])/(64*Pi^3) + 
      (Log[x]*Log[zb])/(64*Pi^3) - (la*Log[x]*Log[zb])/(64*Pi^3) + 
      Log[zb]^2/(32*Pi^3) - (la*Log[zb]^2)/(32*Pi^3) - 
      (zb*Zeta[3])/(384*Pi^3) + (la*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (Pi*zb)/92160 - (la*Pi*zb)/92160 + 
      (zb*Log[1 - la])/(768*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (zb*Log[1 - la]^3)/(384*Pi^3) + Log[1 - x]/(768*Pi) - 
      (la*Log[1 - x])/(768*Pi) + (zb*Log[1 - x])/(1536*Pi) + 
      (Log[1 - la]*Log[1 - x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[1 - x])/
       (256*Pi^3) + Log[1 - x]^2/(256*Pi^3) - (zb*Log[1 - x]^2)/(6144*Pi) + 
      (la*zb*Log[1 - x]^2)/(6144*Pi) - (zb*Log[1 - la]*Log[1 - x]^2)/
       (512*Pi^3) - Log[1 - x]^3/(1536*Pi^3) + (la*Log[1 - x]^3)/
       (1536*Pi^3) - (zb*Log[1 - x]^3)/(3072*Pi^3) + 
      (zb*Log[1 - x]^4)/(24576*Pi^3) - (la*zb*Log[1 - x]^4)/(24576*Pi^3) + 
      Log[x]/(768*Pi) - (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (zb*Log[1 - x]*Log[x])/(3072*Pi) + 
      (la*zb*Log[1 - x]*Log[x])/(3072*Pi) - 
      (zb*Log[1 - la]*Log[1 - x]*Log[x])/(256*Pi^3) - 
      (Log[1 - x]^2*Log[x])/(512*Pi^3) + (la*Log[1 - x]^2*Log[x])/
       (512*Pi^3) - (zb*Log[1 - x]^2*Log[x])/(1024*Pi^3) + 
      (zb*Log[1 - x]^3*Log[x])/(6144*Pi^3) - (la*zb*Log[1 - x]^3*Log[x])/
       (6144*Pi^3) + Log[x]^2/(256*Pi^3) - (zb*Log[x]^2)/(6144*Pi) + 
      (la*zb*Log[x]^2)/(6144*Pi) - (zb*Log[1 - la]*Log[x]^2)/(512*Pi^3) - 
      (Log[1 - x]*Log[x]^2)/(512*Pi^3) + (la*Log[1 - x]*Log[x]^2)/
       (512*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(1024*Pi^3) + 
      (zb*Log[1 - x]^2*Log[x]^2)/(4096*Pi^3) - (la*zb*Log[1 - x]^2*Log[x]^2)/
       (4096*Pi^3) - Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (zb*Log[1 - x]*Log[x]^3)/(6144*Pi^3) - 
      (la*zb*Log[1 - x]*Log[x]^3)/(6144*Pi^3) + (zb*Log[x]^4)/(24576*Pi^3) - 
      (la*zb*Log[x]^4)/(24576*Pi^3) + Log[zb]/(192*Pi) - 
      (la*Log[zb])/(192*Pi) + (Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(32*Pi^3) - (Log[1 - x]^2*Log[zb])/(128*Pi^3) + 
      (la*Log[1 - x]^2*Log[zb])/(128*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) + (la*Log[1 - x]*Log[x]*Log[zb])/
       (64*Pi^3) - (Log[x]^2*Log[zb])/(128*Pi^3) + (la*Log[x]^2*Log[zb])/
       (128*Pi^3) + Log[zb]^2/(16*Pi^3) - (Log[1 - x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(32*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) - Zeta[3]/(96*Pi^3) + (la*Zeta[3])/(96*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (zb*Log[1 - x]*Zeta[3])/(384*Pi^3) - 
      (la*zb*Log[1 - x]*Zeta[3])/(384*Pi^3) + (zb*Log[x]*Zeta[3])/
       (384*Pi^3) - (la*zb*Log[x]*Zeta[3])/(384*Pi^3))
 
MasterIntegral[RR, 4, 0, x, la] = (ep^2*zb)/(512*Pi^3) + 
    ep^3*(1/(128*Pi^3) - (zb*Log[1 - la])/(256*Pi^3) - 
      (zb*Log[la])/(256*Pi^3) - (zb*Log[1 - x])/(512*Pi^3) - 
      (zb*Log[x])/(512*Pi^3)) + ep^4*(-zb/(1536*Pi) - Log[1 - la]/(64*Pi^3) + 
      (zb*Log[1 - la]^2)/(256*Pi^3) - Log[la]/(64*Pi^3) + 
      (zb*Log[1 - la]*Log[la])/(128*Pi^3) + (zb*Log[la]^2)/(256*Pi^3) - 
      Log[1 - x]/(128*Pi^3) + (zb*Log[1 - la]*Log[1 - x])/(256*Pi^3) + 
      (zb*Log[la]*Log[1 - x])/(256*Pi^3) + (zb*Log[1 - x]^2)/(1024*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[1 - la]*Log[x])/(256*Pi^3) + 
      (zb*Log[la]*Log[x])/(256*Pi^3) + (zb*Log[1 - x]*Log[x])/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - Log[zb]/(32*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (zb*Log[1 - la])/(768*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (zb*Log[1 - la]^3)/(384*Pi^3) + (zb*Log[la])/(768*Pi) + 
      (Log[1 - la]*Log[la])/(32*Pi^3) - (zb*Log[1 - la]^2*Log[la])/
       (128*Pi^3) + Log[la]^2/(64*Pi^3) - (zb*Log[1 - la]*Log[la]^2)/
       (128*Pi^3) - (zb*Log[la]^3)/(384*Pi^3) + (zb*Log[1 - x])/(1536*Pi) + 
      (Log[1 - la]*Log[1 - x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[1 - x])/
       (256*Pi^3) + (Log[la]*Log[1 - x])/(64*Pi^3) - 
      (zb*Log[1 - la]*Log[la]*Log[1 - x])/(128*Pi^3) - 
      (zb*Log[la]^2*Log[1 - x])/(256*Pi^3) + Log[1 - x]^2/(256*Pi^3) - 
      (zb*Log[1 - la]*Log[1 - x]^2)/(512*Pi^3) - (zb*Log[la]*Log[1 - x]^2)/
       (512*Pi^3) - (zb*Log[1 - x]^3)/(3072*Pi^3) + (zb*Log[x])/(1536*Pi) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + 
      (Log[la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]*Log[la]*Log[x])/
       (128*Pi^3) - (zb*Log[la]^2*Log[x])/(256*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (zb*Log[1 - la]*Log[1 - x]*Log[x])/
       (256*Pi^3) - (zb*Log[la]*Log[1 - x]*Log[x])/(256*Pi^3) - 
      (zb*Log[1 - x]^2*Log[x])/(1024*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (zb*Log[1 - la]*Log[x]^2)/(512*Pi^3) - (zb*Log[la]*Log[x]^2)/
       (512*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(1024*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3))
 
MasterIntegral[RR, 4, zb, 0, 0] = (ep*la*x)/(256*Pi^3) + 
    ep^2*(la/(256*Pi^3) + x/(128*Pi^3) + (3*la*x*Log[1 - zb])/(256*Pi^3) - 
      (la*x*Log[zb])/(64*Pi^3)) + ep^3*(1/(128*Pi^3) - (la*x)/(768*Pi) - 
      (la*x*H[0, 1, zb])/(128*Pi^3) - (x*Log[la])/(64*Pi^3) - 
      (la*Log[x])/(256*Pi^3) + (3*la*Log[1 - zb])/(256*Pi^3) + 
      (3*x*Log[1 - zb])/(128*Pi^3) + (7*la*x*Log[1 - zb]^2)/(512*Pi^3) - 
      (la*Log[zb])/(64*Pi^3) - (x*Log[zb])/(32*Pi^3) - 
      (3*la*x*Log[1 - zb]*Log[zb])/(64*Pi^3) + (la*x*Log[zb]^2)/(32*Pi^3)) + 
    ep^4*(-la/(768*Pi) - x/(384*Pi) - (la*H[0, 1, zb])/(128*Pi^3) - 
      (x*H[0, 1, zb])/(64*Pi^3) - (la*x*H[0, 0, 1, zb])/(64*Pi^3) + 
      (la*x*H[0, 1, 1, zb])/(128*Pi^3) - Log[la]/(64*Pi^3) + 
      (x*Log[la]^2)/(64*Pi^3) - Log[x]/(128*Pi^3) + 
      (la*Log[x]^2)/(512*Pi^3) + (3*Log[1 - zb])/(128*Pi^3) - 
      (la*x*Log[1 - zb])/(256*Pi) - (la*x*H[0, 1, zb]*Log[1 - zb])/
       (128*Pi^3) - (3*x*Log[la]*Log[1 - zb])/(64*Pi^3) - 
      (3*la*Log[x]*Log[1 - zb])/(256*Pi^3) + (7*la*Log[1 - zb]^2)/
       (512*Pi^3) + (7*x*Log[1 - zb]^2)/(256*Pi^3) + 
      (5*la*x*Log[1 - zb]^3)/(512*Pi^3) - Log[zb]/(32*Pi^3) + 
      (la*x*Log[zb])/(192*Pi) + (la*x*H[0, 1, zb]*Log[zb])/(32*Pi^3) + 
      (x*Log[la]*Log[zb])/(16*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) - 
      (3*la*Log[1 - zb]*Log[zb])/(64*Pi^3) - (3*x*Log[1 - zb]*Log[zb])/
       (32*Pi^3) - (7*la*x*Log[1 - zb]^2*Log[zb])/(128*Pi^3) + 
      (la*Log[zb]^2)/(32*Pi^3) + (x*Log[zb]^2)/(16*Pi^3) + 
      (3*la*x*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - (la*x*Log[zb]^3)/(24*Pi^3) - 
      (la*x*Zeta[3])/(96*Pi^3)) + ep^5*(-1/(384*Pi) + (la*Pi*x)/23040 - 
      H[0, 1, zb]/(64*Pi^3) + (la*x*H[0, 1, zb])/(384*Pi) - 
      (la*H[0, 0, 1, zb])/(64*Pi^3) - (x*H[0, 0, 1, zb])/(32*Pi^3) + 
      (la*H[0, 1, 1, zb])/(128*Pi^3) + (x*H[0, 1, 1, zb])/(64*Pi^3) - 
      (la*x*H[0, 0, 0, 1, zb])/(32*Pi^3) + (la*x*H[0, 0, 1, 1, zb])/
       (64*Pi^3) - (la*x*H[0, 1, 1, 1, zb])/(128*Pi^3) + 
      (x*Log[la])/(192*Pi) + (x*H[0, 1, zb]*Log[la])/(32*Pi^3) + 
      Log[la]^2/(64*Pi^3) - (x*Log[la]^3)/(96*Pi^3) + (la*Log[x])/(768*Pi) + 
      (la*H[0, 1, zb]*Log[x])/(128*Pi^3) + (Log[la]*Log[x])/(64*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (la*Log[x]^3)/(1536*Pi^3) - 
      (la*Log[1 - zb])/(256*Pi) - (x*Log[1 - zb])/(128*Pi) - 
      (la*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - (x*H[0, 1, zb]*Log[1 - zb])/
       (64*Pi^3) - (la*x*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
      (la*x*H[0, 1, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (3*Log[la]*Log[1 - zb])/(64*Pi^3) + (3*x*Log[la]^2*Log[1 - zb])/
       (64*Pi^3) - (3*Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (3*la*Log[x]^2*Log[1 - zb])/(512*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) - 
      (7*la*x*Log[1 - zb]^2)/(1536*Pi) - (la*x*H[0, 1, zb]*Log[1 - zb]^2)/
       (256*Pi^3) - (7*x*Log[la]*Log[1 - zb]^2)/(128*Pi^3) - 
      (7*la*Log[x]*Log[1 - zb]^2)/(512*Pi^3) + (5*la*Log[1 - zb]^3)/
       (512*Pi^3) + (5*x*Log[1 - zb]^3)/(256*Pi^3) + 
      (31*la*x*Log[1 - zb]^4)/(6144*Pi^3) + (la*Log[zb])/(192*Pi) + 
      (x*Log[zb])/(96*Pi) + (la*H[0, 1, zb]*Log[zb])/(32*Pi^3) + 
      (x*H[0, 1, zb]*Log[zb])/(16*Pi^3) + (la*x*H[0, 0, 1, zb]*Log[zb])/
       (16*Pi^3) - (la*x*H[0, 1, 1, zb]*Log[zb])/(32*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (la*Log[x]^2*Log[zb])/(128*Pi^3) - 
      (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + (la*x*Log[1 - zb]*Log[zb])/
       (64*Pi) + (la*x*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (3*x*Log[la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (3*la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (7*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) - (7*x*Log[1 - zb]^2*Log[zb])/
       (64*Pi^3) - (5*la*x*Log[1 - zb]^3*Log[zb])/(128*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (la*x*Log[zb]^2)/(96*Pi) - 
      (la*x*H[0, 1, zb]*Log[zb]^2)/(16*Pi^3) - (x*Log[la]*Log[zb]^2)/
       (8*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (3*la*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) + (3*x*Log[1 - zb]*Log[zb]^2)/
       (16*Pi^3) + (7*la*x*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) - 
      (la*Log[zb]^3)/(24*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) - 
      (la*x*Log[1 - zb]*Log[zb]^3)/(8*Pi^3) + (la*x*Log[zb]^4)/(24*Pi^3) - 
      (la*Zeta[3])/(96*Pi^3) - (x*Zeta[3])/(48*Pi^3) - 
      (la*x*Log[1 - zb]*Zeta[3])/(32*Pi^3) + (la*x*Log[zb]*Zeta[3])/(24*Pi^3))
 
MasterIntegral[RR, 4, zb, 0, 1] = ep*(x/(256*Pi^3) - (la*x)/(256*Pi^3)) + 
    ep^2*(1/(256*Pi^3) - la/(256*Pi^3) + x/(128*Pi^3) + 
      (3*x*Log[1 - zb])/(256*Pi^3) - (3*la*x*Log[1 - zb])/(256*Pi^3) - 
      (x*Log[zb])/(64*Pi^3) + (la*x*Log[zb])/(64*Pi^3)) + 
    ep^3*(1/(128*Pi^3) - x/(768*Pi) + (la*x)/(768*Pi) - 
      (x*H[0, 1, zb])/(128*Pi^3) + (la*x*H[0, 1, zb])/(128*Pi^3) - 
      (x*Log[1 - la])/(64*Pi^3) - Log[x]/(256*Pi^3) + 
      (la*Log[x])/(256*Pi^3) + (3*Log[1 - zb])/(256*Pi^3) - 
      (3*la*Log[1 - zb])/(256*Pi^3) + (3*x*Log[1 - zb])/(128*Pi^3) + 
      (7*x*Log[1 - zb]^2)/(512*Pi^3) - (7*la*x*Log[1 - zb]^2)/(512*Pi^3) - 
      Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3) - (x*Log[zb])/(32*Pi^3) - 
      (3*x*Log[1 - zb]*Log[zb])/(64*Pi^3) + (3*la*x*Log[1 - zb]*Log[zb])/
       (64*Pi^3) + (x*Log[zb]^2)/(32*Pi^3) - (la*x*Log[zb]^2)/(32*Pi^3)) + 
    ep^4*(-1/(768*Pi) + la/(768*Pi) - x/(384*Pi) - H[0, 1, zb]/(128*Pi^3) + 
      (la*H[0, 1, zb])/(128*Pi^3) - (x*H[0, 1, zb])/(64*Pi^3) - 
      (x*H[0, 0, 1, zb])/(64*Pi^3) + (la*x*H[0, 0, 1, zb])/(64*Pi^3) + 
      (x*H[0, 1, 1, zb])/(128*Pi^3) - (la*x*H[0, 1, 1, zb])/(128*Pi^3) - 
      Log[1 - la]/(64*Pi^3) + (x*Log[1 - la]^2)/(64*Pi^3) - 
      Log[x]/(128*Pi^3) + Log[x]^2/(512*Pi^3) - (la*Log[x]^2)/(512*Pi^3) + 
      (3*Log[1 - zb])/(128*Pi^3) - (x*Log[1 - zb])/(256*Pi) + 
      (la*x*Log[1 - zb])/(256*Pi) - (x*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) + 
      (la*x*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (3*x*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - (3*Log[x]*Log[1 - zb])/
       (256*Pi^3) + (3*la*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (7*Log[1 - zb]^2)/(512*Pi^3) - (7*la*Log[1 - zb]^2)/(512*Pi^3) + 
      (7*x*Log[1 - zb]^2)/(256*Pi^3) + (5*x*Log[1 - zb]^3)/(512*Pi^3) - 
      (5*la*x*Log[1 - zb]^3)/(512*Pi^3) - Log[zb]/(32*Pi^3) + 
      (x*Log[zb])/(192*Pi) - (la*x*Log[zb])/(192*Pi) + 
      (x*H[0, 1, zb]*Log[zb])/(32*Pi^3) - (la*x*H[0, 1, zb]*Log[zb])/
       (32*Pi^3) + (x*Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(64*Pi^3) - (la*Log[x]*Log[zb])/(64*Pi^3) - 
      (3*Log[1 - zb]*Log[zb])/(64*Pi^3) + (3*la*Log[1 - zb]*Log[zb])/
       (64*Pi^3) - (3*x*Log[1 - zb]*Log[zb])/(32*Pi^3) - 
      (7*x*Log[1 - zb]^2*Log[zb])/(128*Pi^3) + (7*la*x*Log[1 - zb]^2*Log[zb])/
       (128*Pi^3) + Log[zb]^2/(32*Pi^3) - (la*Log[zb]^2)/(32*Pi^3) + 
      (x*Log[zb]^2)/(16*Pi^3) + (3*x*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - 
      (3*la*x*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - (x*Log[zb]^3)/(24*Pi^3) + 
      (la*x*Log[zb]^3)/(24*Pi^3) - (x*Zeta[3])/(96*Pi^3) + 
      (la*x*Zeta[3])/(96*Pi^3)) + ep^5*(-1/(384*Pi) + (Pi*x)/23040 - 
      (la*Pi*x)/23040 - H[0, 1, zb]/(64*Pi^3) + (x*H[0, 1, zb])/(384*Pi) - 
      (la*x*H[0, 1, zb])/(384*Pi) - H[0, 0, 1, zb]/(64*Pi^3) + 
      (la*H[0, 0, 1, zb])/(64*Pi^3) - (x*H[0, 0, 1, zb])/(32*Pi^3) + 
      H[0, 1, 1, zb]/(128*Pi^3) - (la*H[0, 1, 1, zb])/(128*Pi^3) + 
      (x*H[0, 1, 1, zb])/(64*Pi^3) - (x*H[0, 0, 0, 1, zb])/(32*Pi^3) + 
      (la*x*H[0, 0, 0, 1, zb])/(32*Pi^3) + (x*H[0, 0, 1, 1, zb])/(64*Pi^3) - 
      (la*x*H[0, 0, 1, 1, zb])/(64*Pi^3) - (x*H[0, 1, 1, 1, zb])/(128*Pi^3) + 
      (la*x*H[0, 1, 1, 1, zb])/(128*Pi^3) + (x*Log[1 - la])/(192*Pi) + 
      (x*H[0, 1, zb]*Log[1 - la])/(32*Pi^3) + Log[1 - la]^2/(64*Pi^3) - 
      (x*Log[1 - la]^3)/(96*Pi^3) + Log[x]/(768*Pi) - (la*Log[x])/(768*Pi) + 
      (H[0, 1, zb]*Log[x])/(128*Pi^3) - (la*H[0, 1, zb]*Log[x])/(128*Pi^3) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) + Log[x]^2/(256*Pi^3) - 
      Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      Log[1 - zb]/(256*Pi) + (la*Log[1 - zb])/(256*Pi) - 
      (x*Log[1 - zb])/(128*Pi) - (H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) + 
      (la*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - (x*H[0, 1, zb]*Log[1 - zb])/
       (64*Pi^3) - (x*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
      (la*x*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
      (x*H[0, 1, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (la*x*H[0, 1, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (3*Log[1 - la]*Log[1 - zb])/(64*Pi^3) + (3*x*Log[1 - la]^2*Log[1 - zb])/
       (64*Pi^3) - (3*Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (3*Log[x]^2*Log[1 - zb])/(512*Pi^3) - (3*la*Log[x]^2*Log[1 - zb])/
       (512*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) - (7*x*Log[1 - zb]^2)/
       (1536*Pi) + (7*la*x*Log[1 - zb]^2)/(1536*Pi) - 
      (x*H[0, 1, zb]*Log[1 - zb]^2)/(256*Pi^3) + 
      (la*x*H[0, 1, zb]*Log[1 - zb]^2)/(256*Pi^3) - 
      (7*x*Log[1 - la]*Log[1 - zb]^2)/(128*Pi^3) - (7*Log[x]*Log[1 - zb]^2)/
       (512*Pi^3) + (7*la*Log[x]*Log[1 - zb]^2)/(512*Pi^3) + 
      (5*Log[1 - zb]^3)/(512*Pi^3) - (5*la*Log[1 - zb]^3)/(512*Pi^3) + 
      (5*x*Log[1 - zb]^3)/(256*Pi^3) + (31*x*Log[1 - zb]^4)/(6144*Pi^3) - 
      (31*la*x*Log[1 - zb]^4)/(6144*Pi^3) + Log[zb]/(192*Pi) - 
      (la*Log[zb])/(192*Pi) + (x*Log[zb])/(96*Pi) + (H[0, 1, zb]*Log[zb])/
       (32*Pi^3) - (la*H[0, 1, zb]*Log[zb])/(32*Pi^3) + 
      (x*H[0, 1, zb]*Log[zb])/(16*Pi^3) + (x*H[0, 0, 1, zb]*Log[zb])/
       (16*Pi^3) - (la*x*H[0, 0, 1, zb]*Log[zb])/(16*Pi^3) - 
      (x*H[0, 1, 1, zb]*Log[zb])/(32*Pi^3) + (la*x*H[0, 1, 1, zb]*Log[zb])/
       (32*Pi^3) + (Log[1 - la]*Log[zb])/(16*Pi^3) - 
      (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (Log[x]^2*Log[zb])/(128*Pi^3) + (la*Log[x]^2*Log[zb])/(128*Pi^3) - 
      (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + (x*Log[1 - zb]*Log[zb])/(64*Pi) - 
      (la*x*Log[1 - zb]*Log[zb])/(64*Pi) + 
      (x*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(32*Pi^3) - 
      (la*x*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (3*x*Log[1 - la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (3*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (3*la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - (7*Log[1 - zb]^2*Log[zb])/
       (128*Pi^3) + (7*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) - 
      (7*x*Log[1 - zb]^2*Log[zb])/(64*Pi^3) - (5*x*Log[1 - zb]^3*Log[zb])/
       (128*Pi^3) + (5*la*x*Log[1 - zb]^3*Log[zb])/(128*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (x*Log[zb]^2)/(96*Pi) + 
      (la*x*Log[zb]^2)/(96*Pi) - (x*H[0, 1, zb]*Log[zb]^2)/(16*Pi^3) + 
      (la*x*H[0, 1, zb]*Log[zb]^2)/(16*Pi^3) - (x*Log[1 - la]*Log[zb]^2)/
       (8*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + (la*Log[x]*Log[zb]^2)/
       (32*Pi^3) + (3*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - 
      (3*la*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) + (3*x*Log[1 - zb]*Log[zb]^2)/
       (16*Pi^3) + (7*x*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) - 
      (7*la*x*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) - 
      (x*Log[1 - zb]*Log[zb]^3)/(8*Pi^3) + (la*x*Log[1 - zb]*Log[zb]^3)/
       (8*Pi^3) + (x*Log[zb]^4)/(24*Pi^3) - (la*x*Log[zb]^4)/(24*Pi^3) - 
      Zeta[3]/(96*Pi^3) + (la*Zeta[3])/(96*Pi^3) - (x*Zeta[3])/(48*Pi^3) - 
      (x*Log[1 - zb]*Zeta[3])/(32*Pi^3) + (la*x*Log[1 - zb]*Zeta[3])/
       (32*Pi^3) + (x*Log[zb]*Zeta[3])/(24*Pi^3) - (la*x*Log[zb]*Zeta[3])/
       (24*Pi^3))
 
MasterIntegral[RR, 4, zb, 0, la] = (ep^2*x)/(128*Pi^3) + 
    ep^3*(1/(128*Pi^3) - (x*Log[1 - la])/(64*Pi^3) - (x*Log[la])/(64*Pi^3) + 
      (3*x*Log[1 - zb])/(128*Pi^3) - (x*Log[zb])/(32*Pi^3)) + 
    ep^4*(-x/(384*Pi) - (x*H[0, 1, zb])/(64*Pi^3) - Log[1 - la]/(64*Pi^3) + 
      (x*Log[1 - la]^2)/(64*Pi^3) - Log[la]/(64*Pi^3) + 
      (x*Log[1 - la]*Log[la])/(32*Pi^3) + (x*Log[la]^2)/(64*Pi^3) - 
      Log[x]/(128*Pi^3) + (3*Log[1 - zb])/(128*Pi^3) - 
      (3*x*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - (3*x*Log[la]*Log[1 - zb])/
       (64*Pi^3) + (7*x*Log[1 - zb]^2)/(256*Pi^3) - Log[zb]/(32*Pi^3) + 
      (x*Log[1 - la]*Log[zb])/(16*Pi^3) + (x*Log[la]*Log[zb])/(16*Pi^3) - 
      (3*x*Log[1 - zb]*Log[zb])/(32*Pi^3) + (x*Log[zb]^2)/(16*Pi^3)) + 
    ep^5*(-1/(384*Pi) - H[0, 1, zb]/(64*Pi^3) - (x*H[0, 0, 1, zb])/
       (32*Pi^3) + (x*H[0, 1, 1, zb])/(64*Pi^3) + (x*Log[1 - la])/(192*Pi) + 
      (x*H[0, 1, zb]*Log[1 - la])/(32*Pi^3) + Log[1 - la]^2/(64*Pi^3) - 
      (x*Log[1 - la]^3)/(96*Pi^3) + (x*Log[la])/(192*Pi) + 
      (x*H[0, 1, zb]*Log[la])/(32*Pi^3) + (Log[1 - la]*Log[la])/(32*Pi^3) - 
      (x*Log[1 - la]^2*Log[la])/(32*Pi^3) + Log[la]^2/(64*Pi^3) - 
      (x*Log[1 - la]*Log[la]^2)/(32*Pi^3) - (x*Log[la]^3)/(96*Pi^3) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) + (Log[la]*Log[x])/(64*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (x*Log[1 - zb])/(128*Pi) - 
      (x*H[0, 1, zb]*Log[1 - zb])/(64*Pi^3) - (3*Log[1 - la]*Log[1 - zb])/
       (64*Pi^3) + (3*x*Log[1 - la]^2*Log[1 - zb])/(64*Pi^3) - 
      (3*Log[la]*Log[1 - zb])/(64*Pi^3) + 
      (3*x*Log[1 - la]*Log[la]*Log[1 - zb])/(32*Pi^3) + 
      (3*x*Log[la]^2*Log[1 - zb])/(64*Pi^3) - (3*Log[x]*Log[1 - zb])/
       (128*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) - 
      (7*x*Log[1 - la]*Log[1 - zb]^2)/(128*Pi^3) - 
      (7*x*Log[la]*Log[1 - zb]^2)/(128*Pi^3) + (5*x*Log[1 - zb]^3)/
       (256*Pi^3) + (x*Log[zb])/(96*Pi) + (x*H[0, 1, zb]*Log[zb])/(16*Pi^3) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]*Log[la]*Log[zb])/
       (8*Pi^3) - (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (3*x*Log[1 - la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (3*x*Log[la]*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (7*x*Log[1 - zb]^2*Log[zb])/(64*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - (x*Log[la]*Log[zb]^2)/(8*Pi^3) + 
      (3*x*Log[1 - zb]*Log[zb]^2)/(16*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) - 
      (x*Zeta[3])/(48*Pi^3))
 
MasterIntegral[RR, 4, zb, 1, 0] = 0
 
MasterIntegral[RR, 4, zb, 1, 1] = 0
 
MasterIntegral[RR, 4, zb, 1, la] = 0
 
MasterIntegral[RR, 4, zb, x, 0] = (ep^2*la)/(256*Pi^3) + 
    ep^3*(1/(128*Pi^3) - (la*Log[1 - x])/(256*Pi^3) - 
      (la*Log[x])/(256*Pi^3) + (3*la*Log[1 - zb])/(256*Pi^3) - 
      (la*Log[zb])/(64*Pi^3)) + ep^4*(-la/(768*Pi) - 
      (la*H[0, 1, zb])/(128*Pi^3) - Log[la]/(64*Pi^3) - 
      Log[1 - x]/(128*Pi^3) + (la*Log[1 - x]^2)/(512*Pi^3) - 
      Log[x]/(128*Pi^3) + (la*Log[1 - x]*Log[x])/(256*Pi^3) + 
      (la*Log[x]^2)/(512*Pi^3) + (3*Log[1 - zb])/(128*Pi^3) - 
      (3*la*Log[1 - x]*Log[1 - zb])/(256*Pi^3) - (3*la*Log[x]*Log[1 - zb])/
       (256*Pi^3) + (7*la*Log[1 - zb]^2)/(512*Pi^3) - Log[zb]/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb])/(64*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) - 
      (3*la*Log[1 - zb]*Log[zb])/(64*Pi^3) + (la*Log[zb]^2)/(32*Pi^3)) + 
    ep^5*(-1/(384*Pi) - H[0, 1, zb]/(64*Pi^3) - (la*H[0, 0, 1, zb])/
       (64*Pi^3) + (la*H[0, 1, 1, zb])/(128*Pi^3) + Log[la]^2/(64*Pi^3) + 
      (la*Log[1 - x])/(768*Pi) + (la*H[0, 1, zb]*Log[1 - x])/(128*Pi^3) + 
      (Log[la]*Log[1 - x])/(64*Pi^3) + Log[1 - x]^2/(256*Pi^3) - 
      (la*Log[1 - x]^3)/(1536*Pi^3) + (la*Log[x])/(768*Pi) + 
      (la*H[0, 1, zb]*Log[x])/(128*Pi^3) + (Log[la]*Log[x])/(64*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (la*Log[1 - x]^2*Log[x])/(512*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (la*Log[1 - x]*Log[x]^2)/(512*Pi^3) - 
      (la*Log[x]^3)/(1536*Pi^3) - (la*Log[1 - zb])/(256*Pi) - 
      (la*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - (3*Log[la]*Log[1 - zb])/
       (64*Pi^3) - (3*Log[1 - x]*Log[1 - zb])/(128*Pi^3) + 
      (3*la*Log[1 - x]^2*Log[1 - zb])/(512*Pi^3) - (3*Log[x]*Log[1 - zb])/
       (128*Pi^3) + (3*la*Log[1 - x]*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (3*la*Log[x]^2*Log[1 - zb])/(512*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) - 
      (7*la*Log[1 - x]*Log[1 - zb]^2)/(512*Pi^3) - 
      (7*la*Log[x]*Log[1 - zb]^2)/(512*Pi^3) + (5*la*Log[1 - zb]^3)/
       (512*Pi^3) + (la*Log[zb])/(192*Pi) + (la*H[0, 1, zb]*Log[zb])/
       (32*Pi^3) + (Log[la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/
       (32*Pi^3) - (la*Log[1 - x]^2*Log[zb])/(128*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (la*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) - 
      (la*Log[x]^2*Log[zb])/(128*Pi^3) - (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (3*la*Log[1 - x]*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
      (3*la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (7*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (3*la*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - (la*Log[zb]^3)/(24*Pi^3) - 
      (la*Zeta[3])/(96*Pi^3))
 
MasterIntegral[RR, 4, zb, x, 1] = ep^2*(1/(256*Pi^3) - la/(256*Pi^3)) + 
    ep^3*(1/(128*Pi^3) - Log[1 - x]/(256*Pi^3) + (la*Log[1 - x])/(256*Pi^3) - 
      Log[x]/(256*Pi^3) + (la*Log[x])/(256*Pi^3) + 
      (3*Log[1 - zb])/(256*Pi^3) - (3*la*Log[1 - zb])/(256*Pi^3) - 
      Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3)) + 
    ep^4*(-H[0, 1, x]/(128*Pi^3) + (la*H[0, 1, x])/(128*Pi^3) - 
      H[0, 1, zb]/(128*Pi^3) + (la*H[0, 1, zb])/(128*Pi^3) + 
      H[0, 1, x*zb]/(64*Pi^3) - (la*H[0, 1, x*zb])/(64*Pi^3) - 
      H[0, 1, (1 - x)/(1 - x*zb)]/(128*Pi^3) + 
      (la*H[0, 1, (1 - x)/(1 - x*zb)])/(128*Pi^3) - Log[1 - la]/(64*Pi^3) - 
      Log[1 - x]/(128*Pi^3) + Log[1 - x]^2/(512*Pi^3) - 
      (la*Log[1 - x]^2)/(512*Pi^3) - Log[x]/(128*Pi^3) - 
      (Log[1 - x]*Log[x])/(256*Pi^3) + (la*Log[1 - x]*Log[x])/(256*Pi^3) + 
      Log[x]^2/(512*Pi^3) - (la*Log[x]^2)/(512*Pi^3) + 
      (3*Log[1 - zb])/(128*Pi^3) - (3*Log[1 - x]*Log[1 - zb])/(256*Pi^3) + 
      (3*la*Log[1 - x]*Log[1 - zb])/(256*Pi^3) - (3*Log[x]*Log[1 - zb])/
       (256*Pi^3) + (3*la*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (7*Log[1 - zb]^2)/(512*Pi^3) - (7*la*Log[1 - zb]^2)/(512*Pi^3) - 
      Log[zb]/(32*Pi^3) + (Log[1 - x]*Log[zb])/(64*Pi^3) - 
      (la*Log[1 - x]*Log[zb])/(64*Pi^3) + (Log[x]*Log[zb])/(64*Pi^3) - 
      (la*Log[x]*Log[zb])/(64*Pi^3) - (3*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
      (3*la*Log[1 - zb]*Log[zb])/(64*Pi^3) + Log[zb]^2/(32*Pi^3) - 
      (la*Log[zb]^2)/(32*Pi^3) + (Log[x]*Log[1 - x*zb])/(128*Pi^3) - 
      (la*Log[x]*Log[1 - x*zb])/(128*Pi^3) + (Log[1 - zb]*Log[1 - x*zb])/
       (128*Pi^3) - (la*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) - 
      Log[1 - x*zb]^2/(256*Pi^3) + (la*Log[1 - x*zb]^2)/(256*Pi^3)) + 
    ep^5*(-H[0, 1, x]/(64*Pi^3) - H[0, 1, zb]/(64*Pi^3) + 
      H[0, 1, x*zb]/(32*Pi^3) - H[0, 1, (1 - x)/(1 - x*zb)]/(64*Pi^3) - 
      H[0, 0, 1, x]/(128*Pi^3) + (la*H[0, 0, 1, x])/(128*Pi^3) + 
      H[0, 0, 1, x*zb]/(64*Pi^3) - (la*H[0, 0, 1, x*zb])/(64*Pi^3) + 
      H[0, 0, 1, (1 - x)/(1 - x*zb)]/(128*Pi^3) - 
      (la*H[0, 0, 1, (1 - x)/(1 - x*zb)])/(128*Pi^3) + 
      H[0, 1, 1, x]/(128*Pi^3) - (la*H[0, 1, 1, x])/(128*Pi^3) + 
      H[0, 1, 1, zb]/(128*Pi^3) - (la*H[0, 1, 1, zb])/(128*Pi^3) - 
      H[0, 1, 1, x*zb]/(64*Pi^3) + (la*H[0, 1, 1, x*zb])/(64*Pi^3) - 
      H[0, 1, 1, (1 - x)/(1 - x*zb)]/(128*Pi^3) + 
      (la*H[0, 1, 1, (1 - x)/(1 - x*zb)])/(128*Pi^3) + 
      H[0, 1, 1, (1 - zb)/(1 - x*zb)]/(64*Pi^3) - 
      (la*H[0, 1, 1, (1 - zb)/(1 - x*zb)])/(64*Pi^3) + 
      Log[1 - la]^2/(64*Pi^3) - Log[1 - x]/(256*Pi) + 
      (la*Log[1 - x])/(256*Pi) + (H[0, 1, x]*Log[1 - x])/(64*Pi^3) - 
      (la*H[0, 1, x]*Log[1 - x])/(64*Pi^3) + (H[0, 1, zb]*Log[1 - x])/
       (128*Pi^3) - (la*H[0, 1, zb]*Log[1 - x])/(128*Pi^3) - 
      (H[0, 1, x*zb]*Log[1 - x])/(64*Pi^3) + (la*H[0, 1, x*zb]*Log[1 - x])/
       (64*Pi^3) + (H[0, 1, (1 - x)/(1 - x*zb)]*Log[1 - x])/(128*Pi^3) - 
      (la*H[0, 1, (1 - x)/(1 - x*zb)]*Log[1 - x])/(128*Pi^3) + 
      (H[0, 1, (1 - zb)/(1 - x*zb)]*Log[1 - x])/(64*Pi^3) - 
      (la*H[0, 1, (1 - zb)/(1 - x*zb)]*Log[1 - x])/(64*Pi^3) + 
      (Log[1 - la]*Log[1 - x])/(64*Pi^3) + Log[1 - x]^2/(256*Pi^3) - 
      Log[1 - x]^3/(1536*Pi^3) + (la*Log[1 - x]^3)/(1536*Pi^3) + 
      Log[x]/(768*Pi) - (la*Log[x])/(768*Pi) + (H[0, 1, x]*Log[x])/
       (128*Pi^3) - (la*H[0, 1, x]*Log[x])/(128*Pi^3) + 
      (H[0, 1, zb]*Log[x])/(128*Pi^3) - (la*H[0, 1, zb]*Log[x])/(128*Pi^3) - 
      (H[0, 1, x*zb]*Log[x])/(64*Pi^3) + (la*H[0, 1, x*zb]*Log[x])/
       (64*Pi^3) + (Log[1 - la]*Log[x])/(64*Pi^3) - (Log[1 - x]*Log[x])/
       (128*Pi^3) + (5*Log[1 - x]^2*Log[x])/(512*Pi^3) - 
      (5*la*Log[1 - x]^2*Log[x])/(512*Pi^3) + Log[x]^2/(256*Pi^3) + 
      (Log[1 - x]*Log[x]^2)/(512*Pi^3) - (la*Log[1 - x]*Log[x]^2)/
       (512*Pi^3) - Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      Log[1 - zb]/(768*Pi) + (la*Log[1 - zb])/(768*Pi) - 
      (H[0, 1, x]*Log[1 - zb])/(64*Pi^3) + (la*H[0, 1, x]*Log[1 - zb])/
       (64*Pi^3) - (H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) + 
      (la*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) + (H[0, 1, x*zb]*Log[1 - zb])/
       (32*Pi^3) - (la*H[0, 1, x*zb]*Log[1 - zb])/(32*Pi^3) - 
      (H[0, 1, (1 - x)/(1 - x*zb)]*Log[1 - zb])/(64*Pi^3) + 
      (la*H[0, 1, (1 - x)/(1 - x*zb)]*Log[1 - zb])/(64*Pi^3) - 
      (3*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - (3*Log[1 - x]*Log[1 - zb])/
       (128*Pi^3) + (7*Log[1 - x]^2*Log[1 - zb])/(512*Pi^3) - 
      (7*la*Log[1 - x]^2*Log[1 - zb])/(512*Pi^3) - (3*Log[x]*Log[1 - zb])/
       (128*Pi^3) - (Log[1 - x]*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (la*Log[1 - x]*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (3*Log[x]^2*Log[1 - zb])/(512*Pi^3) - (3*la*Log[x]^2*Log[1 - zb])/
       (512*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) - 
      (7*Log[1 - x]*Log[1 - zb]^2)/(512*Pi^3) + 
      (7*la*Log[1 - x]*Log[1 - zb]^2)/(512*Pi^3) - (7*Log[x]*Log[1 - zb]^2)/
       (512*Pi^3) + (7*la*Log[x]*Log[1 - zb]^2)/(512*Pi^3) + 
      (5*Log[1 - zb]^3)/(512*Pi^3) - (5*la*Log[1 - zb]^3)/(512*Pi^3) - 
      Log[zb]/(384*Pi) + (la*Log[zb])/(384*Pi) + (H[0, 1, x]*Log[zb])/
       (32*Pi^3) - (la*H[0, 1, x]*Log[zb])/(32*Pi^3) + 
      (H[0, 1, zb]*Log[zb])/(32*Pi^3) - (la*H[0, 1, zb]*Log[zb])/(32*Pi^3) - 
      (H[0, 1, x*zb]*Log[zb])/(16*Pi^3) + (la*H[0, 1, x*zb]*Log[zb])/
       (16*Pi^3) + (H[0, 1, (1 - x)/(1 - x*zb)]*Log[zb])/(32*Pi^3) - 
      (la*H[0, 1, (1 - x)/(1 - x*zb)]*Log[zb])/(32*Pi^3) + 
      (H[0, 1, (1 - zb)/(1 - x*zb)]*Log[zb])/(64*Pi^3) - 
      (la*H[0, 1, (1 - zb)/(1 - x*zb)]*Log[zb])/(64*Pi^3) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) - 
      (Log[1 - x]^2*Log[zb])/(128*Pi^3) + (la*Log[1 - x]^2*Log[zb])/
       (128*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) + (Log[1 - x]*Log[x]*Log[zb])/
       (64*Pi^3) - (la*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) - 
      (Log[x]^2*Log[zb])/(128*Pi^3) + (la*Log[x]^2*Log[zb])/(128*Pi^3) - 
      (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + (Log[1 - x]*Log[1 - zb]*Log[zb])/
       (16*Pi^3) - (la*Log[1 - x]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (3*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (3*la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - (7*Log[1 - zb]^2*Log[zb])/
       (128*Pi^3) + (7*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (Log[1 - x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(32*Pi^3) + (13*Log[1 - zb]*Log[zb]^2)/
       (128*Pi^3) - (13*la*Log[1 - zb]*Log[zb]^2)/(128*Pi^3) - 
      Log[zb]^3/(24*Pi^3) + (la*Log[zb]^3)/(24*Pi^3) + 
      Log[1 - x*zb]/(192*Pi) - (la*Log[1 - x*zb])/(192*Pi) - 
      (H[0, 1, x]*Log[1 - x*zb])/(64*Pi^3) + (la*H[0, 1, x]*Log[1 - x*zb])/
       (64*Pi^3) - (H[0, 1, zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (la*H[0, 1, zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (H[0, 1, x*zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (la*H[0, 1, x*zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (H[0, 1, (1 - x)/(1 - x*zb)]*Log[1 - x*zb])/(128*Pi^3) + 
      (la*H[0, 1, (1 - x)/(1 - x*zb)]*Log[1 - x*zb])/(128*Pi^3) - 
      (H[0, 1, (1 - zb)/(1 - x*zb)]*Log[1 - x*zb])/(64*Pi^3) + 
      (la*H[0, 1, (1 - zb)/(1 - x*zb)]*Log[1 - x*zb])/(64*Pi^3) - 
      (Log[1 - x]^2*Log[1 - x*zb])/(128*Pi^3) + 
      (la*Log[1 - x]^2*Log[1 - x*zb])/(128*Pi^3) + (Log[x]*Log[1 - x*zb])/
       (64*Pi^3) - (3*Log[1 - x]*Log[x]*Log[1 - x*zb])/(128*Pi^3) + 
      (3*la*Log[1 - x]*Log[x]*Log[1 - x*zb])/(128*Pi^3) - 
      (Log[x]^2*Log[1 - x*zb])/(256*Pi^3) + (la*Log[x]^2*Log[1 - x*zb])/
       (256*Pi^3) + (Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (3*Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) + 
      (3*la*Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) + 
      (Log[x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) - 
      (la*Log[x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) + 
      (3*Log[1 - zb]^2*Log[1 - x*zb])/(256*Pi^3) - 
      (3*la*Log[1 - zb]^2*Log[1 - x*zb])/(256*Pi^3) - 
      (Log[1 - x]*Log[zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (la*Log[1 - x]*Log[zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (Log[x]*Log[zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (la*Log[x]*Log[zb]*Log[1 - x*zb])/(32*Pi^3) - 
      (3*Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (3*la*Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (Log[zb]^2*Log[1 - x*zb])/(128*Pi^3) + (la*Log[zb]^2*Log[1 - x*zb])/
       (128*Pi^3) - Log[1 - x*zb]^2/(128*Pi^3) + 
      (5*Log[1 - x]*Log[1 - x*zb]^2)/(256*Pi^3) - 
      (5*la*Log[1 - x]*Log[1 - x*zb]^2)/(256*Pi^3) + (Log[x]*Log[1 - x*zb]^2)/
       (64*Pi^3) - (la*Log[x]*Log[1 - x*zb]^2)/(64*Pi^3) + 
      (Log[1 - zb]*Log[1 - x*zb]^2)/(128*Pi^3) - 
      (la*Log[1 - zb]*Log[1 - x*zb]^2)/(128*Pi^3) + (Log[zb]*Log[1 - x*zb]^2)/
       (32*Pi^3) - (la*Log[zb]*Log[1 - x*zb]^2)/(32*Pi^3) - 
      (3*Log[1 - x*zb]^3)/(256*Pi^3) + (3*la*Log[1 - x*zb]^3)/(256*Pi^3) - 
      (5*Zeta[3])/(192*Pi^3) + (5*la*Zeta[3])/(192*Pi^3))
 
MasterIntegral[RR, 4, zb, x, la] = ep^3/(128*Pi^3) + 
    ep^4*(-Log[1 - la]/(64*Pi^3) - Log[la]/(64*Pi^3) - 
      Log[1 - x]/(128*Pi^3) - Log[x]/(128*Pi^3) + (3*Log[1 - zb])/
       (128*Pi^3) - Log[zb]/(32*Pi^3)) + 
    ep^5*(-1/(384*Pi) - H[0, 1, (zb*(1 - 2*la*x - la^2*(1 - 2*x)*x*zb - 
           Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
             4*la^3*x^2*zb + la^4*x^2*zb^2]))/(2*(1 - la*x*zb)^2)]/
       (64*Pi^3) - H[0, 1, (zb*(1 - 2*la*x - la^2*(1 - 2*x)*x*zb + 
           Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
             4*la^3*x^2*zb + la^4*x^2*zb^2]))/(2*(1 - la*x*zb)^2)]/
       (64*Pi^3) + Log[1 - la]^2/(64*Pi^3) + (Log[1 - la]*Log[la])/
       (32*Pi^3) + Log[la]^2/(64*Pi^3) + (Log[1 - la]*Log[1 - x])/(64*Pi^3) + 
      (Log[la]*Log[1 - x])/(64*Pi^3) + Log[1 - x]^2/(256*Pi^3) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) + (Log[la]*Log[x])/(64*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (3*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - (3*Log[la]*Log[1 - zb])/
       (64*Pi^3) - (3*Log[1 - x]*Log[1 - zb])/(128*Pi^3) - 
      (3*Log[x]*Log[1 - zb])/(128*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) + (Log[la]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(32*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + Log[zb]^2/(16*Pi^3) + 
      (Log[1 - zb]*Log[1 - la*x*zb])/(32*Pi^3) - Log[1 - la*x*zb]^2/
       (32*Pi^3) + (Log[1 - zb]*Log[(2 + la^2*x*zb^2 - 
           zb*(1 + 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*
                x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))/
          (2*(-1 + la*x*zb)^2)])/(64*Pi^3) - 
      (Log[1 - la*x*zb]*Log[(2 + la^2*x*zb^2 - zb*(1 + 2*la*x + 
             Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 4*
                la^3*x^2*zb + la^4*x^2*zb^2]))/(2*(-1 + la*x*zb)^2)])/
       (32*Pi^3) - 
      Log[(2 + la^2*x*zb^2 - zb*(1 + 2*la*x + Sqrt[1 - 4*la*x + 4*la^2*x - 2*
                la^2*x*zb + 4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2]))/
          (2*(-1 + la*x*zb)^2)]^2/(64*Pi^3))
 
MasterIntegral[RR, 5, 0, 0, 0] = (la*x*zb)/(512*Pi^3) + 
    ep*((la*x)/(128*Pi^3) + (la*zb)/(512*Pi^3) + (x*zb)/(256*Pi^3)) + 
    ep^2*(la/(128*Pi^3) + x/(64*Pi^3) + zb/(256*Pi^3) - (la*x*zb)/(1536*Pi) - 
      (x*zb*Log[la])/(128*Pi^3) - (la*zb*Log[x])/(512*Pi^3) - 
      (la*x*Log[zb])/(32*Pi^3)) + ep^4*(-la/(384*Pi) - x/(192*Pi) - 
      zb/(768*Pi) + (la*Pi*x*zb)/46080 - Log[la]/(32*Pi^3) + 
      (x*zb*Log[la])/(384*Pi) + (x*Log[la]^2)/(32*Pi^3) + 
      (zb*Log[la]^2)/(128*Pi^3) - (x*zb*Log[la]^3)/(192*Pi^3) - 
      Log[x]/(64*Pi^3) + (la*zb*Log[x])/(1536*Pi) + (zb*Log[la]*Log[x])/
       (128*Pi^3) + (la*Log[x]^2)/(256*Pi^3) + (zb*Log[x]^2)/(512*Pi^3) - 
      (la*zb*Log[x]^3)/(3072*Pi^3) - Log[zb]/(16*Pi^3) + 
      (la*x*Log[zb])/(96*Pi) + (x*Log[la]*Log[zb])/(8*Pi^3) + 
      (la*Log[x]*Log[zb])/(32*Pi^3) + (la*Log[zb]^2)/(16*Pi^3) + 
      (x*Log[zb]^2)/(8*Pi^3) - (la*x*Log[zb]^3)/(12*Pi^3) - 
      (la*x*Zeta[3])/(48*Pi^3) - (la*zb*Zeta[3])/(192*Pi^3) - 
      (x*zb*Zeta[3])/(96*Pi^3)) + ep^3*(1/(64*Pi^3) - (la*x)/(384*Pi) - 
      (la*zb)/(1536*Pi) - (x*zb)/(768*Pi) - (x*Log[la])/(32*Pi^3) - 
      (zb*Log[la])/(128*Pi^3) + (x*zb*Log[la]^2)/(128*Pi^3) - 
      (la*Log[x])/(128*Pi^3) - (zb*Log[x])/(256*Pi^3) + 
      (la*zb*Log[x]^2)/(1024*Pi^3) - (la*Log[zb])/(32*Pi^3) - 
      (x*Log[zb])/(16*Pi^3) + (la*x*Log[zb]^2)/(16*Pi^3) - 
      (la*x*zb*Zeta[3])/(192*Pi^3)) + ep^5*(-1/(192*Pi) + (la*Pi*x)/11520 + 
      (la*Pi*zb)/46080 + (Pi*x*zb)/23040 + (x*Log[la])/(96*Pi) + 
      (zb*Log[la])/(384*Pi) + Log[la]^2/(32*Pi^3) - 
      (x*zb*Log[la]^2)/(384*Pi) - (x*Log[la]^3)/(48*Pi^3) - 
      (zb*Log[la]^3)/(192*Pi^3) + (x*zb*Log[la]^4)/(384*Pi^3) + 
      (la*Log[x])/(384*Pi) + (zb*Log[x])/(768*Pi) + 
      (Log[la]*Log[x])/(32*Pi^3) - (zb*Log[la]^2*Log[x])/(128*Pi^3) + 
      Log[x]^2/(128*Pi^3) - (la*zb*Log[x]^2)/(3072*Pi) - 
      (zb*Log[la]*Log[x]^2)/(256*Pi^3) - (la*Log[x]^3)/(768*Pi^3) - 
      (zb*Log[x]^3)/(1536*Pi^3) + (la*zb*Log[x]^4)/(12288*Pi^3) + 
      (la*Log[zb])/(96*Pi) + (x*Log[zb])/(48*Pi) + (Log[la]*Log[zb])/
       (8*Pi^3) - (x*Log[la]^2*Log[zb])/(8*Pi^3) + (Log[x]*Log[zb])/
       (16*Pi^3) - (la*Log[x]^2*Log[zb])/(64*Pi^3) + Log[zb]^2/(8*Pi^3) - 
      (la*x*Log[zb]^2)/(48*Pi) - (x*Log[la]*Log[zb]^2)/(4*Pi^3) - 
      (la*Log[x]*Log[zb]^2)/(16*Pi^3) - (la*Log[zb]^3)/(12*Pi^3) - 
      (x*Log[zb]^3)/(6*Pi^3) + (la*x*Log[zb]^4)/(12*Pi^3) - 
      (la*Zeta[3])/(48*Pi^3) - (x*Zeta[3])/(24*Pi^3) - 
      (zb*Zeta[3])/(96*Pi^3) + (la*x*zb*Zeta[3])/(576*Pi) + 
      (x*zb*Log[la]*Zeta[3])/(48*Pi^3) + (la*zb*Log[x]*Zeta[3])/(192*Pi^3) + 
      (la*x*Log[zb]*Zeta[3])/(12*Pi^3) - (la*x*zb*Zeta[5])/(80*Pi^3))
 
MasterIntegral[RR, 5, 0, 0, 1] = (x*zb)/(512*Pi^3) - (la*x*zb)/(512*Pi^3) + 
    ep*(x/(128*Pi^3) - (la*x)/(128*Pi^3) + zb/(512*Pi^3) - 
      (la*zb)/(512*Pi^3) + (x*zb)/(256*Pi^3)) + 
    ep^2*(1/(128*Pi^3) - la/(128*Pi^3) + x/(64*Pi^3) + zb/(256*Pi^3) - 
      (x*zb)/(1536*Pi) + (la*x*zb)/(1536*Pi) - (x*zb*Log[1 - la])/
       (128*Pi^3) - (zb*Log[x])/(512*Pi^3) + (la*zb*Log[x])/(512*Pi^3) - 
      (x*Log[zb])/(32*Pi^3) + (la*x*Log[zb])/(32*Pi^3)) + 
    ep^4*(-1/(384*Pi) + la/(384*Pi) - x/(192*Pi) - zb/(768*Pi) + 
      (Pi*x*zb)/46080 - (la*Pi*x*zb)/46080 - Log[1 - la]/(32*Pi^3) + 
      (x*zb*Log[1 - la])/(384*Pi) + (x*Log[1 - la]^2)/(32*Pi^3) + 
      (zb*Log[1 - la]^2)/(128*Pi^3) - (x*zb*Log[1 - la]^3)/(192*Pi^3) - 
      Log[x]/(64*Pi^3) + (zb*Log[x])/(1536*Pi) - (la*zb*Log[x])/(1536*Pi) + 
      (zb*Log[1 - la]*Log[x])/(128*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (la*Log[x]^2)/(256*Pi^3) + (zb*Log[x]^2)/(512*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (la*zb*Log[x]^3)/(3072*Pi^3) - 
      Log[zb]/(16*Pi^3) + (x*Log[zb])/(96*Pi) - (la*x*Log[zb])/(96*Pi) + 
      (x*Log[1 - la]*Log[zb])/(8*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (la*Log[x]*Log[zb])/(32*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (la*Log[zb]^2)/(16*Pi^3) + (x*Log[zb]^2)/(8*Pi^3) - 
      (x*Log[zb]^3)/(12*Pi^3) + (la*x*Log[zb]^3)/(12*Pi^3) - 
      (x*Zeta[3])/(48*Pi^3) + (la*x*Zeta[3])/(48*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (la*zb*Zeta[3])/(192*Pi^3) - 
      (x*zb*Zeta[3])/(96*Pi^3)) + ep^3*(1/(64*Pi^3) - x/(384*Pi) + 
      (la*x)/(384*Pi) - zb/(1536*Pi) + (la*zb)/(1536*Pi) - (x*zb)/(768*Pi) - 
      (x*Log[1 - la])/(32*Pi^3) - (zb*Log[1 - la])/(128*Pi^3) + 
      (x*zb*Log[1 - la]^2)/(128*Pi^3) - Log[x]/(128*Pi^3) + 
      (la*Log[x])/(128*Pi^3) - (zb*Log[x])/(256*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - (la*zb*Log[x]^2)/(1024*Pi^3) - 
      Log[zb]/(32*Pi^3) + (la*Log[zb])/(32*Pi^3) - (x*Log[zb])/(16*Pi^3) + 
      (x*Log[zb]^2)/(16*Pi^3) - (la*x*Log[zb]^2)/(16*Pi^3) - 
      (x*zb*Zeta[3])/(192*Pi^3) + (la*x*zb*Zeta[3])/(192*Pi^3)) + 
    ep^5*(-1/(192*Pi) + (Pi*x)/11520 - (la*Pi*x)/11520 + (Pi*zb)/46080 - 
      (la*Pi*zb)/46080 + (Pi*x*zb)/23040 + (x*Log[1 - la])/(96*Pi) + 
      (zb*Log[1 - la])/(384*Pi) + Log[1 - la]^2/(32*Pi^3) - 
      (x*zb*Log[1 - la]^2)/(384*Pi) - (x*Log[1 - la]^3)/(48*Pi^3) - 
      (zb*Log[1 - la]^3)/(192*Pi^3) + (x*zb*Log[1 - la]^4)/(384*Pi^3) + 
      Log[x]/(384*Pi) - (la*Log[x])/(384*Pi) + (zb*Log[x])/(768*Pi) + 
      (Log[1 - la]*Log[x])/(32*Pi^3) - (zb*Log[1 - la]^2*Log[x])/(128*Pi^3) + 
      Log[x]^2/(128*Pi^3) - (zb*Log[x]^2)/(3072*Pi) + 
      (la*zb*Log[x]^2)/(3072*Pi) - (zb*Log[1 - la]*Log[x]^2)/(256*Pi^3) - 
      Log[x]^3/(768*Pi^3) + (la*Log[x]^3)/(768*Pi^3) - 
      (zb*Log[x]^3)/(1536*Pi^3) + (zb*Log[x]^4)/(12288*Pi^3) - 
      (la*zb*Log[x]^4)/(12288*Pi^3) + Log[zb]/(96*Pi) - 
      (la*Log[zb])/(96*Pi) + (x*Log[zb])/(48*Pi) + (Log[1 - la]*Log[zb])/
       (8*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(8*Pi^3) + 
      (Log[x]*Log[zb])/(16*Pi^3) - (Log[x]^2*Log[zb])/(64*Pi^3) + 
      (la*Log[x]^2*Log[zb])/(64*Pi^3) + Log[zb]^2/(8*Pi^3) - 
      (x*Log[zb]^2)/(48*Pi) + (la*x*Log[zb]^2)/(48*Pi) - 
      (x*Log[1 - la]*Log[zb]^2)/(4*Pi^3) - (Log[x]*Log[zb]^2)/(16*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(16*Pi^3) - Log[zb]^3/(12*Pi^3) + 
      (la*Log[zb]^3)/(12*Pi^3) - (x*Log[zb]^3)/(6*Pi^3) + 
      (x*Log[zb]^4)/(12*Pi^3) - (la*x*Log[zb]^4)/(12*Pi^3) - 
      Zeta[3]/(48*Pi^3) + (la*Zeta[3])/(48*Pi^3) - (x*Zeta[3])/(24*Pi^3) - 
      (zb*Zeta[3])/(96*Pi^3) + (x*zb*Zeta[3])/(576*Pi) - 
      (la*x*zb*Zeta[3])/(576*Pi) + (x*zb*Log[1 - la]*Zeta[3])/(48*Pi^3) + 
      (zb*Log[x]*Zeta[3])/(192*Pi^3) - (la*zb*Log[x]*Zeta[3])/(192*Pi^3) + 
      (x*Log[zb]*Zeta[3])/(12*Pi^3) - (la*x*Log[zb]*Zeta[3])/(12*Pi^3) - 
      (x*zb*Zeta[5])/(80*Pi^3) + (la*x*zb*Zeta[5])/(80*Pi^3))
 
MasterIntegral[RR, 5, 0, 0, la] = (ep*x*zb)/(256*Pi^3) + 
    ep^2*(x/(64*Pi^3) + zb/(256*Pi^3) - (x*zb*Log[1 - la])/(128*Pi^3) - 
      (x*zb*Log[la])/(128*Pi^3)) + ep^3*(1/(64*Pi^3) - (x*zb)/(768*Pi) - 
      (x*Log[1 - la])/(32*Pi^3) - (zb*Log[1 - la])/(128*Pi^3) + 
      (x*zb*Log[1 - la]^2)/(128*Pi^3) - (x*Log[la])/(32*Pi^3) - 
      (zb*Log[la])/(128*Pi^3) + (x*zb*Log[1 - la]*Log[la])/(64*Pi^3) + 
      (x*zb*Log[la]^2)/(128*Pi^3) - (zb*Log[x])/(256*Pi^3) - 
      (x*Log[zb])/(16*Pi^3)) + ep^4*(-x/(192*Pi) - zb/(768*Pi) - 
      Log[1 - la]/(32*Pi^3) + (x*zb*Log[1 - la])/(384*Pi) + 
      (x*Log[1 - la]^2)/(32*Pi^3) + (zb*Log[1 - la]^2)/(128*Pi^3) - 
      (x*zb*Log[1 - la]^3)/(192*Pi^3) - Log[la]/(32*Pi^3) + 
      (x*zb*Log[la])/(384*Pi) + (x*Log[1 - la]*Log[la])/(16*Pi^3) + 
      (zb*Log[1 - la]*Log[la])/(64*Pi^3) - (x*zb*Log[1 - la]^2*Log[la])/
       (64*Pi^3) + (x*Log[la]^2)/(32*Pi^3) + (zb*Log[la]^2)/(128*Pi^3) - 
      (x*zb*Log[1 - la]*Log[la]^2)/(64*Pi^3) - (x*zb*Log[la]^3)/(192*Pi^3) - 
      Log[x]/(64*Pi^3) + (zb*Log[1 - la]*Log[x])/(128*Pi^3) + 
      (zb*Log[la]*Log[x])/(128*Pi^3) + (zb*Log[x]^2)/(512*Pi^3) - 
      Log[zb]/(16*Pi^3) + (x*Log[1 - la]*Log[zb])/(8*Pi^3) + 
      (x*Log[la]*Log[zb])/(8*Pi^3) + (x*Log[zb]^2)/(8*Pi^3) - 
      (x*zb*Zeta[3])/(96*Pi^3)) + ep^5*(-1/(192*Pi) + (Pi*x*zb)/23040 + 
      (x*Log[1 - la])/(96*Pi) + (zb*Log[1 - la])/(384*Pi) + 
      Log[1 - la]^2/(32*Pi^3) - (x*zb*Log[1 - la]^2)/(384*Pi) - 
      (x*Log[1 - la]^3)/(48*Pi^3) - (zb*Log[1 - la]^3)/(192*Pi^3) + 
      (x*zb*Log[1 - la]^4)/(384*Pi^3) + (x*Log[la])/(96*Pi) + 
      (zb*Log[la])/(384*Pi) + (Log[1 - la]*Log[la])/(16*Pi^3) - 
      (x*zb*Log[1 - la]*Log[la])/(192*Pi) - (x*Log[1 - la]^2*Log[la])/
       (16*Pi^3) - (zb*Log[1 - la]^2*Log[la])/(64*Pi^3) + 
      (x*zb*Log[1 - la]^3*Log[la])/(96*Pi^3) + Log[la]^2/(32*Pi^3) - 
      (x*zb*Log[la]^2)/(384*Pi) - (x*Log[1 - la]*Log[la]^2)/(16*Pi^3) - 
      (zb*Log[1 - la]*Log[la]^2)/(64*Pi^3) + (x*zb*Log[1 - la]^2*Log[la]^2)/
       (64*Pi^3) - (x*Log[la]^3)/(48*Pi^3) - (zb*Log[la]^3)/(192*Pi^3) + 
      (x*zb*Log[1 - la]*Log[la]^3)/(96*Pi^3) + (x*zb*Log[la]^4)/(384*Pi^3) + 
      (zb*Log[x])/(768*Pi) + (Log[1 - la]*Log[x])/(32*Pi^3) - 
      (zb*Log[1 - la]^2*Log[x])/(128*Pi^3) + (Log[la]*Log[x])/(32*Pi^3) - 
      (zb*Log[1 - la]*Log[la]*Log[x])/(64*Pi^3) - (zb*Log[la]^2*Log[x])/
       (128*Pi^3) + Log[x]^2/(128*Pi^3) - (zb*Log[1 - la]*Log[x]^2)/
       (256*Pi^3) - (zb*Log[la]*Log[x]^2)/(256*Pi^3) - 
      (zb*Log[x]^3)/(1536*Pi^3) + (x*Log[zb])/(48*Pi) + 
      (Log[1 - la]*Log[zb])/(8*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(8*Pi^3) + 
      (Log[la]*Log[zb])/(8*Pi^3) - (x*Log[1 - la]*Log[la]*Log[zb])/(4*Pi^3) - 
      (x*Log[la]^2*Log[zb])/(8*Pi^3) + (Log[x]*Log[zb])/(16*Pi^3) + 
      Log[zb]^2/(8*Pi^3) - (x*Log[1 - la]*Log[zb]^2)/(4*Pi^3) - 
      (x*Log[la]*Log[zb]^2)/(4*Pi^3) - (x*Log[zb]^3)/(6*Pi^3) - 
      (x*Zeta[3])/(24*Pi^3) - (zb*Zeta[3])/(96*Pi^3) + 
      (x*zb*Log[1 - la]*Zeta[3])/(48*Pi^3) + (x*zb*Log[la]*Zeta[3])/(48*Pi^3))
 
MasterIntegral[RR, 5, 0, 1, 0] = (la*zb)/(1024*Pi^3) - 
    (la*x*zb)/(1024*Pi^3) + ep*(la/(256*Pi^3) - (la*x)/(256*Pi^3) + 
      zb/(512*Pi^3) + (la*zb)/(512*Pi^3) - (x*zb)/(512*Pi^3)) + 
    ep^2*(1/(128*Pi^3) + la/(128*Pi^3) - x/(128*Pi^3) + zb/(256*Pi^3) - 
      (la*zb)/(6144*Pi) + (la*x*zb)/(6144*Pi) - (zb*Log[la])/(256*Pi^3) + 
      (x*zb*Log[la])/(256*Pi^3) - (la*zb*Log[1 - x])/(256*Pi^3) - 
      (la*Log[zb])/(64*Pi^3) + (la*x*Log[zb])/(64*Pi^3)) + 
    ep^4*(-1/(768*Pi) - la/(768*Pi) + x/(768*Pi) - zb/(1536*Pi) - 
      (la*Pi*zb)/40960 + (la*Pi*x*zb)/40960 - Log[la]/(32*Pi^3) + 
      (zb*Log[la])/(1536*Pi) - (x*zb*Log[la])/(1536*Pi) + 
      Log[la]^2/(64*Pi^3) - (x*Log[la]^2)/(64*Pi^3) + 
      (zb*Log[la]^2)/(128*Pi^3) - (zb*Log[la]^3)/(384*Pi^3) + 
      (x*zb*Log[la]^3)/(384*Pi^3) - Log[1 - x]/(32*Pi^3) + 
      (la*zb*Log[1 - x])/(1536*Pi) + (zb*Log[la]*Log[1 - x])/(64*Pi^3) + 
      (la*Log[1 - x]^2)/(64*Pi^3) + (zb*Log[1 - x]^2)/(128*Pi^3) - 
      (la*zb*Log[1 - x]^3)/(384*Pi^3) - Log[zb]/(16*Pi^3) + 
      (la*Log[zb])/(384*Pi) - (la*x*Log[zb])/(384*Pi) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[la]*Log[zb])/(16*Pi^3) + 
      (la*Log[1 - x]*Log[zb])/(16*Pi^3) + Log[zb]^2/(16*Pi^3) + 
      (la*Log[zb]^2)/(16*Pi^3) - (x*Log[zb]^2)/(16*Pi^3) - 
      (la*Log[zb]^3)/(24*Pi^3) + (la*x*Log[zb]^3)/(24*Pi^3) - 
      (la*Zeta[3])/(96*Pi^3) + (la*x*Zeta[3])/(96*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) - (la*zb*Zeta[3])/(192*Pi^3) + 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^3*(1/(64*Pi^3) - la/(1536*Pi) + 
      (la*x)/(1536*Pi) - zb/(3072*Pi) - (la*zb)/(3072*Pi) + 
      (x*zb)/(3072*Pi) - Log[la]/(64*Pi^3) + (x*Log[la])/(64*Pi^3) - 
      (zb*Log[la])/(128*Pi^3) + (zb*Log[la]^2)/(256*Pi^3) - 
      (x*zb*Log[la]^2)/(256*Pi^3) - (la*Log[1 - x])/(64*Pi^3) - 
      (zb*Log[1 - x])/(128*Pi^3) + (la*zb*Log[1 - x]^2)/(256*Pi^3) - 
      Log[zb]/(32*Pi^3) - (la*Log[zb])/(32*Pi^3) + (x*Log[zb])/(32*Pi^3) + 
      (la*Log[zb]^2)/(32*Pi^3) - (la*x*Log[zb]^2)/(32*Pi^3) - 
      (la*zb*Zeta[3])/(384*Pi^3) + (la*x*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(-1/(384*Pi) - (la*Pi)/10240 + (la*Pi*x)/10240 - (Pi*zb)/20480 - 
      (la*Pi*zb)/20480 + (Pi*x*zb)/20480 + Log[la]/(384*Pi) - 
      (x*Log[la])/(384*Pi) + (zb*Log[la])/(768*Pi) + Log[la]^2/(32*Pi^3) - 
      (zb*Log[la]^2)/(1536*Pi) + (x*zb*Log[la]^2)/(1536*Pi) - 
      Log[la]^3/(96*Pi^3) + (x*Log[la]^3)/(96*Pi^3) - 
      (zb*Log[la]^3)/(192*Pi^3) + (zb*Log[la]^4)/(768*Pi^3) - 
      (x*zb*Log[la]^4)/(768*Pi^3) + (la*Log[1 - x])/(384*Pi) + 
      (zb*Log[1 - x])/(768*Pi) + (Log[la]*Log[1 - x])/(16*Pi^3) - 
      (zb*Log[la]^2*Log[1 - x])/(64*Pi^3) + Log[1 - x]^2/(32*Pi^3) - 
      (la*zb*Log[1 - x]^2)/(1536*Pi) - (zb*Log[la]*Log[1 - x]^2)/(64*Pi^3) - 
      (la*Log[1 - x]^3)/(96*Pi^3) - (zb*Log[1 - x]^3)/(192*Pi^3) + 
      (la*zb*Log[1 - x]^4)/(768*Pi^3) + Log[zb]/(192*Pi) + 
      (la*Log[zb])/(192*Pi) - (x*Log[zb])/(192*Pi) + 
      (Log[la]*Log[zb])/(8*Pi^3) - (Log[la]^2*Log[zb])/(16*Pi^3) + 
      (x*Log[la]^2*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(8*Pi^3) - 
      (la*Log[1 - x]^2*Log[zb])/(16*Pi^3) + Log[zb]^2/(8*Pi^3) - 
      (la*Log[zb]^2)/(192*Pi) + (la*x*Log[zb]^2)/(192*Pi) - 
      (Log[la]*Log[zb]^2)/(8*Pi^3) + (x*Log[la]*Log[zb]^2)/(8*Pi^3) - 
      (la*Log[1 - x]*Log[zb]^2)/(8*Pi^3) - Log[zb]^3/(12*Pi^3) - 
      (la*Log[zb]^3)/(12*Pi^3) + (x*Log[zb]^3)/(12*Pi^3) + 
      (la*Log[zb]^4)/(24*Pi^3) - (la*x*Log[zb]^4)/(24*Pi^3) - 
      Zeta[3]/(48*Pi^3) - (la*Zeta[3])/(48*Pi^3) + (x*Zeta[3])/(48*Pi^3) - 
      (zb*Zeta[3])/(96*Pi^3) + (la*zb*Zeta[3])/(2304*Pi) - 
      (la*x*zb*Zeta[3])/(2304*Pi) + (zb*Log[la]*Zeta[3])/(96*Pi^3) - 
      (x*zb*Log[la]*Zeta[3])/(96*Pi^3) + (la*zb*Log[1 - x]*Zeta[3])/
       (96*Pi^3) + (la*Log[zb]*Zeta[3])/(24*Pi^3) - (la*x*Log[zb]*Zeta[3])/
       (24*Pi^3) - (la*zb*Zeta[5])/(160*Pi^3) + (la*x*zb*Zeta[5])/(160*Pi^3))
 
MasterIntegral[RR, 5, 0, 1, 1] = zb/(1024*Pi^3) - (la*zb)/(1024*Pi^3) - 
    (x*zb)/(1024*Pi^3) + (la*x*zb)/(1024*Pi^3) + 
    ep*(1/(256*Pi^3) - la/(256*Pi^3) - x/(256*Pi^3) + (la*x)/(256*Pi^3) + 
      zb/(256*Pi^3) - (la*zb)/(512*Pi^3) - (x*zb)/(512*Pi^3)) + 
    ep^2*(1/(64*Pi^3) - la/(128*Pi^3) - x/(128*Pi^3) + zb/(256*Pi^3) - 
      zb/(6144*Pi) + (la*zb)/(6144*Pi) + (x*zb)/(6144*Pi) - 
      (la*x*zb)/(6144*Pi) - (zb*Log[1 - la])/(256*Pi^3) + 
      (x*zb*Log[1 - la])/(256*Pi^3) - (zb*Log[1 - x])/(256*Pi^3) + 
      (la*zb*Log[1 - x])/(256*Pi^3) - Log[zb]/(64*Pi^3) + 
      (la*Log[zb])/(64*Pi^3) + (x*Log[zb])/(64*Pi^3) - 
      (la*x*Log[zb])/(64*Pi^3)) + ep^4*(-1/(384*Pi) + la/(768*Pi) + 
      x/(768*Pi) - zb/(1536*Pi) - (Pi*zb)/40960 + (la*Pi*zb)/40960 + 
      (Pi*x*zb)/40960 - (la*Pi*x*zb)/40960 - Log[1 - la]/(32*Pi^3) + 
      (zb*Log[1 - la])/(1536*Pi) - (x*zb*Log[1 - la])/(1536*Pi) + 
      Log[1 - la]^2/(64*Pi^3) - (x*Log[1 - la]^2)/(64*Pi^3) + 
      (zb*Log[1 - la]^2)/(128*Pi^3) - (zb*Log[1 - la]^3)/(384*Pi^3) + 
      (x*zb*Log[1 - la]^3)/(384*Pi^3) - Log[1 - x]/(32*Pi^3) + 
      (zb*Log[1 - x])/(1536*Pi) - (la*zb*Log[1 - x])/(1536*Pi) + 
      (zb*Log[1 - la]*Log[1 - x])/(64*Pi^3) + Log[1 - x]^2/(64*Pi^3) - 
      (la*Log[1 - x]^2)/(64*Pi^3) + (zb*Log[1 - x]^2)/(128*Pi^3) - 
      (zb*Log[1 - x]^3)/(384*Pi^3) + (la*zb*Log[1 - x]^3)/(384*Pi^3) - 
      Log[zb]/(16*Pi^3) + Log[zb]/(384*Pi) - (la*Log[zb])/(384*Pi) - 
      (x*Log[zb])/(384*Pi) + (la*x*Log[zb])/(384*Pi) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(16*Pi^3) - (la*Log[1 - x]*Log[zb])/(16*Pi^3) + 
      Log[zb]^2/(8*Pi^3) - (la*Log[zb]^2)/(16*Pi^3) - 
      (x*Log[zb]^2)/(16*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) + (x*Log[zb]^3)/(24*Pi^3) - 
      (la*x*Log[zb]^3)/(24*Pi^3) - Zeta[3]/(96*Pi^3) + 
      (la*Zeta[3])/(96*Pi^3) + (x*Zeta[3])/(96*Pi^3) - 
      (la*x*Zeta[3])/(96*Pi^3) - (zb*Zeta[3])/(96*Pi^3) + 
      (la*zb*Zeta[3])/(192*Pi^3) + (x*zb*Zeta[3])/(192*Pi^3)) + 
    ep^3*(1/(64*Pi^3) - 1/(1536*Pi) + la/(1536*Pi) + x/(1536*Pi) - 
      (la*x)/(1536*Pi) - zb/(1536*Pi) + (la*zb)/(3072*Pi) + 
      (x*zb)/(3072*Pi) - Log[1 - la]/(64*Pi^3) + (x*Log[1 - la])/(64*Pi^3) - 
      (zb*Log[1 - la])/(128*Pi^3) + (zb*Log[1 - la]^2)/(256*Pi^3) - 
      (x*zb*Log[1 - la]^2)/(256*Pi^3) - Log[1 - x]/(64*Pi^3) + 
      (la*Log[1 - x])/(64*Pi^3) - (zb*Log[1 - x])/(128*Pi^3) + 
      (zb*Log[1 - x]^2)/(256*Pi^3) - (la*zb*Log[1 - x]^2)/(256*Pi^3) - 
      Log[zb]/(16*Pi^3) + (la*Log[zb])/(32*Pi^3) + (x*Log[zb])/(32*Pi^3) + 
      Log[zb]^2/(32*Pi^3) - (la*Log[zb]^2)/(32*Pi^3) - 
      (x*Log[zb]^2)/(32*Pi^3) + (la*x*Log[zb]^2)/(32*Pi^3) - 
      (zb*Zeta[3])/(384*Pi^3) + (la*zb*Zeta[3])/(384*Pi^3) + 
      (x*zb*Zeta[3])/(384*Pi^3) - (la*x*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(-1/(384*Pi) - Pi/10240 + (la*Pi)/10240 + (Pi*x)/10240 - 
      (la*Pi*x)/10240 - (Pi*zb)/10240 + (la*Pi*zb)/20480 + (Pi*x*zb)/20480 + 
      Log[1 - la]/(384*Pi) - (x*Log[1 - la])/(384*Pi) + 
      (zb*Log[1 - la])/(768*Pi) + Log[1 - la]^2/(32*Pi^3) - 
      (zb*Log[1 - la]^2)/(1536*Pi) + (x*zb*Log[1 - la]^2)/(1536*Pi) - 
      Log[1 - la]^3/(96*Pi^3) + (x*Log[1 - la]^3)/(96*Pi^3) - 
      (zb*Log[1 - la]^3)/(192*Pi^3) + (zb*Log[1 - la]^4)/(768*Pi^3) - 
      (x*zb*Log[1 - la]^4)/(768*Pi^3) + Log[1 - x]/(384*Pi) - 
      (la*Log[1 - x])/(384*Pi) + (zb*Log[1 - x])/(768*Pi) + 
      (Log[1 - la]*Log[1 - x])/(16*Pi^3) - (zb*Log[1 - la]^2*Log[1 - x])/
       (64*Pi^3) + Log[1 - x]^2/(32*Pi^3) - (zb*Log[1 - x]^2)/(1536*Pi) + 
      (la*zb*Log[1 - x]^2)/(1536*Pi) - (zb*Log[1 - la]*Log[1 - x]^2)/
       (64*Pi^3) - Log[1 - x]^3/(96*Pi^3) + (la*Log[1 - x]^3)/(96*Pi^3) - 
      (zb*Log[1 - x]^3)/(192*Pi^3) + (zb*Log[1 - x]^4)/(768*Pi^3) - 
      (la*zb*Log[1 - x]^4)/(768*Pi^3) + Log[zb]/(96*Pi) - 
      (la*Log[zb])/(192*Pi) - (x*Log[zb])/(192*Pi) + 
      (Log[1 - la]*Log[zb])/(8*Pi^3) - (Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(8*Pi^3) - 
      (Log[1 - x]^2*Log[zb])/(16*Pi^3) + (la*Log[1 - x]^2*Log[zb])/
       (16*Pi^3) + Log[zb]^2/(8*Pi^3) - Log[zb]^2/(192*Pi) + 
      (la*Log[zb]^2)/(192*Pi) + (x*Log[zb]^2)/(192*Pi) - 
      (la*x*Log[zb]^2)/(192*Pi) - (Log[1 - la]*Log[zb]^2)/(8*Pi^3) + 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - (Log[1 - x]*Log[zb]^2)/(8*Pi^3) + 
      (la*Log[1 - x]*Log[zb]^2)/(8*Pi^3) - Log[zb]^3/(6*Pi^3) + 
      (la*Log[zb]^3)/(12*Pi^3) + (x*Log[zb]^3)/(12*Pi^3) + 
      Log[zb]^4/(24*Pi^3) - (la*Log[zb]^4)/(24*Pi^3) - 
      (x*Log[zb]^4)/(24*Pi^3) + (la*x*Log[zb]^4)/(24*Pi^3) - 
      Zeta[3]/(24*Pi^3) + (la*Zeta[3])/(48*Pi^3) + (x*Zeta[3])/(48*Pi^3) - 
      (zb*Zeta[3])/(96*Pi^3) + (zb*Zeta[3])/(2304*Pi) - 
      (la*zb*Zeta[3])/(2304*Pi) - (x*zb*Zeta[3])/(2304*Pi) + 
      (la*x*zb*Zeta[3])/(2304*Pi) + (zb*Log[1 - la]*Zeta[3])/(96*Pi^3) - 
      (x*zb*Log[1 - la]*Zeta[3])/(96*Pi^3) + (zb*Log[1 - x]*Zeta[3])/
       (96*Pi^3) - (la*zb*Log[1 - x]*Zeta[3])/(96*Pi^3) + 
      (Log[zb]*Zeta[3])/(24*Pi^3) - (la*Log[zb]*Zeta[3])/(24*Pi^3) - 
      (x*Log[zb]*Zeta[3])/(24*Pi^3) + (la*x*Log[zb]*Zeta[3])/(24*Pi^3) - 
      (zb*Zeta[5])/(160*Pi^3) + (la*zb*Zeta[5])/(160*Pi^3) + 
      (x*zb*Zeta[5])/(160*Pi^3) - (la*x*zb*Zeta[5])/(160*Pi^3))
 
MasterIntegral[RR, 5, 0, 1, la] = ep*(zb/(512*Pi^3) - (x*zb)/(512*Pi^3)) + 
    ep^2*(1/(128*Pi^3) - x/(128*Pi^3) + zb/(256*Pi^3) - 
      (zb*Log[1 - la])/(256*Pi^3) + (x*zb*Log[1 - la])/(256*Pi^3) - 
      (zb*Log[la])/(256*Pi^3) + (x*zb*Log[la])/(256*Pi^3)) + 
    ep^3*(1/(64*Pi^3) - zb/(3072*Pi) + (x*zb)/(3072*Pi) - 
      Log[1 - la]/(64*Pi^3) + (x*Log[1 - la])/(64*Pi^3) - 
      (zb*Log[1 - la])/(128*Pi^3) + (zb*Log[1 - la]^2)/(256*Pi^3) - 
      (x*zb*Log[1 - la]^2)/(256*Pi^3) - Log[la]/(64*Pi^3) + 
      (x*Log[la])/(64*Pi^3) - (zb*Log[la])/(128*Pi^3) + 
      (zb*Log[1 - la]*Log[la])/(128*Pi^3) - (x*zb*Log[1 - la]*Log[la])/
       (128*Pi^3) + (zb*Log[la]^2)/(256*Pi^3) - (x*zb*Log[la]^2)/(256*Pi^3) - 
      (zb*Log[1 - x])/(128*Pi^3) - Log[zb]/(32*Pi^3) + 
      (x*Log[zb])/(32*Pi^3)) + ep^4*(-1/(768*Pi) + x/(768*Pi) - 
      zb/(1536*Pi) - Log[1 - la]/(32*Pi^3) + (zb*Log[1 - la])/(1536*Pi) - 
      (x*zb*Log[1 - la])/(1536*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (x*Log[1 - la]^2)/(64*Pi^3) + (zb*Log[1 - la]^2)/(128*Pi^3) - 
      (zb*Log[1 - la]^3)/(384*Pi^3) + (x*zb*Log[1 - la]^3)/(384*Pi^3) - 
      Log[la]/(32*Pi^3) + (zb*Log[la])/(1536*Pi) - (x*zb*Log[la])/(1536*Pi) + 
      (Log[1 - la]*Log[la])/(32*Pi^3) - (x*Log[1 - la]*Log[la])/(32*Pi^3) + 
      (zb*Log[1 - la]*Log[la])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[la])/
       (128*Pi^3) + (x*zb*Log[1 - la]^2*Log[la])/(128*Pi^3) + 
      Log[la]^2/(64*Pi^3) - (x*Log[la]^2)/(64*Pi^3) + 
      (zb*Log[la]^2)/(128*Pi^3) - (zb*Log[1 - la]*Log[la]^2)/(128*Pi^3) + 
      (x*zb*Log[1 - la]*Log[la]^2)/(128*Pi^3) - (zb*Log[la]^3)/(384*Pi^3) + 
      (x*zb*Log[la]^3)/(384*Pi^3) - Log[1 - x]/(32*Pi^3) + 
      (zb*Log[1 - la]*Log[1 - x])/(64*Pi^3) + (zb*Log[la]*Log[1 - x])/
       (64*Pi^3) + (zb*Log[1 - x]^2)/(128*Pi^3) - Log[zb]/(16*Pi^3) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[la]*Log[zb])/(16*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (x*Log[zb]^2)/(16*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (x*zb*Zeta[3])/(192*Pi^3)) + 
    ep^5*(-1/(384*Pi) - (Pi*zb)/20480 + (Pi*x*zb)/20480 + 
      Log[1 - la]/(384*Pi) - (x*Log[1 - la])/(384*Pi) + 
      (zb*Log[1 - la])/(768*Pi) + Log[1 - la]^2/(32*Pi^3) - 
      (zb*Log[1 - la]^2)/(1536*Pi) + (x*zb*Log[1 - la]^2)/(1536*Pi) - 
      Log[1 - la]^3/(96*Pi^3) + (x*Log[1 - la]^3)/(96*Pi^3) - 
      (zb*Log[1 - la]^3)/(192*Pi^3) + (zb*Log[1 - la]^4)/(768*Pi^3) - 
      (x*zb*Log[1 - la]^4)/(768*Pi^3) + Log[la]/(384*Pi) - 
      (x*Log[la])/(384*Pi) + (zb*Log[la])/(768*Pi) + 
      (Log[1 - la]*Log[la])/(16*Pi^3) - (zb*Log[1 - la]*Log[la])/(768*Pi) + 
      (x*zb*Log[1 - la]*Log[la])/(768*Pi) - (Log[1 - la]^2*Log[la])/
       (32*Pi^3) + (x*Log[1 - la]^2*Log[la])/(32*Pi^3) - 
      (zb*Log[1 - la]^2*Log[la])/(64*Pi^3) + (zb*Log[1 - la]^3*Log[la])/
       (192*Pi^3) - (x*zb*Log[1 - la]^3*Log[la])/(192*Pi^3) + 
      Log[la]^2/(32*Pi^3) - (zb*Log[la]^2)/(1536*Pi) + 
      (x*zb*Log[la]^2)/(1536*Pi) - (Log[1 - la]*Log[la]^2)/(32*Pi^3) + 
      (x*Log[1 - la]*Log[la]^2)/(32*Pi^3) - (zb*Log[1 - la]*Log[la]^2)/
       (64*Pi^3) + (zb*Log[1 - la]^2*Log[la]^2)/(128*Pi^3) - 
      (x*zb*Log[1 - la]^2*Log[la]^2)/(128*Pi^3) - Log[la]^3/(96*Pi^3) + 
      (x*Log[la]^3)/(96*Pi^3) - (zb*Log[la]^3)/(192*Pi^3) + 
      (zb*Log[1 - la]*Log[la]^3)/(192*Pi^3) - (x*zb*Log[1 - la]*Log[la]^3)/
       (192*Pi^3) + (zb*Log[la]^4)/(768*Pi^3) - (x*zb*Log[la]^4)/(768*Pi^3) + 
      (zb*Log[1 - x])/(768*Pi) + (Log[1 - la]*Log[1 - x])/(16*Pi^3) - 
      (zb*Log[1 - la]^2*Log[1 - x])/(64*Pi^3) + (Log[la]*Log[1 - x])/
       (16*Pi^3) - (zb*Log[1 - la]*Log[la]*Log[1 - x])/(32*Pi^3) - 
      (zb*Log[la]^2*Log[1 - x])/(64*Pi^3) + Log[1 - x]^2/(32*Pi^3) - 
      (zb*Log[1 - la]*Log[1 - x]^2)/(64*Pi^3) - (zb*Log[la]*Log[1 - x]^2)/
       (64*Pi^3) - (zb*Log[1 - x]^3)/(192*Pi^3) + Log[zb]/(192*Pi) - 
      (x*Log[zb])/(192*Pi) + (Log[1 - la]*Log[zb])/(8*Pi^3) - 
      (Log[1 - la]^2*Log[zb])/(16*Pi^3) + (x*Log[1 - la]^2*Log[zb])/
       (16*Pi^3) + (Log[la]*Log[zb])/(8*Pi^3) - (Log[1 - la]*Log[la]*Log[zb])/
       (8*Pi^3) + (x*Log[1 - la]*Log[la]*Log[zb])/(8*Pi^3) - 
      (Log[la]^2*Log[zb])/(16*Pi^3) + (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(8*Pi^3) + Log[zb]^2/(8*Pi^3) - 
      (Log[1 - la]*Log[zb]^2)/(8*Pi^3) + (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - 
      (Log[la]*Log[zb]^2)/(8*Pi^3) + (x*Log[la]*Log[zb]^2)/(8*Pi^3) - 
      Log[zb]^3/(12*Pi^3) + (x*Log[zb]^3)/(12*Pi^3) - Zeta[3]/(48*Pi^3) + 
      (x*Zeta[3])/(48*Pi^3) - (zb*Zeta[3])/(96*Pi^3) + 
      (zb*Log[1 - la]*Zeta[3])/(96*Pi^3) - (x*zb*Log[1 - la]*Zeta[3])/
       (96*Pi^3) + (zb*Log[la]*Zeta[3])/(96*Pi^3) - (x*zb*Log[la]*Zeta[3])/
       (96*Pi^3))
 
MasterIntegral[RR, 5, 0, x, 0] = (ep*la*zb)/(512*Pi^3) + 
    ep^2*(la/(128*Pi^3) + zb/(256*Pi^3) - (la*zb*Log[1 - x])/(256*Pi^3) - 
      (la*zb*Log[x])/(512*Pi^3)) + ep^3*(1/(64*Pi^3) - (la*zb)/(1536*Pi) + 
      (la*zb*H[0, 1, x])/(512*Pi^3) - (zb*Log[la])/(128*Pi^3) - 
      (la*Log[1 - x])/(64*Pi^3) - (zb*Log[1 - x])/(128*Pi^3) + 
      (la*zb*Log[1 - x]^2)/(256*Pi^3) - (la*Log[x])/(128*Pi^3) - 
      (zb*Log[x])/(256*Pi^3) + (la*zb*Log[1 - x]*Log[x])/(256*Pi^3) + 
      (la*zb*Log[x]^2)/(1024*Pi^3) - (la*Log[zb])/(32*Pi^3)) + 
    ep^4*(-la/(384*Pi) - zb/(768*Pi) + (la*H[0, 1, x])/(128*Pi^3) + 
      (zb*H[0, 1, x])/(256*Pi^3) + (la*zb*H[0, 0, 1, x])/(512*Pi^3) - 
      (la*zb*H[0, 1, 1, x])/(512*Pi^3) - Log[la]/(32*Pi^3) + 
      (zb*Log[la]^2)/(128*Pi^3) - Log[1 - x]/(32*Pi^3) + 
      (la*zb*Log[1 - x])/(768*Pi) - (la*zb*H[0, 1, x]*Log[1 - x])/
       (256*Pi^3) + (zb*Log[la]*Log[1 - x])/(64*Pi^3) + 
      (la*Log[1 - x]^2)/(64*Pi^3) + (zb*Log[1 - x]^2)/(128*Pi^3) - 
      (la*zb*Log[1 - x]^3)/(384*Pi^3) - Log[x]/(64*Pi^3) + 
      (la*zb*Log[x])/(1536*Pi) - (la*zb*H[0, 1, x]*Log[x])/(512*Pi^3) + 
      (zb*Log[la]*Log[x])/(128*Pi^3) + (la*Log[1 - x]*Log[x])/(64*Pi^3) + 
      (zb*Log[1 - x]*Log[x])/(128*Pi^3) - (la*zb*Log[1 - x]^2*Log[x])/
       (256*Pi^3) + (la*Log[x]^2)/(256*Pi^3) + (zb*Log[x]^2)/(512*Pi^3) - 
      (la*zb*Log[1 - x]*Log[x]^2)/(512*Pi^3) - (la*zb*Log[x]^3)/(3072*Pi^3) - 
      Log[zb]/(16*Pi^3) + (la*Log[1 - x]*Log[zb])/(16*Pi^3) + 
      (la*Log[x]*Log[zb])/(32*Pi^3) + (la*Log[zb]^2)/(16*Pi^3) - 
      (la*zb*Zeta[3])/(192*Pi^3)) + ep^5*(-1/(192*Pi) + (la*Pi*zb)/46080 + 
      H[0, 1, x]/(64*Pi^3) - (la*zb*H[0, 1, x])/(1536*Pi) + 
      (la*H[0, 0, 1, x])/(128*Pi^3) + (zb*H[0, 0, 1, x])/(256*Pi^3) - 
      (la*H[0, 1, 1, x])/(128*Pi^3) - (zb*H[0, 1, 1, x])/(256*Pi^3) + 
      (la*zb*H[0, 0, 0, 1, x])/(512*Pi^3) - (la*zb*H[0, 0, 1, 1, x])/
       (512*Pi^3) + (la*zb*H[0, 1, 1, 1, x])/(512*Pi^3) + 
      (zb*Log[la])/(384*Pi) - (zb*H[0, 1, x]*Log[la])/(128*Pi^3) + 
      Log[la]^2/(32*Pi^3) - (zb*Log[la]^3)/(192*Pi^3) + 
      (la*Log[1 - x])/(192*Pi) + (zb*Log[1 - x])/(384*Pi) - 
      (la*H[0, 1, x]*Log[1 - x])/(64*Pi^3) - (zb*H[0, 1, x]*Log[1 - x])/
       (128*Pi^3) - (la*zb*H[0, 0, 1, x]*Log[1 - x])/(256*Pi^3) + 
      (la*zb*H[0, 1, 1, x]*Log[1 - x])/(256*Pi^3) + (Log[la]*Log[1 - x])/
       (16*Pi^3) - (zb*Log[la]^2*Log[1 - x])/(64*Pi^3) + 
      Log[1 - x]^2/(32*Pi^3) - (la*zb*Log[1 - x]^2)/(768*Pi) + 
      (la*zb*H[0, 1, x]*Log[1 - x]^2)/(256*Pi^3) - (zb*Log[la]*Log[1 - x]^2)/
       (64*Pi^3) - (la*Log[1 - x]^3)/(96*Pi^3) - (zb*Log[1 - x]^3)/
       (192*Pi^3) + (la*zb*Log[1 - x]^4)/(768*Pi^3) + (la*Log[x])/(384*Pi) + 
      (zb*Log[x])/(768*Pi) - (la*H[0, 1, x]*Log[x])/(128*Pi^3) - 
      (zb*H[0, 1, x]*Log[x])/(256*Pi^3) - (la*zb*H[0, 0, 1, x]*Log[x])/
       (512*Pi^3) + (la*zb*H[0, 1, 1, x]*Log[x])/(512*Pi^3) + 
      (Log[la]*Log[x])/(32*Pi^3) - (zb*Log[la]^2*Log[x])/(128*Pi^3) + 
      (Log[1 - x]*Log[x])/(32*Pi^3) - (la*zb*Log[1 - x]*Log[x])/(768*Pi) + 
      (la*zb*H[0, 1, x]*Log[1 - x]*Log[x])/(256*Pi^3) - 
      (zb*Log[la]*Log[1 - x]*Log[x])/(64*Pi^3) - (la*Log[1 - x]^2*Log[x])/
       (64*Pi^3) - (zb*Log[1 - x]^2*Log[x])/(128*Pi^3) + 
      (la*zb*Log[1 - x]^3*Log[x])/(384*Pi^3) + Log[x]^2/(128*Pi^3) - 
      (la*zb*Log[x]^2)/(3072*Pi) + (la*zb*H[0, 1, x]*Log[x]^2)/(1024*Pi^3) - 
      (zb*Log[la]*Log[x]^2)/(256*Pi^3) - (la*Log[1 - x]*Log[x]^2)/
       (128*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(256*Pi^3) + 
      (la*zb*Log[1 - x]^2*Log[x]^2)/(512*Pi^3) - (la*Log[x]^3)/(768*Pi^3) - 
      (zb*Log[x]^3)/(1536*Pi^3) + (la*zb*Log[1 - x]*Log[x]^3)/(1536*Pi^3) + 
      (la*zb*Log[x]^4)/(12288*Pi^3) + (la*Log[zb])/(96*Pi) - 
      (la*H[0, 1, x]*Log[zb])/(32*Pi^3) + (Log[la]*Log[zb])/(8*Pi^3) + 
      (Log[1 - x]*Log[zb])/(8*Pi^3) - (la*Log[1 - x]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(16*Pi^3) - (la*Log[1 - x]*Log[x]*Log[zb])/(16*Pi^3) - 
      (la*Log[x]^2*Log[zb])/(64*Pi^3) + Log[zb]^2/(8*Pi^3) - 
      (la*Log[1 - x]*Log[zb]^2)/(8*Pi^3) - (la*Log[x]*Log[zb]^2)/(16*Pi^3) - 
      (la*Log[zb]^3)/(12*Pi^3) - (la*Zeta[3])/(48*Pi^3) - 
      (zb*Zeta[3])/(96*Pi^3) + (la*zb*Log[1 - x]*Zeta[3])/(96*Pi^3) + 
      (la*zb*Log[x]*Zeta[3])/(192*Pi^3))
 
MasterIntegral[RR, 5, 0, x, 1] = ep*(zb/(512*Pi^3) - (la*zb)/(512*Pi^3)) + 
    ep^2*(1/(128*Pi^3) - la/(128*Pi^3) + zb/(256*Pi^3) - 
      (zb*Log[1 - x])/(256*Pi^3) + (la*zb*Log[1 - x])/(256*Pi^3) - 
      (zb*Log[x])/(512*Pi^3) + (la*zb*Log[x])/(512*Pi^3)) + 
    ep^3*(1/(64*Pi^3) - zb/(1536*Pi) + (la*zb)/(1536*Pi) + 
      (zb*H[0, 1, x])/(512*Pi^3) - (la*zb*H[0, 1, x])/(512*Pi^3) - 
      (zb*Log[1 - la])/(128*Pi^3) - Log[1 - x]/(64*Pi^3) + 
      (la*Log[1 - x])/(64*Pi^3) - (zb*Log[1 - x])/(128*Pi^3) + 
      (zb*Log[1 - x]^2)/(256*Pi^3) - (la*zb*Log[1 - x]^2)/(256*Pi^3) - 
      Log[x]/(128*Pi^3) + (la*Log[x])/(128*Pi^3) - (zb*Log[x])/(256*Pi^3) + 
      (zb*Log[1 - x]*Log[x])/(256*Pi^3) - (la*zb*Log[1 - x]*Log[x])/
       (256*Pi^3) + (zb*Log[x]^2)/(1024*Pi^3) - (la*zb*Log[x]^2)/
       (1024*Pi^3) - Log[zb]/(32*Pi^3) + (la*Log[zb])/(32*Pi^3)) + 
    ep^4*(-1/(384*Pi) + la/(384*Pi) - zb/(768*Pi) + H[0, 1, x]/(128*Pi^3) - 
      (la*H[0, 1, x])/(128*Pi^3) + (zb*H[0, 1, x])/(256*Pi^3) + 
      (zb*H[0, 0, 1, x])/(512*Pi^3) - (la*zb*H[0, 0, 1, x])/(512*Pi^3) - 
      (zb*H[0, 1, 1, x])/(512*Pi^3) + (la*zb*H[0, 1, 1, x])/(512*Pi^3) - 
      Log[1 - la]/(32*Pi^3) + (zb*Log[1 - la]^2)/(128*Pi^3) - 
      Log[1 - x]/(32*Pi^3) + (zb*Log[1 - x])/(768*Pi) - 
      (la*zb*Log[1 - x])/(768*Pi) - (zb*H[0, 1, x]*Log[1 - x])/(256*Pi^3) + 
      (la*zb*H[0, 1, x]*Log[1 - x])/(256*Pi^3) + (zb*Log[1 - la]*Log[1 - x])/
       (64*Pi^3) + Log[1 - x]^2/(64*Pi^3) - (la*Log[1 - x]^2)/(64*Pi^3) + 
      (zb*Log[1 - x]^2)/(128*Pi^3) - (zb*Log[1 - x]^3)/(384*Pi^3) + 
      (la*zb*Log[1 - x]^3)/(384*Pi^3) - Log[x]/(64*Pi^3) + 
      (zb*Log[x])/(1536*Pi) - (la*zb*Log[x])/(1536*Pi) - 
      (zb*H[0, 1, x]*Log[x])/(512*Pi^3) + (la*zb*H[0, 1, x]*Log[x])/
       (512*Pi^3) + (zb*Log[1 - la]*Log[x])/(128*Pi^3) + 
      (Log[1 - x]*Log[x])/(64*Pi^3) - (la*Log[1 - x]*Log[x])/(64*Pi^3) + 
      (zb*Log[1 - x]*Log[x])/(128*Pi^3) - (zb*Log[1 - x]^2*Log[x])/
       (256*Pi^3) + (la*zb*Log[1 - x]^2*Log[x])/(256*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (la*Log[x]^2)/(256*Pi^3) + 
      (zb*Log[x]^2)/(512*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(512*Pi^3) + 
      (la*zb*Log[1 - x]*Log[x]^2)/(512*Pi^3) - (zb*Log[x]^3)/(3072*Pi^3) + 
      (la*zb*Log[x]^3)/(3072*Pi^3) - Log[zb]/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(16*Pi^3) - (la*Log[1 - x]*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (la*Log[x]*Log[zb])/(32*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (la*Log[zb]^2)/(16*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (la*zb*Zeta[3])/(192*Pi^3)) + 
    ep^5*(-1/(192*Pi) + (Pi*zb)/46080 - (la*Pi*zb)/46080 + 
      H[0, 1, x]/(64*Pi^3) - (zb*H[0, 1, x])/(1536*Pi) + 
      (la*zb*H[0, 1, x])/(1536*Pi) + H[0, 0, 1, x]/(128*Pi^3) - 
      (la*H[0, 0, 1, x])/(128*Pi^3) + (zb*H[0, 0, 1, x])/(256*Pi^3) - 
      H[0, 1, 1, x]/(128*Pi^3) + (la*H[0, 1, 1, x])/(128*Pi^3) - 
      (zb*H[0, 1, 1, x])/(256*Pi^3) + (zb*H[0, 0, 0, 1, x])/(512*Pi^3) - 
      (la*zb*H[0, 0, 0, 1, x])/(512*Pi^3) - (zb*H[0, 0, 1, 1, x])/
       (512*Pi^3) + (la*zb*H[0, 0, 1, 1, x])/(512*Pi^3) + 
      (zb*H[0, 1, 1, 1, x])/(512*Pi^3) - (la*zb*H[0, 1, 1, 1, x])/
       (512*Pi^3) + (zb*Log[1 - la])/(384*Pi) - (zb*H[0, 1, x]*Log[1 - la])/
       (128*Pi^3) + Log[1 - la]^2/(32*Pi^3) - (zb*Log[1 - la]^3)/(192*Pi^3) + 
      Log[1 - x]/(192*Pi) - (la*Log[1 - x])/(192*Pi) + 
      (zb*Log[1 - x])/(384*Pi) - (H[0, 1, x]*Log[1 - x])/(64*Pi^3) + 
      (la*H[0, 1, x]*Log[1 - x])/(64*Pi^3) - (zb*H[0, 1, x]*Log[1 - x])/
       (128*Pi^3) - (zb*H[0, 0, 1, x]*Log[1 - x])/(256*Pi^3) + 
      (la*zb*H[0, 0, 1, x]*Log[1 - x])/(256*Pi^3) + 
      (zb*H[0, 1, 1, x]*Log[1 - x])/(256*Pi^3) - 
      (la*zb*H[0, 1, 1, x]*Log[1 - x])/(256*Pi^3) + (Log[1 - la]*Log[1 - x])/
       (16*Pi^3) - (zb*Log[1 - la]^2*Log[1 - x])/(64*Pi^3) + 
      Log[1 - x]^2/(32*Pi^3) - (zb*Log[1 - x]^2)/(768*Pi) + 
      (la*zb*Log[1 - x]^2)/(768*Pi) + (zb*H[0, 1, x]*Log[1 - x]^2)/
       (256*Pi^3) - (la*zb*H[0, 1, x]*Log[1 - x]^2)/(256*Pi^3) - 
      (zb*Log[1 - la]*Log[1 - x]^2)/(64*Pi^3) - Log[1 - x]^3/(96*Pi^3) + 
      (la*Log[1 - x]^3)/(96*Pi^3) - (zb*Log[1 - x]^3)/(192*Pi^3) + 
      (zb*Log[1 - x]^4)/(768*Pi^3) - (la*zb*Log[1 - x]^4)/(768*Pi^3) + 
      Log[x]/(384*Pi) - (la*Log[x])/(384*Pi) + (zb*Log[x])/(768*Pi) - 
      (H[0, 1, x]*Log[x])/(128*Pi^3) + (la*H[0, 1, x]*Log[x])/(128*Pi^3) - 
      (zb*H[0, 1, x]*Log[x])/(256*Pi^3) - (zb*H[0, 0, 1, x]*Log[x])/
       (512*Pi^3) + (la*zb*H[0, 0, 1, x]*Log[x])/(512*Pi^3) + 
      (zb*H[0, 1, 1, x]*Log[x])/(512*Pi^3) - (la*zb*H[0, 1, 1, x]*Log[x])/
       (512*Pi^3) + (Log[1 - la]*Log[x])/(32*Pi^3) - 
      (zb*Log[1 - la]^2*Log[x])/(128*Pi^3) + (Log[1 - x]*Log[x])/(32*Pi^3) - 
      (zb*Log[1 - x]*Log[x])/(768*Pi) + (la*zb*Log[1 - x]*Log[x])/(768*Pi) + 
      (zb*H[0, 1, x]*Log[1 - x]*Log[x])/(256*Pi^3) - 
      (la*zb*H[0, 1, x]*Log[1 - x]*Log[x])/(256*Pi^3) - 
      (zb*Log[1 - la]*Log[1 - x]*Log[x])/(64*Pi^3) - 
      (Log[1 - x]^2*Log[x])/(64*Pi^3) + (la*Log[1 - x]^2*Log[x])/(64*Pi^3) - 
      (zb*Log[1 - x]^2*Log[x])/(128*Pi^3) + (zb*Log[1 - x]^3*Log[x])/
       (384*Pi^3) - (la*zb*Log[1 - x]^3*Log[x])/(384*Pi^3) + 
      Log[x]^2/(128*Pi^3) - (zb*Log[x]^2)/(3072*Pi) + 
      (la*zb*Log[x]^2)/(3072*Pi) + (zb*H[0, 1, x]*Log[x]^2)/(1024*Pi^3) - 
      (la*zb*H[0, 1, x]*Log[x]^2)/(1024*Pi^3) - (zb*Log[1 - la]*Log[x]^2)/
       (256*Pi^3) - (Log[1 - x]*Log[x]^2)/(128*Pi^3) + 
      (la*Log[1 - x]*Log[x]^2)/(128*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/
       (256*Pi^3) + (zb*Log[1 - x]^2*Log[x]^2)/(512*Pi^3) - 
      (la*zb*Log[1 - x]^2*Log[x]^2)/(512*Pi^3) - Log[x]^3/(768*Pi^3) + 
      (la*Log[x]^3)/(768*Pi^3) - (zb*Log[x]^3)/(1536*Pi^3) + 
      (zb*Log[1 - x]*Log[x]^3)/(1536*Pi^3) - (la*zb*Log[1 - x]*Log[x]^3)/
       (1536*Pi^3) + (zb*Log[x]^4)/(12288*Pi^3) - (la*zb*Log[x]^4)/
       (12288*Pi^3) + Log[zb]/(96*Pi) - (la*Log[zb])/(96*Pi) - 
      (H[0, 1, x]*Log[zb])/(32*Pi^3) + (la*H[0, 1, x]*Log[zb])/(32*Pi^3) + 
      (Log[1 - la]*Log[zb])/(8*Pi^3) + (Log[1 - x]*Log[zb])/(8*Pi^3) - 
      (Log[1 - x]^2*Log[zb])/(16*Pi^3) + (la*Log[1 - x]^2*Log[zb])/
       (16*Pi^3) + (Log[x]*Log[zb])/(16*Pi^3) - (Log[1 - x]*Log[x]*Log[zb])/
       (16*Pi^3) + (la*Log[1 - x]*Log[x]*Log[zb])/(16*Pi^3) - 
      (Log[x]^2*Log[zb])/(64*Pi^3) + (la*Log[x]^2*Log[zb])/(64*Pi^3) + 
      Log[zb]^2/(8*Pi^3) - (Log[1 - x]*Log[zb]^2)/(8*Pi^3) + 
      (la*Log[1 - x]*Log[zb]^2)/(8*Pi^3) - (Log[x]*Log[zb]^2)/(16*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(16*Pi^3) - Log[zb]^3/(12*Pi^3) + 
      (la*Log[zb]^3)/(12*Pi^3) - Zeta[3]/(48*Pi^3) + (la*Zeta[3])/(48*Pi^3) - 
      (zb*Zeta[3])/(96*Pi^3) + (zb*Log[1 - x]*Zeta[3])/(96*Pi^3) - 
      (la*zb*Log[1 - x]*Zeta[3])/(96*Pi^3) + (zb*Log[x]*Zeta[3])/(192*Pi^3) - 
      (la*zb*Log[x]*Zeta[3])/(192*Pi^3))
 
MasterIntegral[RR, 5, 0, x, la] = (ep^2*zb)/(256*Pi^3) + 
    ep^3*(1/(64*Pi^3) - (zb*Log[1 - la])/(128*Pi^3) - 
      (zb*Log[la])/(128*Pi^3) - (zb*Log[1 - x])/(128*Pi^3) - 
      (zb*Log[x])/(256*Pi^3)) + ep^4*(-zb/(768*Pi) + 
      (zb*H[0, 1, x])/(256*Pi^3) - Log[1 - la]/(32*Pi^3) + 
      (zb*Log[1 - la]^2)/(128*Pi^3) - Log[la]/(32*Pi^3) + 
      (zb*Log[1 - la]*Log[la])/(64*Pi^3) + (zb*Log[la]^2)/(128*Pi^3) - 
      Log[1 - x]/(32*Pi^3) + (zb*Log[1 - la]*Log[1 - x])/(64*Pi^3) + 
      (zb*Log[la]*Log[1 - x])/(64*Pi^3) + (zb*Log[1 - x]^2)/(128*Pi^3) - 
      Log[x]/(64*Pi^3) + (zb*Log[1 - la]*Log[x])/(128*Pi^3) + 
      (zb*Log[la]*Log[x])/(128*Pi^3) + (zb*Log[1 - x]*Log[x])/(128*Pi^3) + 
      (zb*Log[x]^2)/(512*Pi^3) - Log[zb]/(16*Pi^3)) + 
    ep^5*(-1/(192*Pi) + H[0, 1, x]/(64*Pi^3) + (zb*H[0, 0, 1, x])/
       (256*Pi^3) - (zb*H[0, 1, 1, x])/(256*Pi^3) + 
      (zb*Log[1 - la])/(384*Pi) - (zb*H[0, 1, x]*Log[1 - la])/(128*Pi^3) + 
      Log[1 - la]^2/(32*Pi^3) - (zb*Log[1 - la]^3)/(192*Pi^3) + 
      (zb*Log[la])/(384*Pi) - (zb*H[0, 1, x]*Log[la])/(128*Pi^3) + 
      (Log[1 - la]*Log[la])/(16*Pi^3) - (zb*Log[1 - la]^2*Log[la])/
       (64*Pi^3) + Log[la]^2/(32*Pi^3) - (zb*Log[1 - la]*Log[la]^2)/
       (64*Pi^3) - (zb*Log[la]^3)/(192*Pi^3) + (zb*Log[1 - x])/(384*Pi) - 
      (zb*H[0, 1, x]*Log[1 - x])/(128*Pi^3) + (Log[1 - la]*Log[1 - x])/
       (16*Pi^3) - (zb*Log[1 - la]^2*Log[1 - x])/(64*Pi^3) + 
      (Log[la]*Log[1 - x])/(16*Pi^3) - (zb*Log[1 - la]*Log[la]*Log[1 - x])/
       (32*Pi^3) - (zb*Log[la]^2*Log[1 - x])/(64*Pi^3) + 
      Log[1 - x]^2/(32*Pi^3) - (zb*Log[1 - la]*Log[1 - x]^2)/(64*Pi^3) - 
      (zb*Log[la]*Log[1 - x]^2)/(64*Pi^3) - (zb*Log[1 - x]^3)/(192*Pi^3) + 
      (zb*Log[x])/(768*Pi) - (zb*H[0, 1, x]*Log[x])/(256*Pi^3) + 
      (Log[1 - la]*Log[x])/(32*Pi^3) - (zb*Log[1 - la]^2*Log[x])/(128*Pi^3) + 
      (Log[la]*Log[x])/(32*Pi^3) - (zb*Log[1 - la]*Log[la]*Log[x])/
       (64*Pi^3) - (zb*Log[la]^2*Log[x])/(128*Pi^3) + 
      (Log[1 - x]*Log[x])/(32*Pi^3) - (zb*Log[1 - la]*Log[1 - x]*Log[x])/
       (64*Pi^3) - (zb*Log[la]*Log[1 - x]*Log[x])/(64*Pi^3) - 
      (zb*Log[1 - x]^2*Log[x])/(128*Pi^3) + Log[x]^2/(128*Pi^3) - 
      (zb*Log[1 - la]*Log[x]^2)/(256*Pi^3) - (zb*Log[la]*Log[x]^2)/
       (256*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(256*Pi^3) - 
      (zb*Log[x]^3)/(1536*Pi^3) + (Log[1 - la]*Log[zb])/(8*Pi^3) + 
      (Log[la]*Log[zb])/(8*Pi^3) + (Log[1 - x]*Log[zb])/(8*Pi^3) + 
      (Log[x]*Log[zb])/(16*Pi^3) + Log[zb]^2/(8*Pi^3) - 
      (zb*Zeta[3])/(96*Pi^3))
 
MasterIntegral[RR, 5, zb, 0, 0] = (ep*la*x)/(128*Pi^3) + 
    ep^2*(la/(128*Pi^3) + x/(64*Pi^3) + (la*x*Log[1 - zb])/(64*Pi^3) - 
      (la*x*Log[zb])/(32*Pi^3)) + ep^3*(1/(64*Pi^3) - (la*x)/(384*Pi) - 
      (x*Log[la])/(32*Pi^3) - (la*Log[x])/(128*Pi^3) + 
      (la*Log[1 - zb])/(64*Pi^3) + (x*Log[1 - zb])/(32*Pi^3) + 
      (la*x*Log[1 - zb]^2)/(64*Pi^3) - (la*Log[zb])/(32*Pi^3) - 
      (x*Log[zb])/(16*Pi^3) - (la*x*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (la*x*Log[zb]^2)/(16*Pi^3)) + ep^4*(-la/(384*Pi) - x/(192*Pi) - 
      Log[la]/(32*Pi^3) + (x*Log[la]^2)/(32*Pi^3) - Log[x]/(64*Pi^3) + 
      (la*Log[x]^2)/(256*Pi^3) + Log[1 - zb]/(32*Pi^3) - 
      (la*x*Log[1 - zb])/(192*Pi) - (x*Log[la]*Log[1 - zb])/(16*Pi^3) - 
      (la*Log[x]*Log[1 - zb])/(64*Pi^3) + (la*Log[1 - zb]^2)/(64*Pi^3) + 
      (x*Log[1 - zb]^2)/(32*Pi^3) + (la*x*Log[1 - zb]^3)/(96*Pi^3) - 
      Log[zb]/(16*Pi^3) + (la*x*Log[zb])/(96*Pi) + (x*Log[la]*Log[zb])/
       (8*Pi^3) + (la*Log[x]*Log[zb])/(32*Pi^3) - (la*Log[1 - zb]*Log[zb])/
       (16*Pi^3) - (x*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      (la*x*Log[1 - zb]^2*Log[zb])/(16*Pi^3) + (la*Log[zb]^2)/(16*Pi^3) + 
      (x*Log[zb]^2)/(8*Pi^3) + (la*x*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - 
      (la*x*Log[zb]^3)/(12*Pi^3) - (la*x*Zeta[3])/(48*Pi^3)) + 
    ep^5*(-1/(192*Pi) + (la*Pi*x)/11520 + (x*Log[la])/(96*Pi) + 
      Log[la]^2/(32*Pi^3) - (x*Log[la]^3)/(48*Pi^3) + (la*Log[x])/(384*Pi) + 
      (Log[la]*Log[x])/(32*Pi^3) + Log[x]^2/(128*Pi^3) - 
      (la*Log[x]^3)/(768*Pi^3) - (la*Log[1 - zb])/(192*Pi) - 
      (x*Log[1 - zb])/(96*Pi) - (Log[la]*Log[1 - zb])/(16*Pi^3) + 
      (x*Log[la]^2*Log[1 - zb])/(16*Pi^3) - (Log[x]*Log[1 - zb])/(32*Pi^3) + 
      (la*Log[x]^2*Log[1 - zb])/(128*Pi^3) + Log[1 - zb]^2/(32*Pi^3) - 
      (la*x*Log[1 - zb]^2)/(192*Pi) - (x*Log[la]*Log[1 - zb]^2)/(16*Pi^3) - 
      (la*Log[x]*Log[1 - zb]^2)/(64*Pi^3) + (la*Log[1 - zb]^3)/(96*Pi^3) + 
      (x*Log[1 - zb]^3)/(48*Pi^3) + (la*x*Log[1 - zb]^4)/(192*Pi^3) + 
      (la*Log[zb])/(96*Pi) + (x*Log[zb])/(48*Pi) + (Log[la]*Log[zb])/
       (8*Pi^3) - (x*Log[la]^2*Log[zb])/(8*Pi^3) + (Log[x]*Log[zb])/
       (16*Pi^3) - (la*Log[x]^2*Log[zb])/(64*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(8*Pi^3) + (la*x*Log[1 - zb]*Log[zb])/(48*Pi) + 
      (x*Log[la]*Log[1 - zb]*Log[zb])/(4*Pi^3) + 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(16*Pi^3) - (la*Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) - (x*Log[1 - zb]^2*Log[zb])/(8*Pi^3) - 
      (la*x*Log[1 - zb]^3*Log[zb])/(24*Pi^3) + Log[zb]^2/(8*Pi^3) - 
      (la*x*Log[zb]^2)/(48*Pi) - (x*Log[la]*Log[zb]^2)/(4*Pi^3) - 
      (la*Log[x]*Log[zb]^2)/(16*Pi^3) + (la*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + 
      (x*Log[1 - zb]*Log[zb]^2)/(4*Pi^3) + (la*x*Log[1 - zb]^2*Log[zb]^2)/
       (8*Pi^3) - (la*Log[zb]^3)/(12*Pi^3) - (x*Log[zb]^3)/(6*Pi^3) - 
      (la*x*Log[1 - zb]*Log[zb]^3)/(6*Pi^3) + (la*x*Log[zb]^4)/(12*Pi^3) - 
      (la*Zeta[3])/(48*Pi^3) - (x*Zeta[3])/(24*Pi^3) - 
      (la*x*Log[1 - zb]*Zeta[3])/(24*Pi^3) + (la*x*Log[zb]*Zeta[3])/(12*Pi^3))
 
MasterIntegral[RR, 5, zb, 0, 1] = ep*(x/(128*Pi^3) - (la*x)/(128*Pi^3)) + 
    ep^2*(1/(128*Pi^3) - la/(128*Pi^3) + x/(64*Pi^3) + 
      (x*Log[1 - zb])/(64*Pi^3) - (la*x*Log[1 - zb])/(64*Pi^3) - 
      (x*Log[zb])/(32*Pi^3) + (la*x*Log[zb])/(32*Pi^3)) + 
    ep^3*(1/(64*Pi^3) - x/(384*Pi) + (la*x)/(384*Pi) - 
      (x*Log[1 - la])/(32*Pi^3) - Log[x]/(128*Pi^3) + 
      (la*Log[x])/(128*Pi^3) + Log[1 - zb]/(64*Pi^3) - 
      (la*Log[1 - zb])/(64*Pi^3) + (x*Log[1 - zb])/(32*Pi^3) + 
      (x*Log[1 - zb]^2)/(64*Pi^3) - (la*x*Log[1 - zb]^2)/(64*Pi^3) - 
      Log[zb]/(32*Pi^3) + (la*Log[zb])/(32*Pi^3) - (x*Log[zb])/(16*Pi^3) - 
      (x*Log[1 - zb]*Log[zb])/(16*Pi^3) + (la*x*Log[1 - zb]*Log[zb])/
       (16*Pi^3) + (x*Log[zb]^2)/(16*Pi^3) - (la*x*Log[zb]^2)/(16*Pi^3)) + 
    ep^4*(-1/(384*Pi) + la/(384*Pi) - x/(192*Pi) - Log[1 - la]/(32*Pi^3) + 
      (x*Log[1 - la]^2)/(32*Pi^3) - Log[x]/(64*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (la*Log[x]^2)/(256*Pi^3) + Log[1 - zb]/(32*Pi^3) - 
      (x*Log[1 - zb])/(192*Pi) + (la*x*Log[1 - zb])/(192*Pi) - 
      (x*Log[1 - la]*Log[1 - zb])/(16*Pi^3) - (Log[x]*Log[1 - zb])/
       (64*Pi^3) + (la*Log[x]*Log[1 - zb])/(64*Pi^3) + 
      Log[1 - zb]^2/(64*Pi^3) - (la*Log[1 - zb]^2)/(64*Pi^3) + 
      (x*Log[1 - zb]^2)/(32*Pi^3) + (x*Log[1 - zb]^3)/(96*Pi^3) - 
      (la*x*Log[1 - zb]^3)/(96*Pi^3) - Log[zb]/(16*Pi^3) + 
      (x*Log[zb])/(96*Pi) - (la*x*Log[zb])/(96*Pi) + 
      (x*Log[1 - la]*Log[zb])/(8*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (la*Log[x]*Log[zb])/(32*Pi^3) - (Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (la*Log[1 - zb]*Log[zb])/(16*Pi^3) - (x*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      (x*Log[1 - zb]^2*Log[zb])/(16*Pi^3) + (la*x*Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) + Log[zb]^2/(16*Pi^3) - (la*Log[zb]^2)/(16*Pi^3) + 
      (x*Log[zb]^2)/(8*Pi^3) + (x*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - 
      (la*x*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) + 
      (la*x*Log[zb]^3)/(12*Pi^3) - (x*Zeta[3])/(48*Pi^3) + 
      (la*x*Zeta[3])/(48*Pi^3)) + ep^5*(-1/(192*Pi) + (Pi*x)/11520 - 
      (la*Pi*x)/11520 + (x*Log[1 - la])/(96*Pi) + Log[1 - la]^2/(32*Pi^3) - 
      (x*Log[1 - la]^3)/(48*Pi^3) + Log[x]/(384*Pi) - (la*Log[x])/(384*Pi) + 
      (Log[1 - la]*Log[x])/(32*Pi^3) + Log[x]^2/(128*Pi^3) - 
      Log[x]^3/(768*Pi^3) + (la*Log[x]^3)/(768*Pi^3) - Log[1 - zb]/(192*Pi) + 
      (la*Log[1 - zb])/(192*Pi) - (x*Log[1 - zb])/(96*Pi) - 
      (Log[1 - la]*Log[1 - zb])/(16*Pi^3) + (x*Log[1 - la]^2*Log[1 - zb])/
       (16*Pi^3) - (Log[x]*Log[1 - zb])/(32*Pi^3) + (Log[x]^2*Log[1 - zb])/
       (128*Pi^3) - (la*Log[x]^2*Log[1 - zb])/(128*Pi^3) + 
      Log[1 - zb]^2/(32*Pi^3) - (x*Log[1 - zb]^2)/(192*Pi) + 
      (la*x*Log[1 - zb]^2)/(192*Pi) - (x*Log[1 - la]*Log[1 - zb]^2)/
       (16*Pi^3) - (Log[x]*Log[1 - zb]^2)/(64*Pi^3) + 
      (la*Log[x]*Log[1 - zb]^2)/(64*Pi^3) + Log[1 - zb]^3/(96*Pi^3) - 
      (la*Log[1 - zb]^3)/(96*Pi^3) + (x*Log[1 - zb]^3)/(48*Pi^3) + 
      (x*Log[1 - zb]^4)/(192*Pi^3) - (la*x*Log[1 - zb]^4)/(192*Pi^3) + 
      Log[zb]/(96*Pi) - (la*Log[zb])/(96*Pi) + (x*Log[zb])/(48*Pi) + 
      (Log[1 - la]*Log[zb])/(8*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(8*Pi^3) + 
      (Log[x]*Log[zb])/(16*Pi^3) - (Log[x]^2*Log[zb])/(64*Pi^3) + 
      (la*Log[x]^2*Log[zb])/(64*Pi^3) - (Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (x*Log[1 - zb]*Log[zb])/(48*Pi) - (la*x*Log[1 - zb]*Log[zb])/(48*Pi) + 
      (x*Log[1 - la]*Log[1 - zb]*Log[zb])/(4*Pi^3) + 
      (Log[x]*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(16*Pi^3) - (Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) + (la*Log[1 - zb]^2*Log[zb])/(16*Pi^3) - 
      (x*Log[1 - zb]^2*Log[zb])/(8*Pi^3) - (x*Log[1 - zb]^3*Log[zb])/
       (24*Pi^3) + (la*x*Log[1 - zb]^3*Log[zb])/(24*Pi^3) + 
      Log[zb]^2/(8*Pi^3) - (x*Log[zb]^2)/(48*Pi) + (la*x*Log[zb]^2)/(48*Pi) - 
      (x*Log[1 - la]*Log[zb]^2)/(4*Pi^3) - (Log[x]*Log[zb]^2)/(16*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(16*Pi^3) + (Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - 
      (la*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + (x*Log[1 - zb]*Log[zb]^2)/
       (4*Pi^3) + (x*Log[1 - zb]^2*Log[zb]^2)/(8*Pi^3) - 
      (la*x*Log[1 - zb]^2*Log[zb]^2)/(8*Pi^3) - Log[zb]^3/(12*Pi^3) + 
      (la*Log[zb]^3)/(12*Pi^3) - (x*Log[zb]^3)/(6*Pi^3) - 
      (x*Log[1 - zb]*Log[zb]^3)/(6*Pi^3) + (la*x*Log[1 - zb]*Log[zb]^3)/
       (6*Pi^3) + (x*Log[zb]^4)/(12*Pi^3) - (la*x*Log[zb]^4)/(12*Pi^3) - 
      Zeta[3]/(48*Pi^3) + (la*Zeta[3])/(48*Pi^3) - (x*Zeta[3])/(24*Pi^3) - 
      (x*Log[1 - zb]*Zeta[3])/(24*Pi^3) + (la*x*Log[1 - zb]*Zeta[3])/
       (24*Pi^3) + (x*Log[zb]*Zeta[3])/(12*Pi^3) - (la*x*Log[zb]*Zeta[3])/
       (12*Pi^3))
 
MasterIntegral[RR, 5, zb, 0, la] = (ep^2*x)/(64*Pi^3) + 
    ep^3*(1/(64*Pi^3) - (x*Log[1 - la])/(32*Pi^3) - (x*Log[la])/(32*Pi^3) + 
      (x*Log[1 - zb])/(32*Pi^3) - (x*Log[zb])/(16*Pi^3)) + 
    ep^4*(-x/(192*Pi) - Log[1 - la]/(32*Pi^3) + (x*Log[1 - la]^2)/(32*Pi^3) - 
      Log[la]/(32*Pi^3) + (x*Log[1 - la]*Log[la])/(16*Pi^3) + 
      (x*Log[la]^2)/(32*Pi^3) - Log[x]/(64*Pi^3) + Log[1 - zb]/(32*Pi^3) - 
      (x*Log[1 - la]*Log[1 - zb])/(16*Pi^3) - (x*Log[la]*Log[1 - zb])/
       (16*Pi^3) + (x*Log[1 - zb]^2)/(32*Pi^3) - Log[zb]/(16*Pi^3) + 
      (x*Log[1 - la]*Log[zb])/(8*Pi^3) + (x*Log[la]*Log[zb])/(8*Pi^3) - 
      (x*Log[1 - zb]*Log[zb])/(8*Pi^3) + (x*Log[zb]^2)/(8*Pi^3)) + 
    ep^5*(-1/(192*Pi) + (x*Log[1 - la])/(96*Pi) + Log[1 - la]^2/(32*Pi^3) - 
      (x*Log[1 - la]^3)/(48*Pi^3) + (x*Log[la])/(96*Pi) + 
      (Log[1 - la]*Log[la])/(16*Pi^3) - (x*Log[1 - la]^2*Log[la])/(16*Pi^3) + 
      Log[la]^2/(32*Pi^3) - (x*Log[1 - la]*Log[la]^2)/(16*Pi^3) - 
      (x*Log[la]^3)/(48*Pi^3) + (Log[1 - la]*Log[x])/(32*Pi^3) + 
      (Log[la]*Log[x])/(32*Pi^3) + Log[x]^2/(128*Pi^3) - 
      (x*Log[1 - zb])/(96*Pi) - (Log[1 - la]*Log[1 - zb])/(16*Pi^3) + 
      (x*Log[1 - la]^2*Log[1 - zb])/(16*Pi^3) - (Log[la]*Log[1 - zb])/
       (16*Pi^3) + (x*Log[1 - la]*Log[la]*Log[1 - zb])/(8*Pi^3) + 
      (x*Log[la]^2*Log[1 - zb])/(16*Pi^3) - (Log[x]*Log[1 - zb])/(32*Pi^3) + 
      Log[1 - zb]^2/(32*Pi^3) - (x*Log[1 - la]*Log[1 - zb]^2)/(16*Pi^3) - 
      (x*Log[la]*Log[1 - zb]^2)/(16*Pi^3) + (x*Log[1 - zb]^3)/(48*Pi^3) + 
      (x*Log[zb])/(48*Pi) + (Log[1 - la]*Log[zb])/(8*Pi^3) - 
      (x*Log[1 - la]^2*Log[zb])/(8*Pi^3) + (Log[la]*Log[zb])/(8*Pi^3) - 
      (x*Log[1 - la]*Log[la]*Log[zb])/(4*Pi^3) - (x*Log[la]^2*Log[zb])/
       (8*Pi^3) + (Log[x]*Log[zb])/(16*Pi^3) - (Log[1 - zb]*Log[zb])/
       (8*Pi^3) + (x*Log[1 - la]*Log[1 - zb]*Log[zb])/(4*Pi^3) + 
      (x*Log[la]*Log[1 - zb]*Log[zb])/(4*Pi^3) - (x*Log[1 - zb]^2*Log[zb])/
       (8*Pi^3) + Log[zb]^2/(8*Pi^3) - (x*Log[1 - la]*Log[zb]^2)/(4*Pi^3) - 
      (x*Log[la]*Log[zb]^2)/(4*Pi^3) + (x*Log[1 - zb]*Log[zb]^2)/(4*Pi^3) - 
      (x*Log[zb]^3)/(6*Pi^3) - (x*Zeta[3])/(24*Pi^3))
 
MasterIntegral[RR, 5, zb, 1, 0] = ep*(la/(256*Pi^3) - (la*x)/(256*Pi^3)) + 
    ep^2*(1/(128*Pi^3) + la/(128*Pi^3) - x/(128*Pi^3) + 
      (la*Log[1 - zb])/(128*Pi^3) - (la*x*Log[1 - zb])/(128*Pi^3) - 
      (la*Log[zb])/(64*Pi^3) + (la*x*Log[zb])/(64*Pi^3)) + 
    ep^3*(1/(64*Pi^3) - la/(1536*Pi) + (la*x)/(1536*Pi) - Log[la]/(64*Pi^3) + 
      (x*Log[la])/(64*Pi^3) - (la*Log[1 - x])/(64*Pi^3) + 
      Log[1 - zb]/(64*Pi^3) + (la*Log[1 - zb])/(64*Pi^3) - 
      (x*Log[1 - zb])/(64*Pi^3) + (la*Log[1 - zb]^2)/(128*Pi^3) - 
      (la*x*Log[1 - zb]^2)/(128*Pi^3) - Log[zb]/(32*Pi^3) - 
      (la*Log[zb])/(32*Pi^3) + (x*Log[zb])/(32*Pi^3) - 
      (la*Log[1 - zb]*Log[zb])/(32*Pi^3) + (la*x*Log[1 - zb]*Log[zb])/
       (32*Pi^3) + (la*Log[zb]^2)/(32*Pi^3) - (la*x*Log[zb]^2)/(32*Pi^3)) + 
    ep^4*(-1/(768*Pi) - la/(768*Pi) + x/(768*Pi) - Log[la]/(32*Pi^3) + 
      Log[la]^2/(64*Pi^3) - (x*Log[la]^2)/(64*Pi^3) - Log[1 - x]/(32*Pi^3) + 
      (la*Log[1 - x]^2)/(64*Pi^3) + Log[1 - zb]/(32*Pi^3) - 
      (la*Log[1 - zb])/(768*Pi) + (la*x*Log[1 - zb])/(768*Pi) - 
      (Log[la]*Log[1 - zb])/(32*Pi^3) + (x*Log[la]*Log[1 - zb])/(32*Pi^3) - 
      (la*Log[1 - x]*Log[1 - zb])/(32*Pi^3) + Log[1 - zb]^2/(64*Pi^3) + 
      (la*Log[1 - zb]^2)/(64*Pi^3) - (x*Log[1 - zb]^2)/(64*Pi^3) + 
      (la*Log[1 - zb]^3)/(192*Pi^3) - (la*x*Log[1 - zb]^3)/(192*Pi^3) - 
      Log[zb]/(16*Pi^3) + (la*Log[zb])/(384*Pi) - (la*x*Log[zb])/(384*Pi) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[la]*Log[zb])/(16*Pi^3) + 
      (la*Log[1 - x]*Log[zb])/(16*Pi^3) - (Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (la*Log[1 - zb]*Log[zb])/(16*Pi^3) + (x*Log[1 - zb]*Log[zb])/
       (16*Pi^3) - (la*Log[1 - zb]^2*Log[zb])/(32*Pi^3) + 
      (la*x*Log[1 - zb]^2*Log[zb])/(32*Pi^3) + Log[zb]^2/(16*Pi^3) + 
      (la*Log[zb]^2)/(16*Pi^3) - (x*Log[zb]^2)/(16*Pi^3) + 
      (la*Log[1 - zb]*Log[zb]^2)/(16*Pi^3) - (la*x*Log[1 - zb]*Log[zb]^2)/
       (16*Pi^3) - (la*Log[zb]^3)/(24*Pi^3) + (la*x*Log[zb]^3)/(24*Pi^3) - 
      (la*Zeta[3])/(96*Pi^3) + (la*x*Zeta[3])/(96*Pi^3)) + 
    ep^5*(-1/(384*Pi) - (la*Pi)/10240 + (la*Pi*x)/10240 + Log[la]/(384*Pi) - 
      (x*Log[la])/(384*Pi) + Log[la]^2/(32*Pi^3) - Log[la]^3/(96*Pi^3) + 
      (x*Log[la]^3)/(96*Pi^3) + (la*Log[1 - x])/(384*Pi) + 
      (Log[la]*Log[1 - x])/(16*Pi^3) + Log[1 - x]^2/(32*Pi^3) - 
      (la*Log[1 - x]^3)/(96*Pi^3) - Log[1 - zb]/(384*Pi) - 
      (la*Log[1 - zb])/(384*Pi) + (x*Log[1 - zb])/(384*Pi) - 
      (Log[la]*Log[1 - zb])/(16*Pi^3) + (Log[la]^2*Log[1 - zb])/(32*Pi^3) - 
      (x*Log[la]^2*Log[1 - zb])/(32*Pi^3) - (Log[1 - x]*Log[1 - zb])/
       (16*Pi^3) + (la*Log[1 - x]^2*Log[1 - zb])/(32*Pi^3) + 
      Log[1 - zb]^2/(32*Pi^3) - (la*Log[1 - zb]^2)/(768*Pi) + 
      (la*x*Log[1 - zb]^2)/(768*Pi) - (Log[la]*Log[1 - zb]^2)/(32*Pi^3) + 
      (x*Log[la]*Log[1 - zb]^2)/(32*Pi^3) - (la*Log[1 - x]*Log[1 - zb]^2)/
       (32*Pi^3) + Log[1 - zb]^3/(96*Pi^3) + (la*Log[1 - zb]^3)/(96*Pi^3) - 
      (x*Log[1 - zb]^3)/(96*Pi^3) + (la*Log[1 - zb]^4)/(384*Pi^3) - 
      (la*x*Log[1 - zb]^4)/(384*Pi^3) + Log[zb]/(192*Pi) + 
      (la*Log[zb])/(192*Pi) - (x*Log[zb])/(192*Pi) + 
      (Log[la]*Log[zb])/(8*Pi^3) - (Log[la]^2*Log[zb])/(16*Pi^3) + 
      (x*Log[la]^2*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(8*Pi^3) - 
      (la*Log[1 - x]^2*Log[zb])/(16*Pi^3) - (Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (la*Log[1 - zb]*Log[zb])/(192*Pi) - (la*x*Log[1 - zb]*Log[zb])/
       (192*Pi) + (Log[la]*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      (x*Log[la]*Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      (Log[1 - zb]^2*Log[zb])/(16*Pi^3) - (la*Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) + (x*Log[1 - zb]^2*Log[zb])/(16*Pi^3) - 
      (la*Log[1 - zb]^3*Log[zb])/(48*Pi^3) + (la*x*Log[1 - zb]^3*Log[zb])/
       (48*Pi^3) + Log[zb]^2/(8*Pi^3) - (la*Log[zb]^2)/(192*Pi) + 
      (la*x*Log[zb]^2)/(192*Pi) - (Log[la]*Log[zb]^2)/(8*Pi^3) + 
      (x*Log[la]*Log[zb]^2)/(8*Pi^3) - (la*Log[1 - x]*Log[zb]^2)/(8*Pi^3) + 
      (Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + (la*Log[1 - zb]*Log[zb]^2)/
       (8*Pi^3) - (x*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + 
      (la*Log[1 - zb]^2*Log[zb]^2)/(16*Pi^3) - (la*x*Log[1 - zb]^2*Log[zb]^2)/
       (16*Pi^3) - Log[zb]^3/(12*Pi^3) - (la*Log[zb]^3)/(12*Pi^3) + 
      (x*Log[zb]^3)/(12*Pi^3) - (la*Log[1 - zb]*Log[zb]^3)/(12*Pi^3) + 
      (la*x*Log[1 - zb]*Log[zb]^3)/(12*Pi^3) + (la*Log[zb]^4)/(24*Pi^3) - 
      (la*x*Log[zb]^4)/(24*Pi^3) - Zeta[3]/(48*Pi^3) - 
      (la*Zeta[3])/(48*Pi^3) + (x*Zeta[3])/(48*Pi^3) - 
      (la*Log[1 - zb]*Zeta[3])/(48*Pi^3) + (la*x*Log[1 - zb]*Zeta[3])/
       (48*Pi^3) + (la*Log[zb]*Zeta[3])/(24*Pi^3) - (la*x*Log[zb]*Zeta[3])/
       (24*Pi^3))
 
MasterIntegral[RR, 5, zb, 1, 1] = 
   ep*(1/(256*Pi^3) - la/(256*Pi^3) - x/(256*Pi^3) + (la*x)/(256*Pi^3)) + 
    ep^2*(1/(64*Pi^3) - la/(128*Pi^3) - x/(128*Pi^3) + 
      Log[1 - zb]/(64*Pi^3) - (la*Log[1 - zb])/(64*Pi^3) - 
      (x*Log[1 - zb])/(64*Pi^3) + (la*x*Log[1 - zb])/(64*Pi^3) - 
      Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3) + (x*Log[zb])/(64*Pi^3) - 
      (la*x*Log[zb])/(64*Pi^3)) + ep^3*(1/(64*Pi^3) - 1/(1536*Pi) + 
      la/(1536*Pi) + x/(1536*Pi) - (la*x)/(1536*Pi) - Log[1 - la]/(64*Pi^3) + 
      (x*Log[1 - la])/(64*Pi^3) - Log[1 - x]/(64*Pi^3) + 
      (la*Log[1 - x])/(64*Pi^3) + Log[1 - zb]/(16*Pi^3) - 
      (la*Log[1 - zb])/(32*Pi^3) - (x*Log[1 - zb])/(32*Pi^3) + 
      Log[1 - zb]^2/(32*Pi^3) - (la*Log[1 - zb]^2)/(32*Pi^3) - 
      (x*Log[1 - zb]^2)/(32*Pi^3) + (la*x*Log[1 - zb]^2)/(32*Pi^3) - 
      Log[zb]/(16*Pi^3) + (la*Log[zb])/(32*Pi^3) + (x*Log[zb])/(32*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(16*Pi^3) + (la*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (x*Log[1 - zb]*Log[zb])/(16*Pi^3) - (la*x*Log[1 - zb]*Log[zb])/
       (16*Pi^3) + Log[zb]^2/(32*Pi^3) - (la*Log[zb]^2)/(32*Pi^3) - 
      (x*Log[zb]^2)/(32*Pi^3) + (la*x*Log[zb]^2)/(32*Pi^3)) + 
    ep^4*(-1/(384*Pi) + la/(768*Pi) + x/(768*Pi) - Log[1 - la]/(32*Pi^3) + 
      Log[1 - la]^2/(64*Pi^3) - (x*Log[1 - la]^2)/(64*Pi^3) - 
      Log[1 - x]/(32*Pi^3) + Log[1 - x]^2/(64*Pi^3) - 
      (la*Log[1 - x]^2)/(64*Pi^3) + Log[1 - zb]/(16*Pi^3) - 
      Log[1 - zb]/(384*Pi) + (la*Log[1 - zb])/(384*Pi) + 
      (x*Log[1 - zb])/(384*Pi) - (la*x*Log[1 - zb])/(384*Pi) - 
      (Log[1 - la]*Log[1 - zb])/(16*Pi^3) + (x*Log[1 - la]*Log[1 - zb])/
       (16*Pi^3) - (Log[1 - x]*Log[1 - zb])/(16*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb])/(16*Pi^3) + Log[1 - zb]^2/(8*Pi^3) - 
      (la*Log[1 - zb]^2)/(16*Pi^3) - (x*Log[1 - zb]^2)/(16*Pi^3) + 
      Log[1 - zb]^3/(24*Pi^3) - (la*Log[1 - zb]^3)/(24*Pi^3) - 
      (x*Log[1 - zb]^3)/(24*Pi^3) + (la*x*Log[1 - zb]^3)/(24*Pi^3) - 
      Log[zb]/(16*Pi^3) + Log[zb]/(384*Pi) - (la*Log[zb])/(384*Pi) - 
      (x*Log[zb])/(384*Pi) + (la*x*Log[zb])/(384*Pi) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(16*Pi^3) - (la*Log[1 - x]*Log[zb])/(16*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(4*Pi^3) + (la*Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (x*Log[1 - zb]*Log[zb])/(8*Pi^3) - (Log[1 - zb]^2*Log[zb])/(8*Pi^3) + 
      (la*Log[1 - zb]^2*Log[zb])/(8*Pi^3) + (x*Log[1 - zb]^2*Log[zb])/
       (8*Pi^3) - (la*x*Log[1 - zb]^2*Log[zb])/(8*Pi^3) + 
      Log[zb]^2/(8*Pi^3) - (la*Log[zb]^2)/(16*Pi^3) - 
      (x*Log[zb]^2)/(16*Pi^3) + (Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - 
      (la*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - (x*Log[1 - zb]*Log[zb]^2)/
       (8*Pi^3) + (la*x*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - 
      Log[zb]^3/(24*Pi^3) + (la*Log[zb]^3)/(24*Pi^3) + 
      (x*Log[zb]^3)/(24*Pi^3) - (la*x*Log[zb]^3)/(24*Pi^3) - 
      Zeta[3]/(96*Pi^3) + (la*Zeta[3])/(96*Pi^3) + (x*Zeta[3])/(96*Pi^3) - 
      (la*x*Zeta[3])/(96*Pi^3)) + ep^5*(-1/(384*Pi) - Pi/10240 + 
      (la*Pi)/10240 + (Pi*x)/10240 - (la*Pi*x)/10240 + Log[1 - la]/(384*Pi) - 
      (x*Log[1 - la])/(384*Pi) + Log[1 - la]^2/(32*Pi^3) - 
      Log[1 - la]^3/(96*Pi^3) + (x*Log[1 - la]^3)/(96*Pi^3) + 
      Log[1 - x]/(384*Pi) - (la*Log[1 - x])/(384*Pi) + 
      (Log[1 - la]*Log[1 - x])/(16*Pi^3) + Log[1 - x]^2/(32*Pi^3) - 
      Log[1 - x]^3/(96*Pi^3) + (la*Log[1 - x]^3)/(96*Pi^3) - 
      Log[1 - zb]/(96*Pi) + (la*Log[1 - zb])/(192*Pi) + 
      (x*Log[1 - zb])/(192*Pi) - (Log[1 - la]*Log[1 - zb])/(8*Pi^3) + 
      (Log[1 - la]^2*Log[1 - zb])/(16*Pi^3) - (x*Log[1 - la]^2*Log[1 - zb])/
       (16*Pi^3) - (Log[1 - x]*Log[1 - zb])/(8*Pi^3) + 
      (Log[1 - x]^2*Log[1 - zb])/(16*Pi^3) - (la*Log[1 - x]^2*Log[1 - zb])/
       (16*Pi^3) + Log[1 - zb]^2/(8*Pi^3) - Log[1 - zb]^2/(192*Pi) + 
      (la*Log[1 - zb]^2)/(192*Pi) + (x*Log[1 - zb]^2)/(192*Pi) - 
      (la*x*Log[1 - zb]^2)/(192*Pi) - (Log[1 - la]*Log[1 - zb]^2)/(8*Pi^3) + 
      (x*Log[1 - la]*Log[1 - zb]^2)/(8*Pi^3) - (Log[1 - x]*Log[1 - zb]^2)/
       (8*Pi^3) + (la*Log[1 - x]*Log[1 - zb]^2)/(8*Pi^3) + 
      Log[1 - zb]^3/(6*Pi^3) - (la*Log[1 - zb]^3)/(12*Pi^3) - 
      (x*Log[1 - zb]^3)/(12*Pi^3) + Log[1 - zb]^4/(24*Pi^3) - 
      (la*Log[1 - zb]^4)/(24*Pi^3) - (x*Log[1 - zb]^4)/(24*Pi^3) + 
      (la*x*Log[1 - zb]^4)/(24*Pi^3) + Log[zb]/(96*Pi) - 
      (la*Log[zb])/(192*Pi) - (x*Log[zb])/(192*Pi) + 
      (Log[1 - la]*Log[zb])/(8*Pi^3) - (Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(8*Pi^3) - 
      (Log[1 - x]^2*Log[zb])/(16*Pi^3) + (la*Log[1 - x]^2*Log[zb])/
       (16*Pi^3) - (Log[1 - zb]*Log[zb])/(4*Pi^3) + (Log[1 - zb]*Log[zb])/
       (96*Pi) - (la*Log[1 - zb]*Log[zb])/(96*Pi) - (x*Log[1 - zb]*Log[zb])/
       (96*Pi) + (la*x*Log[1 - zb]*Log[zb])/(96*Pi) + 
      (Log[1 - la]*Log[1 - zb]*Log[zb])/(4*Pi^3) - 
      (x*Log[1 - la]*Log[1 - zb]*Log[zb])/(4*Pi^3) + 
      (Log[1 - x]*Log[1 - zb]*Log[zb])/(4*Pi^3) - 
      (la*Log[1 - x]*Log[1 - zb]*Log[zb])/(4*Pi^3) - 
      (Log[1 - zb]^2*Log[zb])/(2*Pi^3) + (la*Log[1 - zb]^2*Log[zb])/
       (4*Pi^3) + (x*Log[1 - zb]^2*Log[zb])/(4*Pi^3) - 
      (Log[1 - zb]^3*Log[zb])/(6*Pi^3) + (la*Log[1 - zb]^3*Log[zb])/
       (6*Pi^3) + (x*Log[1 - zb]^3*Log[zb])/(6*Pi^3) - 
      (la*x*Log[1 - zb]^3*Log[zb])/(6*Pi^3) + Log[zb]^2/(8*Pi^3) - 
      Log[zb]^2/(192*Pi) + (la*Log[zb]^2)/(192*Pi) + (x*Log[zb]^2)/(192*Pi) - 
      (la*x*Log[zb]^2)/(192*Pi) - (Log[1 - la]*Log[zb]^2)/(8*Pi^3) + 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - (Log[1 - x]*Log[zb]^2)/(8*Pi^3) + 
      (la*Log[1 - x]*Log[zb]^2)/(8*Pi^3) + (Log[1 - zb]*Log[zb]^2)/(2*Pi^3) - 
      (la*Log[1 - zb]*Log[zb]^2)/(4*Pi^3) - (x*Log[1 - zb]*Log[zb]^2)/
       (4*Pi^3) + (Log[1 - zb]^2*Log[zb]^2)/(4*Pi^3) - 
      (la*Log[1 - zb]^2*Log[zb]^2)/(4*Pi^3) - (x*Log[1 - zb]^2*Log[zb]^2)/
       (4*Pi^3) + (la*x*Log[1 - zb]^2*Log[zb]^2)/(4*Pi^3) - 
      Log[zb]^3/(6*Pi^3) + (la*Log[zb]^3)/(12*Pi^3) + 
      (x*Log[zb]^3)/(12*Pi^3) - (Log[1 - zb]*Log[zb]^3)/(6*Pi^3) + 
      (la*Log[1 - zb]*Log[zb]^3)/(6*Pi^3) + (x*Log[1 - zb]*Log[zb]^3)/
       (6*Pi^3) - (la*x*Log[1 - zb]*Log[zb]^3)/(6*Pi^3) + 
      Log[zb]^4/(24*Pi^3) - (la*Log[zb]^4)/(24*Pi^3) - 
      (x*Log[zb]^4)/(24*Pi^3) + (la*x*Log[zb]^4)/(24*Pi^3) - 
      Zeta[3]/(24*Pi^3) + (la*Zeta[3])/(48*Pi^3) + (x*Zeta[3])/(48*Pi^3) - 
      (Log[1 - zb]*Zeta[3])/(24*Pi^3) + (la*Log[1 - zb]*Zeta[3])/(24*Pi^3) + 
      (x*Log[1 - zb]*Zeta[3])/(24*Pi^3) - (la*x*Log[1 - zb]*Zeta[3])/
       (24*Pi^3) + (Log[zb]*Zeta[3])/(24*Pi^3) - (la*Log[zb]*Zeta[3])/
       (24*Pi^3) - (x*Log[zb]*Zeta[3])/(24*Pi^3) + (la*x*Log[zb]*Zeta[3])/
       (24*Pi^3))
 
MasterIntegral[RR, 5, zb, 1, la] = ep^2*(1/(128*Pi^3) - x/(128*Pi^3)) + 
    ep^3*(1/(64*Pi^3) - Log[1 - la]/(64*Pi^3) + (x*Log[1 - la])/(64*Pi^3) - 
      Log[la]/(64*Pi^3) + (x*Log[la])/(64*Pi^3) + Log[1 - zb]/(64*Pi^3) - 
      (x*Log[1 - zb])/(64*Pi^3) - Log[zb]/(32*Pi^3) + (x*Log[zb])/(32*Pi^3) + 
      Log[1 - la*zb]/(64*Pi^3) - (x*Log[1 - la*zb])/(64*Pi^3)) + 
    ep^4*(-1/(768*Pi) + x/(768*Pi) - Log[1 - la]/(32*Pi^3) + 
      Log[1 - la]^2/(64*Pi^3) - (x*Log[1 - la]^2)/(64*Pi^3) - 
      Log[la]/(32*Pi^3) + (Log[1 - la]*Log[la])/(32*Pi^3) - 
      (x*Log[1 - la]*Log[la])/(32*Pi^3) + Log[la]^2/(64*Pi^3) - 
      (x*Log[la]^2)/(64*Pi^3) - Log[1 - x]/(32*Pi^3) + 
      Log[1 - zb]/(32*Pi^3) - (Log[1 - la]*Log[1 - zb])/(32*Pi^3) + 
      (x*Log[1 - la]*Log[1 - zb])/(32*Pi^3) - (Log[la]*Log[1 - zb])/
       (32*Pi^3) + (x*Log[la]*Log[1 - zb])/(32*Pi^3) + 
      Log[1 - zb]^2/(64*Pi^3) - (x*Log[1 - zb]^2)/(64*Pi^3) - 
      Log[zb]/(16*Pi^3) + (Log[1 - la]*Log[zb])/(16*Pi^3) - 
      (x*Log[1 - la]*Log[zb])/(16*Pi^3) + (Log[la]*Log[zb])/(16*Pi^3) - 
      (x*Log[la]*Log[zb])/(16*Pi^3) - (Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (x*Log[1 - zb]*Log[zb])/(16*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (x*Log[zb]^2)/(16*Pi^3) + Log[1 - la*zb]/(32*Pi^3) - 
      (Log[1 - la]*Log[1 - la*zb])/(32*Pi^3) + (x*Log[1 - la]*Log[1 - la*zb])/
       (32*Pi^3) - (Log[la]*Log[1 - la*zb])/(32*Pi^3) + 
      (x*Log[la]*Log[1 - la*zb])/(32*Pi^3) + (Log[1 - zb]*Log[1 - la*zb])/
       (32*Pi^3) - (x*Log[1 - zb]*Log[1 - la*zb])/(32*Pi^3) - 
      (Log[zb]*Log[1 - la*zb])/(16*Pi^3) + (x*Log[zb]*Log[1 - la*zb])/
       (16*Pi^3) + Log[1 - la*zb]^2/(64*Pi^3) - (x*Log[1 - la*zb]^2)/
       (64*Pi^3)) + ep^5*(-1/(384*Pi) + Log[1 - la]/(384*Pi) - 
      (x*Log[1 - la])/(384*Pi) + Log[1 - la]^2/(32*Pi^3) - 
      Log[1 - la]^3/(96*Pi^3) + (x*Log[1 - la]^3)/(96*Pi^3) + 
      Log[la]/(384*Pi) - (x*Log[la])/(384*Pi) + (Log[1 - la]*Log[la])/
       (16*Pi^3) - (Log[1 - la]^2*Log[la])/(32*Pi^3) + 
      (x*Log[1 - la]^2*Log[la])/(32*Pi^3) + Log[la]^2/(32*Pi^3) - 
      (Log[1 - la]*Log[la]^2)/(32*Pi^3) + (x*Log[1 - la]*Log[la]^2)/
       (32*Pi^3) - Log[la]^3/(96*Pi^3) + (x*Log[la]^3)/(96*Pi^3) + 
      (Log[1 - la]*Log[1 - x])/(16*Pi^3) + (Log[la]*Log[1 - x])/(16*Pi^3) + 
      Log[1 - x]^2/(32*Pi^3) - Log[1 - zb]/(384*Pi) + 
      (x*Log[1 - zb])/(384*Pi) - (Log[1 - la]*Log[1 - zb])/(16*Pi^3) + 
      (Log[1 - la]^2*Log[1 - zb])/(32*Pi^3) - (x*Log[1 - la]^2*Log[1 - zb])/
       (32*Pi^3) - (Log[la]*Log[1 - zb])/(16*Pi^3) + 
      (Log[1 - la]*Log[la]*Log[1 - zb])/(16*Pi^3) - 
      (x*Log[1 - la]*Log[la]*Log[1 - zb])/(16*Pi^3) + 
      (Log[la]^2*Log[1 - zb])/(32*Pi^3) - (x*Log[la]^2*Log[1 - zb])/
       (32*Pi^3) - (Log[1 - x]*Log[1 - zb])/(16*Pi^3) + 
      Log[1 - zb]^2/(32*Pi^3) - (Log[1 - la]*Log[1 - zb]^2)/(32*Pi^3) + 
      (x*Log[1 - la]*Log[1 - zb]^2)/(32*Pi^3) - (Log[la]*Log[1 - zb]^2)/
       (32*Pi^3) + (x*Log[la]*Log[1 - zb]^2)/(32*Pi^3) + 
      Log[1 - zb]^3/(96*Pi^3) - (x*Log[1 - zb]^3)/(96*Pi^3) + 
      Log[zb]/(192*Pi) - (x*Log[zb])/(192*Pi) + (Log[1 - la]*Log[zb])/
       (8*Pi^3) - (Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + (Log[la]*Log[zb])/(8*Pi^3) - 
      (Log[1 - la]*Log[la]*Log[zb])/(8*Pi^3) + 
      (x*Log[1 - la]*Log[la]*Log[zb])/(8*Pi^3) - (Log[la]^2*Log[zb])/
       (16*Pi^3) + (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(8*Pi^3) - (Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (Log[1 - la]*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      (x*Log[1 - la]*Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (Log[la]*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      (x*Log[la]*Log[1 - zb]*Log[zb])/(8*Pi^3) - (Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) + (x*Log[1 - zb]^2*Log[zb])/(16*Pi^3) + Log[zb]^2/(8*Pi^3) - 
      (Log[1 - la]*Log[zb]^2)/(8*Pi^3) + (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - 
      (Log[la]*Log[zb]^2)/(8*Pi^3) + (x*Log[la]*Log[zb]^2)/(8*Pi^3) + 
      (Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - (x*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - 
      Log[zb]^3/(12*Pi^3) + (x*Log[zb]^3)/(12*Pi^3) - 
      Log[1 - la*zb]/(384*Pi) + (x*Log[1 - la*zb])/(384*Pi) - 
      (Log[1 - la]*Log[1 - la*zb])/(16*Pi^3) + (Log[1 - la]^2*Log[1 - la*zb])/
       (32*Pi^3) - (x*Log[1 - la]^2*Log[1 - la*zb])/(32*Pi^3) - 
      (Log[la]*Log[1 - la*zb])/(16*Pi^3) + 
      (Log[1 - la]*Log[la]*Log[1 - la*zb])/(16*Pi^3) - 
      (x*Log[1 - la]*Log[la]*Log[1 - la*zb])/(16*Pi^3) + 
      (Log[la]^2*Log[1 - la*zb])/(32*Pi^3) - (x*Log[la]^2*Log[1 - la*zb])/
       (32*Pi^3) - (Log[1 - x]*Log[1 - la*zb])/(16*Pi^3) + 
      (Log[1 - zb]*Log[1 - la*zb])/(16*Pi^3) - 
      (Log[1 - la]*Log[1 - zb]*Log[1 - la*zb])/(16*Pi^3) + 
      (x*Log[1 - la]*Log[1 - zb]*Log[1 - la*zb])/(16*Pi^3) - 
      (Log[la]*Log[1 - zb]*Log[1 - la*zb])/(16*Pi^3) + 
      (x*Log[la]*Log[1 - zb]*Log[1 - la*zb])/(16*Pi^3) + 
      (Log[1 - zb]^2*Log[1 - la*zb])/(32*Pi^3) - 
      (x*Log[1 - zb]^2*Log[1 - la*zb])/(32*Pi^3) - (Log[zb]*Log[1 - la*zb])/
       (8*Pi^3) + (Log[1 - la]*Log[zb]*Log[1 - la*zb])/(8*Pi^3) - 
      (x*Log[1 - la]*Log[zb]*Log[1 - la*zb])/(8*Pi^3) + 
      (Log[la]*Log[zb]*Log[1 - la*zb])/(8*Pi^3) - 
      (x*Log[la]*Log[zb]*Log[1 - la*zb])/(8*Pi^3) - 
      (Log[1 - zb]*Log[zb]*Log[1 - la*zb])/(8*Pi^3) + 
      (x*Log[1 - zb]*Log[zb]*Log[1 - la*zb])/(8*Pi^3) + 
      (Log[zb]^2*Log[1 - la*zb])/(8*Pi^3) - (x*Log[zb]^2*Log[1 - la*zb])/
       (8*Pi^3) + Log[1 - la*zb]^2/(32*Pi^3) - (Log[1 - la]*Log[1 - la*zb]^2)/
       (32*Pi^3) + (x*Log[1 - la]*Log[1 - la*zb]^2)/(32*Pi^3) - 
      (Log[la]*Log[1 - la*zb]^2)/(32*Pi^3) + (x*Log[la]*Log[1 - la*zb]^2)/
       (32*Pi^3) + (Log[1 - zb]*Log[1 - la*zb]^2)/(32*Pi^3) - 
      (x*Log[1 - zb]*Log[1 - la*zb]^2)/(32*Pi^3) - (Log[zb]*Log[1 - la*zb]^2)/
       (16*Pi^3) + (x*Log[zb]*Log[1 - la*zb]^2)/(16*Pi^3) + 
      Log[1 - la*zb]^3/(96*Pi^3) - (x*Log[1 - la*zb]^3)/(96*Pi^3) - 
      Zeta[3]/(48*Pi^3) + (x*Zeta[3])/(48*Pi^3))
 
MasterIntegral[RR, 5, zb, x, 0] = (ep^2*la)/(128*Pi^3) + 
    ep^3*(1/(64*Pi^3) - (la*Log[1 - x])/(64*Pi^3) - (la*Log[x])/(128*Pi^3) + 
      (la*Log[1 - zb])/(64*Pi^3) - (la*Log[zb])/(32*Pi^3)) + 
    ep^4*(-la/(384*Pi) + (la*H[0, 1, x])/(128*Pi^3) - Log[la]/(32*Pi^3) - 
      Log[1 - x]/(32*Pi^3) + (la*Log[1 - x]^2)/(64*Pi^3) - Log[x]/(64*Pi^3) + 
      (la*Log[1 - x]*Log[x])/(64*Pi^3) + (la*Log[x]^2)/(256*Pi^3) + 
      Log[1 - zb]/(32*Pi^3) - (la*Log[1 - x]*Log[1 - zb])/(32*Pi^3) - 
      (la*Log[x]*Log[1 - zb])/(64*Pi^3) + (la*Log[1 - zb]^2)/(64*Pi^3) - 
      Log[zb]/(16*Pi^3) + (la*Log[1 - x]*Log[zb])/(16*Pi^3) + 
      (la*Log[x]*Log[zb])/(32*Pi^3) - (la*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (la*Log[zb]^2)/(16*Pi^3)) + ep^5*(-1/(192*Pi) + H[0, 1, x]/(64*Pi^3) + 
      (la*H[0, 0, 1, x])/(128*Pi^3) - (la*H[0, 1, 1, x])/(128*Pi^3) + 
      Log[la]^2/(32*Pi^3) + (la*Log[1 - x])/(192*Pi) - 
      (la*H[0, 1, x]*Log[1 - x])/(64*Pi^3) + (Log[la]*Log[1 - x])/(16*Pi^3) + 
      Log[1 - x]^2/(32*Pi^3) - (la*Log[1 - x]^3)/(96*Pi^3) + 
      (la*Log[x])/(384*Pi) - (la*H[0, 1, x]*Log[x])/(128*Pi^3) + 
      (Log[la]*Log[x])/(32*Pi^3) + (Log[1 - x]*Log[x])/(32*Pi^3) - 
      (la*Log[1 - x]^2*Log[x])/(64*Pi^3) + Log[x]^2/(128*Pi^3) - 
      (la*Log[1 - x]*Log[x]^2)/(128*Pi^3) - (la*Log[x]^3)/(768*Pi^3) - 
      (la*Log[1 - zb])/(192*Pi) + (la*H[0, 1, x]*Log[1 - zb])/(64*Pi^3) - 
      (Log[la]*Log[1 - zb])/(16*Pi^3) - (Log[1 - x]*Log[1 - zb])/(16*Pi^3) + 
      (la*Log[1 - x]^2*Log[1 - zb])/(32*Pi^3) - (Log[x]*Log[1 - zb])/
       (32*Pi^3) + (la*Log[1 - x]*Log[x]*Log[1 - zb])/(32*Pi^3) + 
      (la*Log[x]^2*Log[1 - zb])/(128*Pi^3) + Log[1 - zb]^2/(32*Pi^3) - 
      (la*Log[1 - x]*Log[1 - zb]^2)/(32*Pi^3) - (la*Log[x]*Log[1 - zb]^2)/
       (64*Pi^3) + (la*Log[1 - zb]^3)/(96*Pi^3) + (la*Log[zb])/(96*Pi) - 
      (la*H[0, 1, x]*Log[zb])/(32*Pi^3) + (Log[la]*Log[zb])/(8*Pi^3) + 
      (Log[1 - x]*Log[zb])/(8*Pi^3) - (la*Log[1 - x]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(16*Pi^3) - (la*Log[1 - x]*Log[x]*Log[zb])/(16*Pi^3) - 
      (la*Log[x]^2*Log[zb])/(64*Pi^3) - (Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(16*Pi^3) - (la*Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) + Log[zb]^2/(8*Pi^3) - (la*Log[1 - x]*Log[zb]^2)/(8*Pi^3) - 
      (la*Log[x]*Log[zb]^2)/(16*Pi^3) + (la*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - 
      (la*Log[zb]^3)/(12*Pi^3) - (la*Zeta[3])/(48*Pi^3))
 
MasterIntegral[RR, 5, zb, x, 1] = ep^2*(1/(128*Pi^3) - la/(128*Pi^3)) + 
    ep^3*(1/(64*Pi^3) - Log[1 - x]/(64*Pi^3) + (la*Log[1 - x])/(64*Pi^3) - 
      Log[x]/(128*Pi^3) + (la*Log[x])/(128*Pi^3) + Log[1 - zb]/(64*Pi^3) - 
      (la*Log[1 - zb])/(64*Pi^3) - Log[zb]/(32*Pi^3) + 
      (la*Log[zb])/(32*Pi^3) + Log[1 - x*zb]/(64*Pi^3) - 
      (la*Log[1 - x*zb])/(64*Pi^3)) + ep^4*(-1/(384*Pi) + la/(384*Pi) + 
      H[0, 1, x]/(128*Pi^3) - (la*H[0, 1, x])/(128*Pi^3) - 
      Log[1 - la]/(32*Pi^3) - Log[1 - x]/(32*Pi^3) + Log[1 - x]^2/(64*Pi^3) - 
      (la*Log[1 - x]^2)/(64*Pi^3) - Log[x]/(64*Pi^3) + 
      (Log[1 - x]*Log[x])/(64*Pi^3) - (la*Log[1 - x]*Log[x])/(64*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (la*Log[x]^2)/(256*Pi^3) + 
      Log[1 - zb]/(32*Pi^3) - (Log[1 - x]*Log[1 - zb])/(32*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb])/(32*Pi^3) - (Log[x]*Log[1 - zb])/
       (64*Pi^3) + (la*Log[x]*Log[1 - zb])/(64*Pi^3) + 
      Log[1 - zb]^2/(64*Pi^3) - (la*Log[1 - zb]^2)/(64*Pi^3) - 
      Log[zb]/(16*Pi^3) + (Log[1 - x]*Log[zb])/(16*Pi^3) - 
      (la*Log[1 - x]*Log[zb])/(16*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (la*Log[x]*Log[zb])/(32*Pi^3) - (Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (la*Log[1 - zb]*Log[zb])/(16*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (la*Log[zb]^2)/(16*Pi^3) + Log[1 - x*zb]/(32*Pi^3) - 
      (Log[1 - x]*Log[1 - x*zb])/(32*Pi^3) + (la*Log[1 - x]*Log[1 - x*zb])/
       (32*Pi^3) - (Log[x]*Log[1 - x*zb])/(64*Pi^3) + 
      (la*Log[x]*Log[1 - x*zb])/(64*Pi^3) + (Log[1 - zb]*Log[1 - x*zb])/
       (32*Pi^3) - (la*Log[1 - zb]*Log[1 - x*zb])/(32*Pi^3) - 
      (Log[zb]*Log[1 - x*zb])/(16*Pi^3) + (la*Log[zb]*Log[1 - x*zb])/
       (16*Pi^3) + Log[1 - x*zb]^2/(64*Pi^3) - (la*Log[1 - x*zb]^2)/
       (64*Pi^3)) + ep^5*(-1/(192*Pi) + H[0, 1, x]/(64*Pi^3) + 
      H[0, 0, 1, x]/(128*Pi^3) - (la*H[0, 0, 1, x])/(128*Pi^3) - 
      H[0, 1, 1, x]/(128*Pi^3) + (la*H[0, 1, 1, x])/(128*Pi^3) + 
      Log[1 - la]^2/(32*Pi^3) + Log[1 - x]/(192*Pi) - 
      (la*Log[1 - x])/(192*Pi) - (H[0, 1, x]*Log[1 - x])/(64*Pi^3) + 
      (la*H[0, 1, x]*Log[1 - x])/(64*Pi^3) + (Log[1 - la]*Log[1 - x])/
       (16*Pi^3) + Log[1 - x]^2/(32*Pi^3) - Log[1 - x]^3/(96*Pi^3) + 
      (la*Log[1 - x]^3)/(96*Pi^3) + Log[x]/(384*Pi) - (la*Log[x])/(384*Pi) - 
      (H[0, 1, x]*Log[x])/(128*Pi^3) + (la*H[0, 1, x]*Log[x])/(128*Pi^3) + 
      (Log[1 - la]*Log[x])/(32*Pi^3) + (Log[1 - x]*Log[x])/(32*Pi^3) - 
      (Log[1 - x]^2*Log[x])/(64*Pi^3) + (la*Log[1 - x]^2*Log[x])/(64*Pi^3) + 
      Log[x]^2/(128*Pi^3) - (Log[1 - x]*Log[x]^2)/(128*Pi^3) + 
      (la*Log[1 - x]*Log[x]^2)/(128*Pi^3) - Log[x]^3/(768*Pi^3) + 
      (la*Log[x]^3)/(768*Pi^3) - Log[1 - zb]/(192*Pi) + 
      (la*Log[1 - zb])/(192*Pi) + (H[0, 1, x]*Log[1 - zb])/(64*Pi^3) - 
      (la*H[0, 1, x]*Log[1 - zb])/(64*Pi^3) - (Log[1 - la]*Log[1 - zb])/
       (16*Pi^3) - (Log[1 - x]*Log[1 - zb])/(16*Pi^3) + 
      (Log[1 - x]^2*Log[1 - zb])/(32*Pi^3) - (la*Log[1 - x]^2*Log[1 - zb])/
       (32*Pi^3) - (Log[x]*Log[1 - zb])/(32*Pi^3) + 
      (Log[1 - x]*Log[x]*Log[1 - zb])/(32*Pi^3) - 
      (la*Log[1 - x]*Log[x]*Log[1 - zb])/(32*Pi^3) + 
      (Log[x]^2*Log[1 - zb])/(128*Pi^3) - (la*Log[x]^2*Log[1 - zb])/
       (128*Pi^3) + Log[1 - zb]^2/(32*Pi^3) - (Log[1 - x]*Log[1 - zb]^2)/
       (32*Pi^3) + (la*Log[1 - x]*Log[1 - zb]^2)/(32*Pi^3) - 
      (Log[x]*Log[1 - zb]^2)/(64*Pi^3) + (la*Log[x]*Log[1 - zb]^2)/
       (64*Pi^3) + Log[1 - zb]^3/(96*Pi^3) - (la*Log[1 - zb]^3)/(96*Pi^3) + 
      Log[zb]/(96*Pi) - (la*Log[zb])/(96*Pi) - (H[0, 1, x]*Log[zb])/
       (32*Pi^3) + (la*H[0, 1, x]*Log[zb])/(32*Pi^3) + 
      (Log[1 - la]*Log[zb])/(8*Pi^3) + (Log[1 - x]*Log[zb])/(8*Pi^3) - 
      (Log[1 - x]^2*Log[zb])/(16*Pi^3) + (la*Log[1 - x]^2*Log[zb])/
       (16*Pi^3) + (Log[x]*Log[zb])/(16*Pi^3) - (Log[1 - x]*Log[x]*Log[zb])/
       (16*Pi^3) + (la*Log[1 - x]*Log[x]*Log[zb])/(16*Pi^3) - 
      (Log[x]^2*Log[zb])/(64*Pi^3) + (la*Log[x]^2*Log[zb])/(64*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(8*Pi^3) + (Log[1 - x]*Log[1 - zb]*Log[zb])/
       (8*Pi^3) - (la*Log[1 - x]*Log[1 - zb]*Log[zb])/(8*Pi^3) + 
      (Log[x]*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(16*Pi^3) - (Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) + (la*Log[1 - zb]^2*Log[zb])/(16*Pi^3) + 
      Log[zb]^2/(8*Pi^3) - (Log[1 - x]*Log[zb]^2)/(8*Pi^3) + 
      (la*Log[1 - x]*Log[zb]^2)/(8*Pi^3) - (Log[x]*Log[zb]^2)/(16*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(16*Pi^3) + (Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - 
      (la*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - Log[zb]^3/(12*Pi^3) + 
      (la*Log[zb]^3)/(12*Pi^3) - Log[1 - x*zb]/(192*Pi) + 
      (la*Log[1 - x*zb])/(192*Pi) + (H[0, 1, x]*Log[1 - x*zb])/(64*Pi^3) - 
      (la*H[0, 1, x]*Log[1 - x*zb])/(64*Pi^3) - (Log[1 - la]*Log[1 - x*zb])/
       (16*Pi^3) - (Log[1 - x]*Log[1 - x*zb])/(16*Pi^3) + 
      (Log[1 - x]^2*Log[1 - x*zb])/(32*Pi^3) - 
      (la*Log[1 - x]^2*Log[1 - x*zb])/(32*Pi^3) - (Log[x]*Log[1 - x*zb])/
       (32*Pi^3) + (Log[1 - x]*Log[x]*Log[1 - x*zb])/(32*Pi^3) - 
      (la*Log[1 - x]*Log[x]*Log[1 - x*zb])/(32*Pi^3) + 
      (Log[x]^2*Log[1 - x*zb])/(128*Pi^3) - (la*Log[x]^2*Log[1 - x*zb])/
       (128*Pi^3) + (Log[1 - zb]*Log[1 - x*zb])/(16*Pi^3) - 
      (Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(16*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(16*Pi^3) - 
      (Log[x]*Log[1 - zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (la*Log[x]*Log[1 - zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (Log[1 - zb]^2*Log[1 - x*zb])/(32*Pi^3) - 
      (la*Log[1 - zb]^2*Log[1 - x*zb])/(32*Pi^3) - (Log[zb]*Log[1 - x*zb])/
       (8*Pi^3) + (Log[1 - x]*Log[zb]*Log[1 - x*zb])/(8*Pi^3) - 
      (la*Log[1 - x]*Log[zb]*Log[1 - x*zb])/(8*Pi^3) + 
      (Log[x]*Log[zb]*Log[1 - x*zb])/(16*Pi^3) - 
      (la*Log[x]*Log[zb]*Log[1 - x*zb])/(16*Pi^3) - 
      (Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(8*Pi^3) + 
      (la*Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(8*Pi^3) + 
      (Log[zb]^2*Log[1 - x*zb])/(8*Pi^3) - (la*Log[zb]^2*Log[1 - x*zb])/
       (8*Pi^3) + Log[1 - x*zb]^2/(32*Pi^3) - (Log[1 - x]*Log[1 - x*zb]^2)/
       (32*Pi^3) + (la*Log[1 - x]*Log[1 - x*zb]^2)/(32*Pi^3) - 
      (Log[x]*Log[1 - x*zb]^2)/(64*Pi^3) + (la*Log[x]*Log[1 - x*zb]^2)/
       (64*Pi^3) + (Log[1 - zb]*Log[1 - x*zb]^2)/(32*Pi^3) - 
      (la*Log[1 - zb]*Log[1 - x*zb]^2)/(32*Pi^3) - (Log[zb]*Log[1 - x*zb]^2)/
       (16*Pi^3) + (la*Log[zb]*Log[1 - x*zb]^2)/(16*Pi^3) + 
      Log[1 - x*zb]^3/(96*Pi^3) - (la*Log[1 - x*zb]^3)/(96*Pi^3) - 
      Zeta[3]/(48*Pi^3) + (la*Zeta[3])/(48*Pi^3))
 
MasterIntegral[RR, 5, zb, x, la] = ep^3/(64*Pi^3) + 
    ep^4*(-Log[1 - la]/(32*Pi^3) - Log[la]/(32*Pi^3) - Log[1 - x]/(32*Pi^3) - 
      Log[x]/(64*Pi^3) + Log[1 - zb]/(32*Pi^3) - Log[zb]/(16*Pi^3) + 
      Log[1 - la*x*zb]/(32*Pi^3)) + 
    ep^5*(-1/(192*Pi) + H[0, 1, x]/(64*Pi^3) + Log[1 - la]^2/(32*Pi^3) + 
      (Log[1 - la]*Log[la])/(16*Pi^3) + Log[la]^2/(32*Pi^3) + 
      (Log[1 - la]*Log[1 - x])/(16*Pi^3) + (Log[la]*Log[1 - x])/(16*Pi^3) + 
      Log[1 - x]^2/(32*Pi^3) + (Log[1 - la]*Log[x])/(32*Pi^3) + 
      (Log[la]*Log[x])/(32*Pi^3) + (Log[1 - x]*Log[x])/(32*Pi^3) + 
      Log[x]^2/(128*Pi^3) - (Log[1 - la]*Log[1 - zb])/(16*Pi^3) - 
      (Log[la]*Log[1 - zb])/(16*Pi^3) - (Log[1 - x]*Log[1 - zb])/(16*Pi^3) - 
      (Log[x]*Log[1 - zb])/(32*Pi^3) + Log[1 - zb]^2/(32*Pi^3) + 
      (Log[1 - la]*Log[zb])/(8*Pi^3) + (Log[la]*Log[zb])/(8*Pi^3) + 
      (Log[1 - x]*Log[zb])/(8*Pi^3) + (Log[x]*Log[zb])/(16*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(8*Pi^3) + Log[zb]^2/(8*Pi^3) - 
      (Log[1 - la]*Log[1 - la*x*zb])/(16*Pi^3) - (Log[la]*Log[1 - la*x*zb])/
       (16*Pi^3) - (Log[1 - x]*Log[1 - la*x*zb])/(16*Pi^3) - 
      (Log[x]*Log[1 - la*x*zb])/(32*Pi^3) + (Log[1 - zb]*Log[1 - la*x*zb])/
       (16*Pi^3) - (Log[zb]*Log[1 - la*x*zb])/(8*Pi^3) + 
      Log[1 - la*x*zb]^2/(32*Pi^3))
 
MasterIntegral[RR, 6, 0, 0, 0] = (la*x*zb)/(1024*Pi^3) + 
    ep*((la*x)/(256*Pi^3) + (la*zb)/(1024*Pi^3) + (x*zb)/(512*Pi^3)) + 
    ep^2*(la/(256*Pi^3) + x/(128*Pi^3) + zb/(512*Pi^3) - 
      (la*x*zb)/(3072*Pi) - (x*zb*Log[la])/(256*Pi^3) - 
      (la*zb*Log[x])/(1024*Pi^3) - (la*x*Log[zb])/(64*Pi^3)) + 
    ep^4*(-la/(768*Pi) - x/(384*Pi) - zb/(1536*Pi) + (la*Pi*x*zb)/92160 - 
      Log[la]/(64*Pi^3) + (x*zb*Log[la])/(768*Pi) + (x*Log[la]^2)/(64*Pi^3) + 
      (zb*Log[la]^2)/(256*Pi^3) - (x*zb*Log[la]^3)/(384*Pi^3) - 
      Log[x]/(128*Pi^3) + (la*zb*Log[x])/(3072*Pi) + 
      (zb*Log[la]*Log[x])/(256*Pi^3) + (la*Log[x]^2)/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - (la*zb*Log[x]^3)/(6144*Pi^3) - 
      Log[zb]/(32*Pi^3) + (la*x*Log[zb])/(192*Pi) + (x*Log[la]*Log[zb])/
       (16*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) + (la*Log[zb]^2)/(32*Pi^3) + 
      (x*Log[zb]^2)/(16*Pi^3) - (la*x*Log[zb]^3)/(24*Pi^3) - 
      (la*x*Zeta[3])/(96*Pi^3) - (la*zb*Zeta[3])/(384*Pi^3) - 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^3*(1/(128*Pi^3) - (la*x)/(768*Pi) - 
      (la*zb)/(3072*Pi) - (x*zb)/(1536*Pi) - (x*Log[la])/(64*Pi^3) - 
      (zb*Log[la])/(256*Pi^3) + (x*zb*Log[la]^2)/(256*Pi^3) - 
      (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (la*zb*Log[x]^2)/(2048*Pi^3) - (la*Log[zb])/(64*Pi^3) - 
      (x*Log[zb])/(32*Pi^3) + (la*x*Log[zb]^2)/(32*Pi^3) - 
      (la*x*zb*Zeta[3])/(384*Pi^3)) + ep^5*(-1/(384*Pi) + (la*Pi*x)/23040 + 
      (la*Pi*zb)/92160 + (Pi*x*zb)/46080 + (x*Log[la])/(192*Pi) + 
      (zb*Log[la])/(768*Pi) + Log[la]^2/(64*Pi^3) - 
      (x*zb*Log[la]^2)/(768*Pi) - (x*Log[la]^3)/(96*Pi^3) - 
      (zb*Log[la]^3)/(384*Pi^3) + (x*zb*Log[la]^4)/(768*Pi^3) + 
      (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[la]*Log[x])/(64*Pi^3) - (zb*Log[la]^2*Log[x])/(256*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (la*zb*Log[x]^2)/(6144*Pi) - 
      (zb*Log[la]*Log[x]^2)/(512*Pi^3) - (la*Log[x]^3)/(1536*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (la*zb*Log[x]^4)/(24576*Pi^3) + 
      (la*Log[zb])/(192*Pi) + (x*Log[zb])/(96*Pi) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (la*Log[x]^2*Log[zb])/(128*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (la*x*Log[zb]^2)/(96*Pi) - 
      (x*Log[la]*Log[zb]^2)/(8*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) - 
      (la*Log[zb]^3)/(24*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) + 
      (la*x*Log[zb]^4)/(24*Pi^3) - (la*Zeta[3])/(96*Pi^3) - 
      (x*Zeta[3])/(48*Pi^3) - (zb*Zeta[3])/(192*Pi^3) + 
      (la*x*zb*Zeta[3])/(1152*Pi) + (x*zb*Log[la]*Zeta[3])/(96*Pi^3) + 
      (la*zb*Log[x]*Zeta[3])/(384*Pi^3) + (la*x*Log[zb]*Zeta[3])/(24*Pi^3) - 
      (la*x*zb*Zeta[5])/(160*Pi^3))
 
MasterIntegral[RR, 6, 0, 0, 1] = (x*zb)/(1024*Pi^3) - (la*x*zb)/(1024*Pi^3) + 
    ep*(x/(256*Pi^3) - (la*x)/(256*Pi^3) + zb/(1024*Pi^3) - 
      (la*zb)/(1024*Pi^3) + (x*zb)/(512*Pi^3)) + 
    ep^2*(1/(256*Pi^3) - la/(256*Pi^3) + x/(128*Pi^3) + zb/(512*Pi^3) - 
      (x*zb)/(3072*Pi) + (la*x*zb)/(3072*Pi) - (x*zb*Log[1 - la])/
       (256*Pi^3) - (zb*Log[x])/(1024*Pi^3) + (la*zb*Log[x])/(1024*Pi^3) - 
      (x*Log[zb])/(64*Pi^3) + (la*x*Log[zb])/(64*Pi^3)) + 
    ep^4*(-1/(768*Pi) + la/(768*Pi) - x/(384*Pi) - zb/(1536*Pi) + 
      (Pi*x*zb)/92160 - (la*Pi*x*zb)/92160 - Log[1 - la]/(64*Pi^3) + 
      (x*zb*Log[1 - la])/(768*Pi) + (x*Log[1 - la]^2)/(64*Pi^3) + 
      (zb*Log[1 - la]^2)/(256*Pi^3) - (x*zb*Log[1 - la]^3)/(384*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[x])/(3072*Pi) - (la*zb*Log[x])/(3072*Pi) + 
      (zb*Log[1 - la]*Log[x])/(256*Pi^3) + Log[x]^2/(512*Pi^3) - 
      (la*Log[x]^2)/(512*Pi^3) + (zb*Log[x]^2)/(1024*Pi^3) - 
      (zb*Log[x]^3)/(6144*Pi^3) + (la*zb*Log[x]^3)/(6144*Pi^3) - 
      Log[zb]/(32*Pi^3) + (x*Log[zb])/(192*Pi) - (la*x*Log[zb])/(192*Pi) + 
      (x*Log[1 - la]*Log[zb])/(16*Pi^3) + (Log[x]*Log[zb])/(64*Pi^3) - 
      (la*Log[x]*Log[zb])/(64*Pi^3) + Log[zb]^2/(32*Pi^3) - 
      (la*Log[zb]^2)/(32*Pi^3) + (x*Log[zb]^2)/(16*Pi^3) - 
      (x*Log[zb]^3)/(24*Pi^3) + (la*x*Log[zb]^3)/(24*Pi^3) - 
      (x*Zeta[3])/(96*Pi^3) + (la*x*Zeta[3])/(96*Pi^3) - 
      (zb*Zeta[3])/(384*Pi^3) + (la*zb*Zeta[3])/(384*Pi^3) - 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^3*(1/(128*Pi^3) - x/(768*Pi) + 
      (la*x)/(768*Pi) - zb/(3072*Pi) + (la*zb)/(3072*Pi) - (x*zb)/(1536*Pi) - 
      (x*Log[1 - la])/(64*Pi^3) - (zb*Log[1 - la])/(256*Pi^3) + 
      (x*zb*Log[1 - la]^2)/(256*Pi^3) - Log[x]/(256*Pi^3) + 
      (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (zb*Log[x]^2)/(2048*Pi^3) - (la*zb*Log[x]^2)/(2048*Pi^3) - 
      Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3) - (x*Log[zb])/(32*Pi^3) + 
      (x*Log[zb]^2)/(32*Pi^3) - (la*x*Log[zb]^2)/(32*Pi^3) - 
      (x*zb*Zeta[3])/(384*Pi^3) + (la*x*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (Pi*x)/23040 - (la*Pi*x)/23040 + (Pi*zb)/92160 - 
      (la*Pi*zb)/92160 + (Pi*x*zb)/46080 + (x*Log[1 - la])/(192*Pi) + 
      (zb*Log[1 - la])/(768*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (x*zb*Log[1 - la]^2)/(768*Pi) - (x*Log[1 - la]^3)/(96*Pi^3) - 
      (zb*Log[1 - la]^3)/(384*Pi^3) + (x*zb*Log[1 - la]^4)/(768*Pi^3) + 
      Log[x]/(768*Pi) - (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (zb*Log[x]^2)/(6144*Pi) + 
      (la*zb*Log[x]^2)/(6144*Pi) - (zb*Log[1 - la]*Log[x]^2)/(512*Pi^3) - 
      Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (zb*Log[x]^4)/(24576*Pi^3) - 
      (la*zb*Log[x]^4)/(24576*Pi^3) + Log[zb]/(192*Pi) - 
      (la*Log[zb])/(192*Pi) + (x*Log[zb])/(96*Pi) + (Log[1 - la]*Log[zb])/
       (16*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (Log[x]^2*Log[zb])/(128*Pi^3) + 
      (la*Log[x]^2*Log[zb])/(128*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (x*Log[zb]^2)/(96*Pi) + (la*x*Log[zb]^2)/(96*Pi) - 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(32*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) + 
      (x*Log[zb]^4)/(24*Pi^3) - (la*x*Log[zb]^4)/(24*Pi^3) - 
      Zeta[3]/(96*Pi^3) + (la*Zeta[3])/(96*Pi^3) - (x*Zeta[3])/(48*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (x*zb*Zeta[3])/(1152*Pi) - 
      (la*x*zb*Zeta[3])/(1152*Pi) + (x*zb*Log[1 - la]*Zeta[3])/(96*Pi^3) + 
      (zb*Log[x]*Zeta[3])/(384*Pi^3) - (la*zb*Log[x]*Zeta[3])/(384*Pi^3) + 
      (x*Log[zb]*Zeta[3])/(24*Pi^3) - (la*x*Log[zb]*Zeta[3])/(24*Pi^3) - 
      (x*zb*Zeta[5])/(160*Pi^3) + (la*x*zb*Zeta[5])/(160*Pi^3))
 
MasterIntegral[RR, 6, 0, 0, la] = (ep*x*zb)/(512*Pi^3) + 
    ep^2*(x/(128*Pi^3) + zb/(512*Pi^3) - (x*zb*Log[1 - la])/(256*Pi^3) - 
      (x*zb*Log[la])/(256*Pi^3)) + ep^3*(1/(128*Pi^3) - (x*zb)/(1536*Pi) - 
      (x*Log[1 - la])/(64*Pi^3) - (zb*Log[1 - la])/(256*Pi^3) + 
      (x*zb*Log[1 - la]^2)/(256*Pi^3) - (x*Log[la])/(64*Pi^3) - 
      (zb*Log[la])/(256*Pi^3) + (x*zb*Log[1 - la]*Log[la])/(128*Pi^3) + 
      (x*zb*Log[la]^2)/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) - 
      (x*Log[zb])/(32*Pi^3)) + ep^4*(-x/(384*Pi) - zb/(1536*Pi) - 
      Log[1 - la]/(64*Pi^3) + (x*zb*Log[1 - la])/(768*Pi) + 
      (x*Log[1 - la]^2)/(64*Pi^3) + (zb*Log[1 - la]^2)/(256*Pi^3) - 
      (x*zb*Log[1 - la]^3)/(384*Pi^3) - Log[la]/(64*Pi^3) + 
      (x*zb*Log[la])/(768*Pi) + (x*Log[1 - la]*Log[la])/(32*Pi^3) + 
      (zb*Log[1 - la]*Log[la])/(128*Pi^3) - (x*zb*Log[1 - la]^2*Log[la])/
       (128*Pi^3) + (x*Log[la]^2)/(64*Pi^3) + (zb*Log[la]^2)/(256*Pi^3) - 
      (x*zb*Log[1 - la]*Log[la]^2)/(128*Pi^3) - (x*zb*Log[la]^3)/(384*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[1 - la]*Log[x])/(256*Pi^3) + 
      (zb*Log[la]*Log[x])/(256*Pi^3) + (zb*Log[x]^2)/(1024*Pi^3) - 
      Log[zb]/(32*Pi^3) + (x*Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (x*Log[la]*Log[zb])/(16*Pi^3) + (x*Log[zb]^2)/(16*Pi^3) - 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^5*(-1/(384*Pi) + (Pi*x*zb)/46080 + 
      (x*Log[1 - la])/(192*Pi) + (zb*Log[1 - la])/(768*Pi) + 
      Log[1 - la]^2/(64*Pi^3) - (x*zb*Log[1 - la]^2)/(768*Pi) - 
      (x*Log[1 - la]^3)/(96*Pi^3) - (zb*Log[1 - la]^3)/(384*Pi^3) + 
      (x*zb*Log[1 - la]^4)/(768*Pi^3) + (x*Log[la])/(192*Pi) + 
      (zb*Log[la])/(768*Pi) + (Log[1 - la]*Log[la])/(32*Pi^3) - 
      (x*zb*Log[1 - la]*Log[la])/(384*Pi) - (x*Log[1 - la]^2*Log[la])/
       (32*Pi^3) - (zb*Log[1 - la]^2*Log[la])/(128*Pi^3) + 
      (x*zb*Log[1 - la]^3*Log[la])/(192*Pi^3) + Log[la]^2/(64*Pi^3) - 
      (x*zb*Log[la]^2)/(768*Pi) - (x*Log[1 - la]*Log[la]^2)/(32*Pi^3) - 
      (zb*Log[1 - la]*Log[la]^2)/(128*Pi^3) + (x*zb*Log[1 - la]^2*Log[la]^2)/
       (128*Pi^3) - (x*Log[la]^3)/(96*Pi^3) - (zb*Log[la]^3)/(384*Pi^3) + 
      (x*zb*Log[1 - la]*Log[la]^3)/(192*Pi^3) + (x*zb*Log[la]^4)/(768*Pi^3) + 
      (zb*Log[x])/(1536*Pi) + (Log[1 - la]*Log[x])/(64*Pi^3) - 
      (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + (Log[la]*Log[x])/(64*Pi^3) - 
      (zb*Log[1 - la]*Log[la]*Log[x])/(128*Pi^3) - (zb*Log[la]^2*Log[x])/
       (256*Pi^3) + Log[x]^2/(256*Pi^3) - (zb*Log[1 - la]*Log[x]^2)/
       (512*Pi^3) - (zb*Log[la]*Log[x]^2)/(512*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (x*Log[zb])/(96*Pi) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]*Log[la]*Log[zb])/
       (8*Pi^3) - (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - (x*Log[la]*Log[zb]^2)/(8*Pi^3) - 
      (x*Log[zb]^3)/(12*Pi^3) - (x*Zeta[3])/(48*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (x*zb*Log[1 - la]*Zeta[3])/(96*Pi^3) + 
      (x*zb*Log[la]*Zeta[3])/(96*Pi^3))
 
MasterIntegral[RR, 6, 0, 1, 0] = 0
 
MasterIntegral[RR, 6, 0, 1, 1] = 0
 
MasterIntegral[RR, 6, 0, 1, la] = 0
 
MasterIntegral[RR, 6, 0, x, 0] = (ep*la*zb)/(1024*Pi^3) + 
    ep^2*(la/(256*Pi^3) + zb/(512*Pi^3) - (la*zb*Log[1 - x])/(1024*Pi^3) - 
      (la*zb*Log[x])/(1024*Pi^3)) + ep^3*(1/(128*Pi^3) - (la*zb)/(3072*Pi) - 
      (zb*Log[la])/(256*Pi^3) - (la*Log[1 - x])/(256*Pi^3) - 
      (zb*Log[1 - x])/(512*Pi^3) + (la*zb*Log[1 - x]^2)/(2048*Pi^3) - 
      (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (la*zb*Log[1 - x]*Log[x])/(1024*Pi^3) + (la*zb*Log[x]^2)/(2048*Pi^3) - 
      (la*Log[zb])/(64*Pi^3)) + ep^4*(-la/(768*Pi) - zb/(1536*Pi) - 
      Log[la]/(64*Pi^3) + (zb*Log[la]^2)/(256*Pi^3) - Log[1 - x]/(128*Pi^3) + 
      (la*zb*Log[1 - x])/(3072*Pi) + (zb*Log[la]*Log[1 - x])/(256*Pi^3) + 
      (la*Log[1 - x]^2)/(512*Pi^3) + (zb*Log[1 - x]^2)/(1024*Pi^3) - 
      (la*zb*Log[1 - x]^3)/(6144*Pi^3) - Log[x]/(128*Pi^3) + 
      (la*zb*Log[x])/(3072*Pi) + (zb*Log[la]*Log[x])/(256*Pi^3) + 
      (la*Log[1 - x]*Log[x])/(256*Pi^3) + (zb*Log[1 - x]*Log[x])/(512*Pi^3) - 
      (la*zb*Log[1 - x]^2*Log[x])/(2048*Pi^3) + (la*Log[x]^2)/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - (la*zb*Log[1 - x]*Log[x]^2)/(2048*Pi^3) - 
      (la*zb*Log[x]^3)/(6144*Pi^3) - Log[zb]/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb])/(64*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) + 
      (la*Log[zb]^2)/(32*Pi^3) - (la*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (la*Pi*zb)/92160 + (zb*Log[la])/(768*Pi) + 
      Log[la]^2/(64*Pi^3) - (zb*Log[la]^3)/(384*Pi^3) + 
      (la*Log[1 - x])/(768*Pi) + (zb*Log[1 - x])/(1536*Pi) + 
      (Log[la]*Log[1 - x])/(64*Pi^3) - (zb*Log[la]^2*Log[1 - x])/(256*Pi^3) + 
      Log[1 - x]^2/(256*Pi^3) - (la*zb*Log[1 - x]^2)/(6144*Pi) - 
      (zb*Log[la]*Log[1 - x]^2)/(512*Pi^3) - (la*Log[1 - x]^3)/(1536*Pi^3) - 
      (zb*Log[1 - x]^3)/(3072*Pi^3) + (la*zb*Log[1 - x]^4)/(24576*Pi^3) + 
      (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[la]*Log[x])/(64*Pi^3) - (zb*Log[la]^2*Log[x])/(256*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (la*zb*Log[1 - x]*Log[x])/(3072*Pi) - 
      (zb*Log[la]*Log[1 - x]*Log[x])/(256*Pi^3) - (la*Log[1 - x]^2*Log[x])/
       (512*Pi^3) - (zb*Log[1 - x]^2*Log[x])/(1024*Pi^3) + 
      (la*zb*Log[1 - x]^3*Log[x])/(6144*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (la*zb*Log[x]^2)/(6144*Pi) - (zb*Log[la]*Log[x]^2)/(512*Pi^3) - 
      (la*Log[1 - x]*Log[x]^2)/(512*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/
       (1024*Pi^3) + (la*zb*Log[1 - x]^2*Log[x]^2)/(4096*Pi^3) - 
      (la*Log[x]^3)/(1536*Pi^3) - (zb*Log[x]^3)/(3072*Pi^3) + 
      (la*zb*Log[1 - x]*Log[x]^3)/(6144*Pi^3) + (la*zb*Log[x]^4)/
       (24576*Pi^3) + (la*Log[zb])/(192*Pi) + (Log[la]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(32*Pi^3) - (la*Log[1 - x]^2*Log[zb])/(128*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (la*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) - 
      (la*Log[x]^2*Log[zb])/(128*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) - 
      (la*Log[zb]^3)/(24*Pi^3) - (la*Zeta[3])/(96*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (la*zb*Log[1 - x]*Zeta[3])/(384*Pi^3) + 
      (la*zb*Log[x]*Zeta[3])/(384*Pi^3))
 
MasterIntegral[RR, 6, 0, x, 1] = ep*(zb/(1024*Pi^3) - (la*zb)/(1024*Pi^3)) + 
    ep^2*(1/(256*Pi^3) - la/(256*Pi^3) + zb/(512*Pi^3) - 
      (zb*Log[1 - x])/(1024*Pi^3) + (la*zb*Log[1 - x])/(1024*Pi^3) - 
      (zb*Log[x])/(1024*Pi^3) + (la*zb*Log[x])/(1024*Pi^3)) + 
    ep^3*(1/(128*Pi^3) - zb/(3072*Pi) + (la*zb)/(3072*Pi) - 
      (zb*Log[1 - la])/(256*Pi^3) - Log[1 - x]/(256*Pi^3) + 
      (la*Log[1 - x])/(256*Pi^3) - (zb*Log[1 - x])/(512*Pi^3) + 
      (zb*Log[1 - x]^2)/(2048*Pi^3) - (la*zb*Log[1 - x]^2)/(2048*Pi^3) - 
      Log[x]/(256*Pi^3) + (la*Log[x])/(256*Pi^3) - (zb*Log[x])/(512*Pi^3) + 
      (zb*Log[1 - x]*Log[x])/(1024*Pi^3) - (la*zb*Log[1 - x]*Log[x])/
       (1024*Pi^3) + (zb*Log[x]^2)/(2048*Pi^3) - (la*zb*Log[x]^2)/
       (2048*Pi^3) - Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3)) + 
    ep^4*(-1/(768*Pi) + la/(768*Pi) - zb/(1536*Pi) - Log[1 - la]/(64*Pi^3) + 
      (zb*Log[1 - la]^2)/(256*Pi^3) - Log[1 - x]/(128*Pi^3) + 
      (zb*Log[1 - x])/(3072*Pi) - (la*zb*Log[1 - x])/(3072*Pi) + 
      (zb*Log[1 - la]*Log[1 - x])/(256*Pi^3) + Log[1 - x]^2/(512*Pi^3) - 
      (la*Log[1 - x]^2)/(512*Pi^3) + (zb*Log[1 - x]^2)/(1024*Pi^3) - 
      (zb*Log[1 - x]^3)/(6144*Pi^3) + (la*zb*Log[1 - x]^3)/(6144*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[x])/(3072*Pi) - (la*zb*Log[x])/(3072*Pi) + 
      (zb*Log[1 - la]*Log[x])/(256*Pi^3) + (Log[1 - x]*Log[x])/(256*Pi^3) - 
      (la*Log[1 - x]*Log[x])/(256*Pi^3) + (zb*Log[1 - x]*Log[x])/(512*Pi^3) - 
      (zb*Log[1 - x]^2*Log[x])/(2048*Pi^3) + (la*zb*Log[1 - x]^2*Log[x])/
       (2048*Pi^3) + Log[x]^2/(512*Pi^3) - (la*Log[x]^2)/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(2048*Pi^3) + 
      (la*zb*Log[1 - x]*Log[x]^2)/(2048*Pi^3) - (zb*Log[x]^3)/(6144*Pi^3) + 
      (la*zb*Log[x]^3)/(6144*Pi^3) - Log[zb]/(32*Pi^3) + 
      (Log[1 - x]*Log[zb])/(64*Pi^3) - (la*Log[1 - x]*Log[zb])/(64*Pi^3) + 
      (Log[x]*Log[zb])/(64*Pi^3) - (la*Log[x]*Log[zb])/(64*Pi^3) + 
      Log[zb]^2/(32*Pi^3) - (la*Log[zb]^2)/(32*Pi^3) - 
      (zb*Zeta[3])/(384*Pi^3) + (la*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (Pi*zb)/92160 - (la*Pi*zb)/92160 + 
      (zb*Log[1 - la])/(768*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (zb*Log[1 - la]^3)/(384*Pi^3) + Log[1 - x]/(768*Pi) - 
      (la*Log[1 - x])/(768*Pi) + (zb*Log[1 - x])/(1536*Pi) + 
      (Log[1 - la]*Log[1 - x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[1 - x])/
       (256*Pi^3) + Log[1 - x]^2/(256*Pi^3) - (zb*Log[1 - x]^2)/(6144*Pi) + 
      (la*zb*Log[1 - x]^2)/(6144*Pi) - (zb*Log[1 - la]*Log[1 - x]^2)/
       (512*Pi^3) - Log[1 - x]^3/(1536*Pi^3) + (la*Log[1 - x]^3)/
       (1536*Pi^3) - (zb*Log[1 - x]^3)/(3072*Pi^3) + 
      (zb*Log[1 - x]^4)/(24576*Pi^3) - (la*zb*Log[1 - x]^4)/(24576*Pi^3) + 
      Log[x]/(768*Pi) - (la*Log[x])/(768*Pi) + (zb*Log[x])/(1536*Pi) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (zb*Log[1 - x]*Log[x])/(3072*Pi) + 
      (la*zb*Log[1 - x]*Log[x])/(3072*Pi) - 
      (zb*Log[1 - la]*Log[1 - x]*Log[x])/(256*Pi^3) - 
      (Log[1 - x]^2*Log[x])/(512*Pi^3) + (la*Log[1 - x]^2*Log[x])/
       (512*Pi^3) - (zb*Log[1 - x]^2*Log[x])/(1024*Pi^3) + 
      (zb*Log[1 - x]^3*Log[x])/(6144*Pi^3) - (la*zb*Log[1 - x]^3*Log[x])/
       (6144*Pi^3) + Log[x]^2/(256*Pi^3) - (zb*Log[x]^2)/(6144*Pi) + 
      (la*zb*Log[x]^2)/(6144*Pi) - (zb*Log[1 - la]*Log[x]^2)/(512*Pi^3) - 
      (Log[1 - x]*Log[x]^2)/(512*Pi^3) + (la*Log[1 - x]*Log[x]^2)/
       (512*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(1024*Pi^3) + 
      (zb*Log[1 - x]^2*Log[x]^2)/(4096*Pi^3) - (la*zb*Log[1 - x]^2*Log[x]^2)/
       (4096*Pi^3) - Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (zb*Log[1 - x]*Log[x]^3)/(6144*Pi^3) - 
      (la*zb*Log[1 - x]*Log[x]^3)/(6144*Pi^3) + (zb*Log[x]^4)/(24576*Pi^3) - 
      (la*zb*Log[x]^4)/(24576*Pi^3) + Log[zb]/(192*Pi) - 
      (la*Log[zb])/(192*Pi) + (Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(32*Pi^3) - (Log[1 - x]^2*Log[zb])/(128*Pi^3) + 
      (la*Log[1 - x]^2*Log[zb])/(128*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) + (la*Log[1 - x]*Log[x]*Log[zb])/
       (64*Pi^3) - (Log[x]^2*Log[zb])/(128*Pi^3) + (la*Log[x]^2*Log[zb])/
       (128*Pi^3) + Log[zb]^2/(16*Pi^3) - (Log[1 - x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(32*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) - Zeta[3]/(96*Pi^3) + (la*Zeta[3])/(96*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3) + (zb*Log[1 - x]*Zeta[3])/(384*Pi^3) - 
      (la*zb*Log[1 - x]*Zeta[3])/(384*Pi^3) + (zb*Log[x]*Zeta[3])/
       (384*Pi^3) - (la*zb*Log[x]*Zeta[3])/(384*Pi^3))
 
MasterIntegral[RR, 6, 0, x, la] = (ep^2*zb)/(512*Pi^3) + 
    ep^3*(1/(128*Pi^3) - (zb*Log[1 - la])/(256*Pi^3) - 
      (zb*Log[la])/(256*Pi^3) - (zb*Log[1 - x])/(512*Pi^3) - 
      (zb*Log[x])/(512*Pi^3)) + ep^4*(-zb/(1536*Pi) - Log[1 - la]/(64*Pi^3) + 
      (zb*Log[1 - la]^2)/(256*Pi^3) - Log[la]/(64*Pi^3) + 
      (zb*Log[1 - la]*Log[la])/(128*Pi^3) + (zb*Log[la]^2)/(256*Pi^3) - 
      Log[1 - x]/(128*Pi^3) + (zb*Log[1 - la]*Log[1 - x])/(256*Pi^3) + 
      (zb*Log[la]*Log[1 - x])/(256*Pi^3) + (zb*Log[1 - x]^2)/(1024*Pi^3) - 
      Log[x]/(128*Pi^3) + (zb*Log[1 - la]*Log[x])/(256*Pi^3) + 
      (zb*Log[la]*Log[x])/(256*Pi^3) + (zb*Log[1 - x]*Log[x])/(512*Pi^3) + 
      (zb*Log[x]^2)/(1024*Pi^3) - Log[zb]/(32*Pi^3)) + 
    ep^5*(-1/(384*Pi) + (zb*Log[1 - la])/(768*Pi) + Log[1 - la]^2/(64*Pi^3) - 
      (zb*Log[1 - la]^3)/(384*Pi^3) + (zb*Log[la])/(768*Pi) + 
      (Log[1 - la]*Log[la])/(32*Pi^3) - (zb*Log[1 - la]^2*Log[la])/
       (128*Pi^3) + Log[la]^2/(64*Pi^3) - (zb*Log[1 - la]*Log[la]^2)/
       (128*Pi^3) - (zb*Log[la]^3)/(384*Pi^3) + (zb*Log[1 - x])/(1536*Pi) + 
      (Log[1 - la]*Log[1 - x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[1 - x])/
       (256*Pi^3) + (Log[la]*Log[1 - x])/(64*Pi^3) - 
      (zb*Log[1 - la]*Log[la]*Log[1 - x])/(128*Pi^3) - 
      (zb*Log[la]^2*Log[1 - x])/(256*Pi^3) + Log[1 - x]^2/(256*Pi^3) - 
      (zb*Log[1 - la]*Log[1 - x]^2)/(512*Pi^3) - (zb*Log[la]*Log[1 - x]^2)/
       (512*Pi^3) - (zb*Log[1 - x]^3)/(3072*Pi^3) + (zb*Log[x])/(1536*Pi) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]^2*Log[x])/(256*Pi^3) + 
      (Log[la]*Log[x])/(64*Pi^3) - (zb*Log[1 - la]*Log[la]*Log[x])/
       (128*Pi^3) - (zb*Log[la]^2*Log[x])/(256*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (zb*Log[1 - la]*Log[1 - x]*Log[x])/
       (256*Pi^3) - (zb*Log[la]*Log[1 - x]*Log[x])/(256*Pi^3) - 
      (zb*Log[1 - x]^2*Log[x])/(1024*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (zb*Log[1 - la]*Log[x]^2)/(512*Pi^3) - (zb*Log[la]*Log[x]^2)/
       (512*Pi^3) - (zb*Log[1 - x]*Log[x]^2)/(1024*Pi^3) - 
      (zb*Log[x]^3)/(3072*Pi^3) + (Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (zb*Zeta[3])/(192*Pi^3))
 
MasterIntegral[RR, 6, zb, 0, 0] = (ep*la*x)/(256*Pi^3) + 
    ep^2*(la/(256*Pi^3) + x/(128*Pi^3) + (3*la*x*Log[1 - zb])/(256*Pi^3) - 
      (la*x*Log[zb])/(64*Pi^3)) + ep^3*(1/(128*Pi^3) - (la*x)/(768*Pi) - 
      (la*x*H[0, 1, zb])/(128*Pi^3) - (x*Log[la])/(64*Pi^3) - 
      (la*Log[x])/(256*Pi^3) + (3*la*Log[1 - zb])/(256*Pi^3) + 
      (3*x*Log[1 - zb])/(128*Pi^3) + (7*la*x*Log[1 - zb]^2)/(512*Pi^3) - 
      (la*Log[zb])/(64*Pi^3) - (x*Log[zb])/(32*Pi^3) - 
      (3*la*x*Log[1 - zb]*Log[zb])/(64*Pi^3) + (la*x*Log[zb]^2)/(32*Pi^3)) + 
    ep^4*(-la/(768*Pi) - x/(384*Pi) - (la*H[0, 1, zb])/(128*Pi^3) - 
      (x*H[0, 1, zb])/(64*Pi^3) - (la*x*H[0, 0, 1, zb])/(64*Pi^3) + 
      (la*x*H[0, 1, 1, zb])/(128*Pi^3) - Log[la]/(64*Pi^3) + 
      (x*Log[la]^2)/(64*Pi^3) - Log[x]/(128*Pi^3) + 
      (la*Log[x]^2)/(512*Pi^3) + (3*Log[1 - zb])/(128*Pi^3) - 
      (la*x*Log[1 - zb])/(256*Pi) - (la*x*H[0, 1, zb]*Log[1 - zb])/
       (128*Pi^3) - (3*x*Log[la]*Log[1 - zb])/(64*Pi^3) - 
      (3*la*Log[x]*Log[1 - zb])/(256*Pi^3) + (7*la*Log[1 - zb]^2)/
       (512*Pi^3) + (7*x*Log[1 - zb]^2)/(256*Pi^3) + 
      (5*la*x*Log[1 - zb]^3)/(512*Pi^3) - Log[zb]/(32*Pi^3) + 
      (la*x*Log[zb])/(192*Pi) + (la*x*H[0, 1, zb]*Log[zb])/(32*Pi^3) + 
      (x*Log[la]*Log[zb])/(16*Pi^3) + (la*Log[x]*Log[zb])/(64*Pi^3) - 
      (3*la*Log[1 - zb]*Log[zb])/(64*Pi^3) - (3*x*Log[1 - zb]*Log[zb])/
       (32*Pi^3) - (7*la*x*Log[1 - zb]^2*Log[zb])/(128*Pi^3) + 
      (la*Log[zb]^2)/(32*Pi^3) + (x*Log[zb]^2)/(16*Pi^3) + 
      (3*la*x*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - (la*x*Log[zb]^3)/(24*Pi^3) - 
      (la*x*Zeta[3])/(96*Pi^3)) + ep^5*(-1/(384*Pi) + (la*Pi*x)/23040 - 
      H[0, 1, zb]/(64*Pi^3) + (la*x*H[0, 1, zb])/(384*Pi) - 
      (la*H[0, 0, 1, zb])/(64*Pi^3) - (x*H[0, 0, 1, zb])/(32*Pi^3) + 
      (la*H[0, 1, 1, zb])/(128*Pi^3) + (x*H[0, 1, 1, zb])/(64*Pi^3) - 
      (la*x*H[0, 0, 0, 1, zb])/(32*Pi^3) + (la*x*H[0, 0, 1, 1, zb])/
       (64*Pi^3) - (la*x*H[0, 1, 1, 1, zb])/(128*Pi^3) + 
      (x*Log[la])/(192*Pi) + (x*H[0, 1, zb]*Log[la])/(32*Pi^3) + 
      Log[la]^2/(64*Pi^3) - (x*Log[la]^3)/(96*Pi^3) + (la*Log[x])/(768*Pi) + 
      (la*H[0, 1, zb]*Log[x])/(128*Pi^3) + (Log[la]*Log[x])/(64*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (la*Log[x]^3)/(1536*Pi^3) - 
      (la*Log[1 - zb])/(256*Pi) - (x*Log[1 - zb])/(128*Pi) - 
      (la*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - (x*H[0, 1, zb]*Log[1 - zb])/
       (64*Pi^3) - (la*x*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
      (la*x*H[0, 1, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (3*Log[la]*Log[1 - zb])/(64*Pi^3) + (3*x*Log[la]^2*Log[1 - zb])/
       (64*Pi^3) - (3*Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (3*la*Log[x]^2*Log[1 - zb])/(512*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) - 
      (7*la*x*Log[1 - zb]^2)/(1536*Pi) - (la*x*H[0, 1, zb]*Log[1 - zb]^2)/
       (256*Pi^3) - (7*x*Log[la]*Log[1 - zb]^2)/(128*Pi^3) - 
      (7*la*Log[x]*Log[1 - zb]^2)/(512*Pi^3) + (5*la*Log[1 - zb]^3)/
       (512*Pi^3) + (5*x*Log[1 - zb]^3)/(256*Pi^3) + 
      (31*la*x*Log[1 - zb]^4)/(6144*Pi^3) + (la*Log[zb])/(192*Pi) + 
      (x*Log[zb])/(96*Pi) + (la*H[0, 1, zb]*Log[zb])/(32*Pi^3) + 
      (x*H[0, 1, zb]*Log[zb])/(16*Pi^3) + (la*x*H[0, 0, 1, zb]*Log[zb])/
       (16*Pi^3) - (la*x*H[0, 1, 1, zb]*Log[zb])/(32*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (la*Log[x]^2*Log[zb])/(128*Pi^3) - 
      (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + (la*x*Log[1 - zb]*Log[zb])/
       (64*Pi) + (la*x*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (3*x*Log[la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (3*la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (7*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) - (7*x*Log[1 - zb]^2*Log[zb])/
       (64*Pi^3) - (5*la*x*Log[1 - zb]^3*Log[zb])/(128*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (la*x*Log[zb]^2)/(96*Pi) - 
      (la*x*H[0, 1, zb]*Log[zb]^2)/(16*Pi^3) - (x*Log[la]*Log[zb]^2)/
       (8*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (3*la*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) + (3*x*Log[1 - zb]*Log[zb]^2)/
       (16*Pi^3) + (7*la*x*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) - 
      (la*Log[zb]^3)/(24*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) - 
      (la*x*Log[1 - zb]*Log[zb]^3)/(8*Pi^3) + (la*x*Log[zb]^4)/(24*Pi^3) - 
      (la*Zeta[3])/(96*Pi^3) - (x*Zeta[3])/(48*Pi^3) - 
      (la*x*Log[1 - zb]*Zeta[3])/(32*Pi^3) + (la*x*Log[zb]*Zeta[3])/(24*Pi^3))
 
MasterIntegral[RR, 6, zb, 0, 1] = ep*(x/(256*Pi^3) - (la*x)/(256*Pi^3)) + 
    ep^2*(1/(256*Pi^3) - la/(256*Pi^3) + x/(128*Pi^3) + 
      (3*x*Log[1 - zb])/(256*Pi^3) - (3*la*x*Log[1 - zb])/(256*Pi^3) - 
      (x*Log[zb])/(64*Pi^3) + (la*x*Log[zb])/(64*Pi^3)) + 
    ep^3*(1/(128*Pi^3) - x/(768*Pi) + (la*x)/(768*Pi) - 
      (x*H[0, 1, zb])/(128*Pi^3) + (la*x*H[0, 1, zb])/(128*Pi^3) - 
      (x*Log[1 - la])/(64*Pi^3) - Log[x]/(256*Pi^3) + 
      (la*Log[x])/(256*Pi^3) + (3*Log[1 - zb])/(256*Pi^3) - 
      (3*la*Log[1 - zb])/(256*Pi^3) + (3*x*Log[1 - zb])/(128*Pi^3) + 
      (7*x*Log[1 - zb]^2)/(512*Pi^3) - (7*la*x*Log[1 - zb]^2)/(512*Pi^3) - 
      Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3) - (x*Log[zb])/(32*Pi^3) - 
      (3*x*Log[1 - zb]*Log[zb])/(64*Pi^3) + (3*la*x*Log[1 - zb]*Log[zb])/
       (64*Pi^3) + (x*Log[zb]^2)/(32*Pi^3) - (la*x*Log[zb]^2)/(32*Pi^3)) + 
    ep^4*(-1/(768*Pi) + la/(768*Pi) - x/(384*Pi) - H[0, 1, zb]/(128*Pi^3) + 
      (la*H[0, 1, zb])/(128*Pi^3) - (x*H[0, 1, zb])/(64*Pi^3) - 
      (x*H[0, 0, 1, zb])/(64*Pi^3) + (la*x*H[0, 0, 1, zb])/(64*Pi^3) + 
      (x*H[0, 1, 1, zb])/(128*Pi^3) - (la*x*H[0, 1, 1, zb])/(128*Pi^3) - 
      Log[1 - la]/(64*Pi^3) + (x*Log[1 - la]^2)/(64*Pi^3) - 
      Log[x]/(128*Pi^3) + Log[x]^2/(512*Pi^3) - (la*Log[x]^2)/(512*Pi^3) + 
      (3*Log[1 - zb])/(128*Pi^3) - (x*Log[1 - zb])/(256*Pi) + 
      (la*x*Log[1 - zb])/(256*Pi) - (x*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) + 
      (la*x*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (3*x*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - (3*Log[x]*Log[1 - zb])/
       (256*Pi^3) + (3*la*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (7*Log[1 - zb]^2)/(512*Pi^3) - (7*la*Log[1 - zb]^2)/(512*Pi^3) + 
      (7*x*Log[1 - zb]^2)/(256*Pi^3) + (5*x*Log[1 - zb]^3)/(512*Pi^3) - 
      (5*la*x*Log[1 - zb]^3)/(512*Pi^3) - Log[zb]/(32*Pi^3) + 
      (x*Log[zb])/(192*Pi) - (la*x*Log[zb])/(192*Pi) + 
      (x*H[0, 1, zb]*Log[zb])/(32*Pi^3) - (la*x*H[0, 1, zb]*Log[zb])/
       (32*Pi^3) + (x*Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(64*Pi^3) - (la*Log[x]*Log[zb])/(64*Pi^3) - 
      (3*Log[1 - zb]*Log[zb])/(64*Pi^3) + (3*la*Log[1 - zb]*Log[zb])/
       (64*Pi^3) - (3*x*Log[1 - zb]*Log[zb])/(32*Pi^3) - 
      (7*x*Log[1 - zb]^2*Log[zb])/(128*Pi^3) + (7*la*x*Log[1 - zb]^2*Log[zb])/
       (128*Pi^3) + Log[zb]^2/(32*Pi^3) - (la*Log[zb]^2)/(32*Pi^3) + 
      (x*Log[zb]^2)/(16*Pi^3) + (3*x*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - 
      (3*la*x*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - (x*Log[zb]^3)/(24*Pi^3) + 
      (la*x*Log[zb]^3)/(24*Pi^3) - (x*Zeta[3])/(96*Pi^3) + 
      (la*x*Zeta[3])/(96*Pi^3)) + ep^5*(-1/(384*Pi) + (Pi*x)/23040 - 
      (la*Pi*x)/23040 - H[0, 1, zb]/(64*Pi^3) + (x*H[0, 1, zb])/(384*Pi) - 
      (la*x*H[0, 1, zb])/(384*Pi) - H[0, 0, 1, zb]/(64*Pi^3) + 
      (la*H[0, 0, 1, zb])/(64*Pi^3) - (x*H[0, 0, 1, zb])/(32*Pi^3) + 
      H[0, 1, 1, zb]/(128*Pi^3) - (la*H[0, 1, 1, zb])/(128*Pi^3) + 
      (x*H[0, 1, 1, zb])/(64*Pi^3) - (x*H[0, 0, 0, 1, zb])/(32*Pi^3) + 
      (la*x*H[0, 0, 0, 1, zb])/(32*Pi^3) + (x*H[0, 0, 1, 1, zb])/(64*Pi^3) - 
      (la*x*H[0, 0, 1, 1, zb])/(64*Pi^3) - (x*H[0, 1, 1, 1, zb])/(128*Pi^3) + 
      (la*x*H[0, 1, 1, 1, zb])/(128*Pi^3) + (x*Log[1 - la])/(192*Pi) + 
      (x*H[0, 1, zb]*Log[1 - la])/(32*Pi^3) + Log[1 - la]^2/(64*Pi^3) - 
      (x*Log[1 - la]^3)/(96*Pi^3) + Log[x]/(768*Pi) - (la*Log[x])/(768*Pi) + 
      (H[0, 1, zb]*Log[x])/(128*Pi^3) - (la*H[0, 1, zb]*Log[x])/(128*Pi^3) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) + Log[x]^2/(256*Pi^3) - 
      Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      Log[1 - zb]/(256*Pi) + (la*Log[1 - zb])/(256*Pi) - 
      (x*Log[1 - zb])/(128*Pi) - (H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) + 
      (la*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - (x*H[0, 1, zb]*Log[1 - zb])/
       (64*Pi^3) - (x*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
      (la*x*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
      (x*H[0, 1, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (la*x*H[0, 1, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (3*Log[1 - la]*Log[1 - zb])/(64*Pi^3) + (3*x*Log[1 - la]^2*Log[1 - zb])/
       (64*Pi^3) - (3*Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (3*Log[x]^2*Log[1 - zb])/(512*Pi^3) - (3*la*Log[x]^2*Log[1 - zb])/
       (512*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) - (7*x*Log[1 - zb]^2)/
       (1536*Pi) + (7*la*x*Log[1 - zb]^2)/(1536*Pi) - 
      (x*H[0, 1, zb]*Log[1 - zb]^2)/(256*Pi^3) + 
      (la*x*H[0, 1, zb]*Log[1 - zb]^2)/(256*Pi^3) - 
      (7*x*Log[1 - la]*Log[1 - zb]^2)/(128*Pi^3) - (7*Log[x]*Log[1 - zb]^2)/
       (512*Pi^3) + (7*la*Log[x]*Log[1 - zb]^2)/(512*Pi^3) + 
      (5*Log[1 - zb]^3)/(512*Pi^3) - (5*la*Log[1 - zb]^3)/(512*Pi^3) + 
      (5*x*Log[1 - zb]^3)/(256*Pi^3) + (31*x*Log[1 - zb]^4)/(6144*Pi^3) - 
      (31*la*x*Log[1 - zb]^4)/(6144*Pi^3) + Log[zb]/(192*Pi) - 
      (la*Log[zb])/(192*Pi) + (x*Log[zb])/(96*Pi) + (H[0, 1, zb]*Log[zb])/
       (32*Pi^3) - (la*H[0, 1, zb]*Log[zb])/(32*Pi^3) + 
      (x*H[0, 1, zb]*Log[zb])/(16*Pi^3) + (x*H[0, 0, 1, zb]*Log[zb])/
       (16*Pi^3) - (la*x*H[0, 0, 1, zb]*Log[zb])/(16*Pi^3) - 
      (x*H[0, 1, 1, zb]*Log[zb])/(32*Pi^3) + (la*x*H[0, 1, 1, zb]*Log[zb])/
       (32*Pi^3) + (Log[1 - la]*Log[zb])/(16*Pi^3) - 
      (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (Log[x]^2*Log[zb])/(128*Pi^3) + (la*Log[x]^2*Log[zb])/(128*Pi^3) - 
      (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + (x*Log[1 - zb]*Log[zb])/(64*Pi) - 
      (la*x*Log[1 - zb]*Log[zb])/(64*Pi) + 
      (x*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(32*Pi^3) - 
      (la*x*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (3*x*Log[1 - la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (3*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (3*la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - (7*Log[1 - zb]^2*Log[zb])/
       (128*Pi^3) + (7*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) - 
      (7*x*Log[1 - zb]^2*Log[zb])/(64*Pi^3) - (5*x*Log[1 - zb]^3*Log[zb])/
       (128*Pi^3) + (5*la*x*Log[1 - zb]^3*Log[zb])/(128*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (x*Log[zb]^2)/(96*Pi) + 
      (la*x*Log[zb]^2)/(96*Pi) - (x*H[0, 1, zb]*Log[zb]^2)/(16*Pi^3) + 
      (la*x*H[0, 1, zb]*Log[zb]^2)/(16*Pi^3) - (x*Log[1 - la]*Log[zb]^2)/
       (8*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + (la*Log[x]*Log[zb]^2)/
       (32*Pi^3) + (3*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - 
      (3*la*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) + (3*x*Log[1 - zb]*Log[zb]^2)/
       (16*Pi^3) + (7*x*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) - 
      (7*la*x*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) - 
      (x*Log[1 - zb]*Log[zb]^3)/(8*Pi^3) + (la*x*Log[1 - zb]*Log[zb]^3)/
       (8*Pi^3) + (x*Log[zb]^4)/(24*Pi^3) - (la*x*Log[zb]^4)/(24*Pi^3) - 
      Zeta[3]/(96*Pi^3) + (la*Zeta[3])/(96*Pi^3) - (x*Zeta[3])/(48*Pi^3) - 
      (x*Log[1 - zb]*Zeta[3])/(32*Pi^3) + (la*x*Log[1 - zb]*Zeta[3])/
       (32*Pi^3) + (x*Log[zb]*Zeta[3])/(24*Pi^3) - (la*x*Log[zb]*Zeta[3])/
       (24*Pi^3))
 
MasterIntegral[RR, 6, zb, 0, la] = (ep^2*x)/(128*Pi^3) + 
    ep^3*(1/(128*Pi^3) - (x*Log[1 - la])/(64*Pi^3) - (x*Log[la])/(64*Pi^3) + 
      (3*x*Log[1 - zb])/(128*Pi^3) - (x*Log[zb])/(32*Pi^3)) + 
    ep^4*(-x/(384*Pi) - (x*H[0, 1, zb])/(64*Pi^3) - Log[1 - la]/(64*Pi^3) + 
      (x*Log[1 - la]^2)/(64*Pi^3) - Log[la]/(64*Pi^3) + 
      (x*Log[1 - la]*Log[la])/(32*Pi^3) + (x*Log[la]^2)/(64*Pi^3) - 
      Log[x]/(128*Pi^3) + (3*Log[1 - zb])/(128*Pi^3) - 
      (3*x*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - (3*x*Log[la]*Log[1 - zb])/
       (64*Pi^3) + (7*x*Log[1 - zb]^2)/(256*Pi^3) - Log[zb]/(32*Pi^3) + 
      (x*Log[1 - la]*Log[zb])/(16*Pi^3) + (x*Log[la]*Log[zb])/(16*Pi^3) - 
      (3*x*Log[1 - zb]*Log[zb])/(32*Pi^3) + (x*Log[zb]^2)/(16*Pi^3)) + 
    ep^5*(-1/(384*Pi) - H[0, 1, zb]/(64*Pi^3) - (x*H[0, 0, 1, zb])/
       (32*Pi^3) + (x*H[0, 1, 1, zb])/(64*Pi^3) + (x*Log[1 - la])/(192*Pi) + 
      (x*H[0, 1, zb]*Log[1 - la])/(32*Pi^3) + Log[1 - la]^2/(64*Pi^3) - 
      (x*Log[1 - la]^3)/(96*Pi^3) + (x*Log[la])/(192*Pi) + 
      (x*H[0, 1, zb]*Log[la])/(32*Pi^3) + (Log[1 - la]*Log[la])/(32*Pi^3) - 
      (x*Log[1 - la]^2*Log[la])/(32*Pi^3) + Log[la]^2/(64*Pi^3) - 
      (x*Log[1 - la]*Log[la]^2)/(32*Pi^3) - (x*Log[la]^3)/(96*Pi^3) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) + (Log[la]*Log[x])/(64*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (x*Log[1 - zb])/(128*Pi) - 
      (x*H[0, 1, zb]*Log[1 - zb])/(64*Pi^3) - (3*Log[1 - la]*Log[1 - zb])/
       (64*Pi^3) + (3*x*Log[1 - la]^2*Log[1 - zb])/(64*Pi^3) - 
      (3*Log[la]*Log[1 - zb])/(64*Pi^3) + 
      (3*x*Log[1 - la]*Log[la]*Log[1 - zb])/(32*Pi^3) + 
      (3*x*Log[la]^2*Log[1 - zb])/(64*Pi^3) - (3*Log[x]*Log[1 - zb])/
       (128*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) - 
      (7*x*Log[1 - la]*Log[1 - zb]^2)/(128*Pi^3) - 
      (7*x*Log[la]*Log[1 - zb]^2)/(128*Pi^3) + (5*x*Log[1 - zb]^3)/
       (256*Pi^3) + (x*Log[zb])/(96*Pi) + (x*H[0, 1, zb]*Log[zb])/(16*Pi^3) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) - (x*Log[1 - la]*Log[la]*Log[zb])/
       (8*Pi^3) - (x*Log[la]^2*Log[zb])/(16*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (3*x*Log[1 - la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (3*x*Log[la]*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (7*x*Log[1 - zb]^2*Log[zb])/(64*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) - (x*Log[la]*Log[zb]^2)/(8*Pi^3) + 
      (3*x*Log[1 - zb]*Log[zb]^2)/(16*Pi^3) - (x*Log[zb]^3)/(12*Pi^3) - 
      (x*Zeta[3])/(48*Pi^3))
 
MasterIntegral[RR, 6, zb, 1, 0] = 0
 
MasterIntegral[RR, 6, zb, 1, 1] = 0
 
MasterIntegral[RR, 6, zb, 1, la] = 0
 
MasterIntegral[RR, 6, zb, x, 0] = (ep^2*la)/(256*Pi^3) + 
    ep^3*(1/(128*Pi^3) - (la*Log[1 - x])/(256*Pi^3) - 
      (la*Log[x])/(256*Pi^3) + (3*la*Log[1 - zb])/(256*Pi^3) - 
      (la*Log[zb])/(64*Pi^3) - (la*Log[1 - x*zb])/(128*Pi^3)) + 
    ep^4*(-(la*H[0, 1, x])/(128*Pi^3) - (la*H[0, 1, zb])/(128*Pi^3) + 
      (la*H[0, 1, x*zb])/(64*Pi^3) - (la*H[0, 1, (1 - x)/(1 - x*zb)])/
       (128*Pi^3) - Log[la]/(64*Pi^3) - Log[1 - x]/(128*Pi^3) + 
      (la*Log[1 - x]^2)/(512*Pi^3) - Log[x]/(128*Pi^3) - 
      (la*Log[1 - x]*Log[x])/(256*Pi^3) + (la*Log[x]^2)/(512*Pi^3) + 
      (3*Log[1 - zb])/(128*Pi^3) - (3*la*Log[1 - x]*Log[1 - zb])/(256*Pi^3) - 
      (3*la*Log[x]*Log[1 - zb])/(256*Pi^3) + (7*la*Log[1 - zb]^2)/
       (512*Pi^3) - Log[zb]/(32*Pi^3) + (la*Log[1 - x]*Log[zb])/(64*Pi^3) + 
      (la*Log[x]*Log[zb])/(64*Pi^3) - (3*la*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
      (la*Log[zb]^2)/(32*Pi^3) - Log[1 - x*zb]/(64*Pi^3) + 
      (la*Log[1 - x]*Log[1 - x*zb])/(128*Pi^3) + (la*Log[x]*Log[1 - x*zb])/
       (64*Pi^3) - (la*Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (la*Log[zb]*Log[1 - x*zb])/(32*Pi^3) + (la*Log[1 - x*zb]^2)/
       (256*Pi^3)) + ep^5*(-H[0, 1, x]/(64*Pi^3) - H[0, 1, zb]/(64*Pi^3) + 
      H[0, 1, x*zb]/(32*Pi^3) - H[0, 1, (1 - x)/(1 - x*zb)]/(64*Pi^3) - 
      (la*H[0, 0, 1, x])/(128*Pi^3) + (la*H[0, 0, 1, x*zb])/(64*Pi^3) + 
      (la*H[0, 0, 1, (1 - x)/(1 - x*zb)])/(128*Pi^3) + 
      (la*H[0, 1, 1, x])/(128*Pi^3) + (la*H[0, 1, 1, zb])/(128*Pi^3) - 
      (la*H[0, 1, 1, x*zb])/(64*Pi^3) - (la*H[0, 1, 1, (1 - x)/(1 - x*zb)])/
       (128*Pi^3) + (la*H[0, 1, 1, (1 - zb)/(1 - x*zb)])/(64*Pi^3) + 
      Log[la]^2/(64*Pi^3) - (la*Log[1 - x])/(256*Pi) + 
      (la*H[0, 1, x]*Log[1 - x])/(64*Pi^3) + (la*H[0, 1, zb]*Log[1 - x])/
       (128*Pi^3) - (la*H[0, 1, x*zb]*Log[1 - x])/(64*Pi^3) + 
      (la*H[0, 1, (1 - x)/(1 - x*zb)]*Log[1 - x])/(128*Pi^3) + 
      (la*H[0, 1, (1 - zb)/(1 - x*zb)]*Log[1 - x])/(64*Pi^3) + 
      (Log[la]*Log[1 - x])/(64*Pi^3) + Log[1 - x]^2/(256*Pi^3) - 
      (la*Log[1 - x]^3)/(1536*Pi^3) + (la*Log[x])/(768*Pi) + 
      (la*H[0, 1, x]*Log[x])/(128*Pi^3) + (la*H[0, 1, zb]*Log[x])/
       (128*Pi^3) - (la*H[0, 1, x*zb]*Log[x])/(64*Pi^3) + 
      (Log[la]*Log[x])/(64*Pi^3) - (Log[1 - x]*Log[x])/(128*Pi^3) + 
      (5*la*Log[1 - x]^2*Log[x])/(512*Pi^3) + Log[x]^2/(256*Pi^3) + 
      (la*Log[1 - x]*Log[x]^2)/(512*Pi^3) - (la*Log[x]^3)/(1536*Pi^3) - 
      (la*Log[1 - zb])/(768*Pi) - (la*H[0, 1, x]*Log[1 - zb])/(64*Pi^3) - 
      (la*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) + 
      (la*H[0, 1, x*zb]*Log[1 - zb])/(32*Pi^3) - 
      (la*H[0, 1, (1 - x)/(1 - x*zb)]*Log[1 - zb])/(64*Pi^3) - 
      (3*Log[la]*Log[1 - zb])/(64*Pi^3) - (3*Log[1 - x]*Log[1 - zb])/
       (128*Pi^3) + (7*la*Log[1 - x]^2*Log[1 - zb])/(512*Pi^3) - 
      (3*Log[x]*Log[1 - zb])/(128*Pi^3) - (la*Log[1 - x]*Log[x]*Log[1 - zb])/
       (256*Pi^3) + (3*la*Log[x]^2*Log[1 - zb])/(512*Pi^3) + 
      (7*Log[1 - zb]^2)/(256*Pi^3) - (7*la*Log[1 - x]*Log[1 - zb]^2)/
       (512*Pi^3) - (7*la*Log[x]*Log[1 - zb]^2)/(512*Pi^3) + 
      (5*la*Log[1 - zb]^3)/(512*Pi^3) - (la*Log[zb])/(384*Pi) + 
      (la*H[0, 1, x]*Log[zb])/(32*Pi^3) + (la*H[0, 1, zb]*Log[zb])/
       (32*Pi^3) - (la*H[0, 1, x*zb]*Log[zb])/(16*Pi^3) + 
      (la*H[0, 1, (1 - x)/(1 - x*zb)]*Log[zb])/(32*Pi^3) + 
      (la*H[0, 1, (1 - zb)/(1 - x*zb)]*Log[zb])/(64*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) - 
      (la*Log[1 - x]^2*Log[zb])/(128*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) + 
      (la*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) - (la*Log[x]^2*Log[zb])/
       (128*Pi^3) - (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (3*la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (7*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (la*Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (13*la*Log[1 - zb]*Log[zb]^2)/(128*Pi^3) - (la*Log[zb]^3)/(24*Pi^3) + 
      (la*Log[1 - x*zb])/(192*Pi) - (la*H[0, 1, x*zb]*Log[1 - x*zb])/
       (64*Pi^3) + (la*H[0, 1, (1 - x)/(1 - x*zb)]*Log[1 - x*zb])/
       (128*Pi^3) - (la*H[0, 1, (1 - zb)/(1 - x*zb)]*Log[1 - x*zb])/
       (64*Pi^3) + (Log[la]*Log[1 - x*zb])/(32*Pi^3) + 
      (Log[1 - x]*Log[1 - x*zb])/(64*Pi^3) - 
      (3*la*Log[1 - x]^2*Log[1 - x*zb])/(256*Pi^3) + 
      (Log[x]*Log[1 - x*zb])/(32*Pi^3) - (la*Log[1 - x]*Log[x]*Log[1 - x*zb])/
       (64*Pi^3) - (la*Log[x]^2*Log[1 - x*zb])/(128*Pi^3) - 
      (Log[1 - zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (la*Log[x]*Log[1 - zb]*Log[1 - x*zb])/(32*Pi^3) - 
      (la*Log[1 - zb]^2*Log[1 - x*zb])/(64*Pi^3) + (Log[zb]*Log[1 - x*zb])/
       (16*Pi^3) - (3*la*Log[1 - x]*Log[zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (la*Log[x]*Log[zb]*Log[1 - x*zb])/(16*Pi^3) + 
      (3*la*Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (9*la*Log[zb]^2*Log[1 - x*zb])/(128*Pi^3) + Log[1 - x*zb]^2/
       (128*Pi^3) + (3*la*Log[1 - x]*Log[1 - x*zb]^2)/(256*Pi^3) - 
      (la*Log[x]*Log[1 - x*zb]^2)/(128*Pi^3) + 
      (la*Log[1 - zb]*Log[1 - x*zb]^2)/(64*Pi^3) - (7*la*Log[1 - x*zb]^3)/
       (768*Pi^3) - (5*la*Zeta[3])/(192*Pi^3))
 
MasterIntegral[RR, 6, zb, x, 1] = ep^2*(1/(256*Pi^3) - la/(256*Pi^3)) + 
    ep^3*(1/(128*Pi^3) - Log[1 - x]/(256*Pi^3) + (la*Log[1 - x])/(256*Pi^3) - 
      Log[x]/(256*Pi^3) + (la*Log[x])/(256*Pi^3) + 
      (3*Log[1 - zb])/(256*Pi^3) - (3*la*Log[1 - zb])/(256*Pi^3) - 
      Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3) + Log[1 - x*zb]/(128*Pi^3) - 
      (la*Log[1 - x*zb])/(128*Pi^3)) + ep^4*(-1/(768*Pi) + la/(768*Pi) - 
      H[0, 1, zb]/(128*Pi^3) + (la*H[0, 1, zb])/(128*Pi^3) - 
      Log[1 - la]/(64*Pi^3) - Log[1 - x]/(128*Pi^3) + 
      Log[1 - x]^2/(512*Pi^3) - (la*Log[1 - x]^2)/(512*Pi^3) - 
      Log[x]/(128*Pi^3) + (Log[1 - x]*Log[x])/(256*Pi^3) - 
      (la*Log[1 - x]*Log[x])/(256*Pi^3) + Log[x]^2/(512*Pi^3) - 
      (la*Log[x]^2)/(512*Pi^3) + (3*Log[1 - zb])/(128*Pi^3) - 
      (3*Log[1 - x]*Log[1 - zb])/(256*Pi^3) + (3*la*Log[1 - x]*Log[1 - zb])/
       (256*Pi^3) - (3*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (3*la*Log[x]*Log[1 - zb])/(256*Pi^3) + (7*Log[1 - zb]^2)/(512*Pi^3) - 
      (7*la*Log[1 - zb]^2)/(512*Pi^3) - Log[zb]/(32*Pi^3) + 
      (Log[1 - x]*Log[zb])/(64*Pi^3) - (la*Log[1 - x]*Log[zb])/(64*Pi^3) + 
      (Log[x]*Log[zb])/(64*Pi^3) - (la*Log[x]*Log[zb])/(64*Pi^3) - 
      (3*Log[1 - zb]*Log[zb])/(64*Pi^3) + (3*la*Log[1 - zb]*Log[zb])/
       (64*Pi^3) + Log[zb]^2/(32*Pi^3) - (la*Log[zb]^2)/(32*Pi^3) + 
      Log[1 - x*zb]/(64*Pi^3) - (Log[1 - x]*Log[1 - x*zb])/(128*Pi^3) + 
      (la*Log[1 - x]*Log[1 - x*zb])/(128*Pi^3) - (Log[x]*Log[1 - x*zb])/
       (128*Pi^3) + (la*Log[x]*Log[1 - x*zb])/(128*Pi^3) + 
      (3*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) - 
      (3*la*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) - (Log[zb]*Log[1 - x*zb])/
       (32*Pi^3) + (la*Log[zb]*Log[1 - x*zb])/(32*Pi^3) + 
      Log[1 - x*zb]^2/(128*Pi^3) - (la*Log[1 - x*zb]^2)/(128*Pi^3)) + 
    ep^5*(-1/(384*Pi) - H[0, 1, zb]/(64*Pi^3) - H[0, 0, 1, zb]/(64*Pi^3) + 
      (la*H[0, 0, 1, zb])/(64*Pi^3) + H[0, 1, 1, zb]/(128*Pi^3) - 
      (la*H[0, 1, 1, zb])/(128*Pi^3) + Log[1 - la]^2/(64*Pi^3) + 
      Log[1 - x]/(768*Pi) - (la*Log[1 - x])/(768*Pi) + 
      (H[0, 1, zb]*Log[1 - x])/(128*Pi^3) - (la*H[0, 1, zb]*Log[1 - x])/
       (128*Pi^3) + (Log[1 - la]*Log[1 - x])/(64*Pi^3) + 
      Log[1 - x]^2/(256*Pi^3) - Log[1 - x]^3/(1536*Pi^3) + 
      (la*Log[1 - x]^3)/(1536*Pi^3) + Log[x]/(768*Pi) - 
      (la*Log[x])/(768*Pi) + (H[0, 1, zb]*Log[x])/(128*Pi^3) - 
      (la*H[0, 1, zb]*Log[x])/(128*Pi^3) + (Log[1 - la]*Log[x])/(64*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) - (Log[1 - x]^2*Log[x])/(512*Pi^3) + 
      (la*Log[1 - x]^2*Log[x])/(512*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (Log[1 - x]*Log[x]^2)/(512*Pi^3) + (la*Log[1 - x]*Log[x]^2)/
       (512*Pi^3) - Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      Log[1 - zb]/(256*Pi) + (la*Log[1 - zb])/(256*Pi) - 
      (H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) + (la*H[0, 1, zb]*Log[1 - zb])/
       (128*Pi^3) - (3*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - 
      (3*Log[1 - x]*Log[1 - zb])/(128*Pi^3) + (3*Log[1 - x]^2*Log[1 - zb])/
       (512*Pi^3) - (3*la*Log[1 - x]^2*Log[1 - zb])/(512*Pi^3) - 
      (3*Log[x]*Log[1 - zb])/(128*Pi^3) + (3*Log[1 - x]*Log[x]*Log[1 - zb])/
       (256*Pi^3) - (3*la*Log[1 - x]*Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (3*Log[x]^2*Log[1 - zb])/(512*Pi^3) - (3*la*Log[x]^2*Log[1 - zb])/
       (512*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) - 
      (7*Log[1 - x]*Log[1 - zb]^2)/(512*Pi^3) + 
      (7*la*Log[1 - x]*Log[1 - zb]^2)/(512*Pi^3) - (7*Log[x]*Log[1 - zb]^2)/
       (512*Pi^3) + (7*la*Log[x]*Log[1 - zb]^2)/(512*Pi^3) + 
      (5*Log[1 - zb]^3)/(512*Pi^3) - (5*la*Log[1 - zb]^3)/(512*Pi^3) + 
      Log[zb]/(192*Pi) - (la*Log[zb])/(192*Pi) + (H[0, 1, zb]*Log[zb])/
       (32*Pi^3) - (la*H[0, 1, zb]*Log[zb])/(32*Pi^3) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) - 
      (Log[1 - x]^2*Log[zb])/(128*Pi^3) + (la*Log[1 - x]^2*Log[zb])/
       (128*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - (Log[1 - x]*Log[x]*Log[zb])/
       (64*Pi^3) + (la*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) - 
      (Log[x]^2*Log[zb])/(128*Pi^3) + (la*Log[x]^2*Log[zb])/(128*Pi^3) - 
      (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + (3*Log[1 - x]*Log[1 - zb]*Log[zb])/
       (64*Pi^3) - (3*la*Log[1 - x]*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
      (3*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
      (3*la*Log[x]*Log[1 - zb]*Log[zb])/(64*Pi^3) - (7*Log[1 - zb]^2*Log[zb])/
       (128*Pi^3) + (7*la*Log[1 - zb]^2*Log[zb])/(128*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (Log[1 - x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb]^2)/(32*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(32*Pi^3) + (3*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - 
      (3*la*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) - Log[1 - x*zb]/(384*Pi) + 
      (la*Log[1 - x*zb])/(384*Pi) - (H[0, 1, zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (la*H[0, 1, zb]*Log[1 - x*zb])/(64*Pi^3) - (Log[1 - la]*Log[1 - x*zb])/
       (32*Pi^3) - (Log[1 - x]*Log[1 - x*zb])/(64*Pi^3) + 
      (Log[1 - x]^2*Log[1 - x*zb])/(256*Pi^3) - 
      (la*Log[1 - x]^2*Log[1 - x*zb])/(256*Pi^3) - (Log[x]*Log[1 - x*zb])/
       (64*Pi^3) + (Log[1 - x]*Log[x]*Log[1 - x*zb])/(128*Pi^3) - 
      (la*Log[1 - x]*Log[x]*Log[1 - x*zb])/(128*Pi^3) + 
      (Log[x]^2*Log[1 - x*zb])/(256*Pi^3) - (la*Log[x]^2*Log[1 - x*zb])/
       (256*Pi^3) + (3*Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (3*Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) + 
      (3*la*Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) - 
      (3*Log[x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) + 
      (3*la*Log[x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) + 
      (7*Log[1 - zb]^2*Log[1 - x*zb])/(256*Pi^3) - 
      (7*la*Log[1 - zb]^2*Log[1 - x*zb])/(256*Pi^3) - 
      (Log[zb]*Log[1 - x*zb])/(16*Pi^3) + (Log[1 - x]*Log[zb]*Log[1 - x*zb])/
       (32*Pi^3) - (la*Log[1 - x]*Log[zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (Log[x]*Log[zb]*Log[1 - x*zb])/(32*Pi^3) - 
      (la*Log[x]*Log[zb]*Log[1 - x*zb])/(32*Pi^3) - 
      (3*Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (3*la*Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (Log[zb]^2*Log[1 - x*zb])/(16*Pi^3) - (la*Log[zb]^2*Log[1 - x*zb])/
       (16*Pi^3) + Log[1 - x*zb]^2/(64*Pi^3) - (Log[1 - x]*Log[1 - x*zb]^2)/
       (128*Pi^3) + (la*Log[1 - x]*Log[1 - x*zb]^2)/(128*Pi^3) - 
      (Log[x]*Log[1 - x*zb]^2)/(128*Pi^3) + (la*Log[x]*Log[1 - x*zb]^2)/
       (128*Pi^3) + (3*Log[1 - zb]*Log[1 - x*zb]^2)/(128*Pi^3) - 
      (3*la*Log[1 - zb]*Log[1 - x*zb]^2)/(128*Pi^3) - 
      (Log[zb]*Log[1 - x*zb]^2)/(32*Pi^3) + (la*Log[zb]*Log[1 - x*zb]^2)/
       (32*Pi^3) + Log[1 - x*zb]^3/(192*Pi^3) - (la*Log[1 - x*zb]^3)/
       (192*Pi^3) - Zeta[3]/(96*Pi^3) + (la*Zeta[3])/(96*Pi^3))
 
MasterIntegral[RR, 6, zb, x, la] = ep^3/(128*Pi^3) + 
    ep^4*(-Log[1 - la]/(64*Pi^3) - Log[la]/(64*Pi^3) - 
      Log[1 - x]/(128*Pi^3) - Log[x]/(128*Pi^3) + (3*Log[1 - zb])/
       (128*Pi^3) - Log[zb]/(32*Pi^3) - Log[1 - x*zb]/(64*Pi^3) + 
      Log[1 - la*x*zb]/(32*Pi^3)) + 
    ep^5*(-1/(384*Pi) - 
      H[0, 1, (zb*(1 - Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
             4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2] - 
           x*(2 + la*(-2 + la*zb))))/(2*(1 - x*zb))]/(64*Pi^3) - 
      H[0, 1, (zb*(1 + Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 
             4*la^2*x^2*zb - 4*la^3*x^2*zb + la^4*x^2*zb^2] - 
           x*(2 + la*(-2 + la*zb))))/(2*(1 - x*zb))]/(64*Pi^3) + 
      Log[1 - la]^2/(64*Pi^3) + (Log[1 - la]*Log[la])/(32*Pi^3) + 
      Log[la]^2/(64*Pi^3) + (Log[1 - la]*Log[1 - x])/(64*Pi^3) + 
      (Log[la]*Log[1 - x])/(64*Pi^3) + Log[1 - x]^2/(256*Pi^3) + 
      (Log[1 - la]*Log[x])/(64*Pi^3) + (Log[la]*Log[x])/(64*Pi^3) + 
      (Log[1 - x]*Log[x])/(128*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (3*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - (3*Log[la]*Log[1 - zb])/
       (64*Pi^3) - (3*Log[1 - x]*Log[1 - zb])/(128*Pi^3) - 
      (3*Log[x]*Log[1 - zb])/(128*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) + 
      (Log[1 - la]*Log[zb])/(16*Pi^3) + (Log[la]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(32*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + Log[zb]^2/(16*Pi^3) + 
      (Log[1 - la]*Log[1 - x*zb])/(32*Pi^3) + (Log[la]*Log[1 - x*zb])/
       (32*Pi^3) + (Log[1 - x]*Log[1 - x*zb])/(64*Pi^3) + 
      (Log[x]*Log[1 - x*zb])/(64*Pi^3) - (Log[1 - zb]*Log[1 - x*zb])/
       (64*Pi^3) + (Log[zb]*Log[1 - x*zb])/(16*Pi^3) - 
      Log[1 - x*zb]^2/(64*Pi^3) - (Log[1 - la]*Log[1 - la*x*zb])/(16*Pi^3) - 
      (Log[la]*Log[1 - la*x*zb])/(16*Pi^3) - (Log[1 - x]*Log[1 - la*x*zb])/
       (32*Pi^3) - (Log[x]*Log[1 - la*x*zb])/(32*Pi^3) + 
      (Log[1 - zb]*Log[1 - la*x*zb])/(16*Pi^3) - (Log[zb]*Log[1 - la*x*zb])/
       (8*Pi^3) + Log[1 - la*x*zb]^2/(32*Pi^3) + 
      (Log[1 - zb]*Log[(-2 + zb + 2*la*x*zb - la^2*x*zb^2 + 
           zb*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
              4*la^3*x^2*zb + la^4*x^2*zb^2])/(-2 + 2*x*zb)])/(64*Pi^3) - 
      (Log[1 - x*zb]*Log[(-2 + zb + 2*la*x*zb - la^2*x*zb^2 + 
           zb*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
              4*la^3*x^2*zb + la^4*x^2*zb^2])/(-2 + 2*x*zb)])/(32*Pi^3) + 
      (Log[1 - la*x*zb]*Log[(-2 + zb + 2*la*x*zb - la^2*x*zb^2 + 
           zb*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
              4*la^3*x^2*zb + la^4*x^2*zb^2])/(-2 + 2*x*zb)])/(32*Pi^3) - 
      Log[(-2 + zb + 2*la*x*zb - la^2*x*zb^2 + 
           zb*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
              4*la^3*x^2*zb + la^4*x^2*zb^2])/(-2 + 2*x*zb)]^2/(64*Pi^3))
 
MasterIntegral[RR, 7, 0, 0, 0] = 0
 
MasterIntegral[RR, 7, 0, 0, 1] = 0
 
MasterIntegral[RR, 7, 0, 0, la] = 0
 
MasterIntegral[RR, 7, 0, 1, 0] = 0
 
MasterIntegral[RR, 7, 0, 1, 1] = 0
 
MasterIntegral[RR, 7, 0, 1, la] = 0
 
MasterIntegral[RR, 7, 0, x, 0] = 0
 
MasterIntegral[RR, 7, 0, x, 1] = 0
 
MasterIntegral[RR, 7, 0, x, la] = 0
 
MasterIntegral[RR, 7, zb, 0, 0] = 0
 
MasterIntegral[RR, 7, zb, 0, 1] = 0
 
MasterIntegral[RR, 7, zb, 0, la] = 0
 
MasterIntegral[RR, 7, zb, 1, 0] = 0
 
MasterIntegral[RR, 7, zb, 1, 1] = 0
 
MasterIntegral[RR, 7, zb, 1, la] = 0
 
MasterIntegral[RR, 7, zb, x, 0] = 0
 
MasterIntegral[RR, 7, zb, x, 1] = ep^2*(1/(256*Pi^3) - la/(256*Pi^3)) + 
    ep^3*(1/(128*Pi^3) - Log[1 - x]/(256*Pi^3) + (la*Log[1 - x])/(256*Pi^3) - 
      Log[x]/(256*Pi^3) + (la*Log[x])/(256*Pi^3) + 
      (3*Log[1 - zb])/(256*Pi^3) - (3*la*Log[1 - zb])/(256*Pi^3) - 
      Log[zb]/(64*Pi^3) + (la*Log[zb])/(64*Pi^3) + Log[1 - x*zb]/(128*Pi^3) - 
      (la*Log[1 - x*zb])/(128*Pi^3) - Log[1 - zb + x*zb]/(128*Pi^3) + 
      (la*Log[1 - zb + x*zb])/(128*Pi^3)) + 
    ep^4*(-1/(256*Pi) + la/(256*Pi) + H[0, 1, x]/(128*Pi^3) - 
      (la*H[0, 1, x])/(128*Pi^3) + H[0, 1, zb]/(128*Pi^3) - 
      (la*H[0, 1, zb])/(128*Pi^3) - H[0, 1, x*zb]/(64*Pi^3) + 
      (la*H[0, 1, x*zb])/(64*Pi^3) + H[0, 1, (-1 + x)/(-1 + x*zb)]/
       (128*Pi^3) - (la*H[0, 1, (-1 + x)/(-1 + x*zb)])/(128*Pi^3) + 
      H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]/(128*Pi^3) - 
      (la*H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))])/(128*Pi^3) - 
      Log[1 - la]/(64*Pi^3) - Log[1 - x]/(128*Pi^3) + 
      Log[1 - x]^2/(512*Pi^3) - (la*Log[1 - x]^2)/(512*Pi^3) - 
      Log[x]/(128*Pi^3) + (3*Log[1 - x]*Log[x])/(256*Pi^3) - 
      (3*la*Log[1 - x]*Log[x])/(256*Pi^3) + Log[x]^2/(512*Pi^3) - 
      (la*Log[x]^2)/(512*Pi^3) + (3*Log[1 - zb])/(128*Pi^3) - 
      (Log[1 - x]*Log[1 - zb])/(256*Pi^3) + (la*Log[1 - x]*Log[1 - zb])/
       (256*Pi^3) - (Log[x]*Log[1 - zb])/(256*Pi^3) + 
      (la*Log[x]*Log[1 - zb])/(256*Pi^3) + (7*Log[1 - zb]^2)/(512*Pi^3) - 
      (7*la*Log[1 - zb]^2)/(512*Pi^3) - Log[zb]/(32*Pi^3) + 
      (Log[1 - x]*Log[zb])/(64*Pi^3) - (la*Log[1 - x]*Log[zb])/(64*Pi^3) + 
      (Log[x]*Log[zb])/(64*Pi^3) - (la*Log[x]*Log[zb])/(64*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(32*Pi^3) + (la*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      Log[zb]^2/(32*Pi^3) - (la*Log[zb]^2)/(32*Pi^3) + 
      Log[1 - x*zb]/(64*Pi^3) - (Log[1 - x]*Log[1 - x*zb])/(64*Pi^3) + 
      (la*Log[1 - x]*Log[1 - x*zb])/(64*Pi^3) - (3*Log[x]*Log[1 - x*zb])/
       (128*Pi^3) + (3*la*Log[x]*Log[1 - x*zb])/(128*Pi^3) + 
      (Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3) - (la*Log[1 - zb]*Log[1 - x*zb])/
       (64*Pi^3) - (3*Log[zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (3*la*Log[zb]*Log[1 - x*zb])/(64*Pi^3) + Log[1 - x*zb]^2/(64*Pi^3) - 
      (la*Log[1 - x*zb]^2)/(64*Pi^3) - Log[1 - zb + x*zb]/(64*Pi^3) - 
      (3*Log[1 - zb]*Log[1 - zb + x*zb])/(128*Pi^3) + 
      (3*la*Log[1 - zb]*Log[1 - zb + x*zb])/(128*Pi^3) + 
      (Log[zb]*Log[1 - zb + x*zb])/(64*Pi^3) - 
      (la*Log[zb]*Log[1 - zb + x*zb])/(64*Pi^3) - 
      (Log[1 - x*zb]*Log[1 - zb + x*zb])/(128*Pi^3) + 
      (la*Log[1 - x*zb]*Log[1 - zb + x*zb])/(128*Pi^3) + 
      (3*Log[1 - zb + x*zb]^2)/(256*Pi^3) - (3*la*Log[1 - zb + x*zb]^2)/
       (256*Pi^3)) + ep^5*(-1/(128*Pi) + H[0, 1, x]/(64*Pi^3) + 
      H[0, 1, zb]/(64*Pi^3) - H[0, 1, x*zb]/(32*Pi^3) + 
      H[0, 1, (-1 + x)/(-1 + x*zb)]/(64*Pi^3) + 
      H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]/(64*Pi^3) + 
      H[0, 0, 1, x]/(128*Pi^3) - (la*H[0, 0, 1, x])/(128*Pi^3) - 
      H[0, 0, 1, x*zb]/(64*Pi^3) + (la*H[0, 0, 1, x*zb])/(64*Pi^3) + 
      H[0, 0, 1, (1 - zb)/(1 + (-1 + x)*zb)]/(64*Pi^3) - 
      (la*H[0, 0, 1, (1 - zb)/(1 + (-1 + x)*zb)])/(64*Pi^3) + 
      H[0, 0, 1, 1 + (-1 + x)*zb]/(64*Pi^3) - 
      (la*H[0, 0, 1, 1 + (-1 + x)*zb])/(64*Pi^3) - 
      H[0, 0, 1, (-1 + x)/(-1 + x*zb)]/(128*Pi^3) + 
      (la*H[0, 0, 1, (-1 + x)/(-1 + x*zb)])/(128*Pi^3) + 
      H[0, 0, 1, (-1 + zb)/(-1 + x*zb)]/(64*Pi^3) - 
      (la*H[0, 0, 1, (-1 + zb)/(-1 + x*zb)])/(64*Pi^3) - 
      H[0, 0, 1, (x*(-1 + zb))/(-1 + x*zb)]/(128*Pi^3) + 
      (la*H[0, 0, 1, (x*(-1 + zb))/(-1 + x*zb)])/(128*Pi^3) + 
      H[0, 0, 1, ((-1 + x)*zb)/(-1 + x*zb)]/(64*Pi^3) - 
      (la*H[0, 0, 1, ((-1 + x)*zb)/(-1 + x*zb)])/(64*Pi^3) - 
      H[0, 0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]/(128*Pi^3) + 
      (la*H[0, 0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))])/(128*Pi^3) - 
      H[0, 0, 1, ((-1 + x)*x*zb^2)/((1 + (-1 + x)*zb)*(-1 + x*zb))]/
       (128*Pi^3) + (la*H[0, 0, 1, ((-1 + x)*x*zb^2)/((1 + (-1 + x)*zb)*
           (-1 + x*zb))])/(128*Pi^3) - H[0, 1, 1, x]/(128*Pi^3) + 
      (la*H[0, 1, 1, x])/(128*Pi^3) + (3*H[0, 1, 1, zb])/(128*Pi^3) - 
      (3*la*H[0, 1, 1, zb])/(128*Pi^3) + Log[1 - la]^2/(64*Pi^3) + 
      Log[1 - x]/(192*Pi) - (la*Log[1 - x])/(192*Pi) - 
      (H[0, 1, x]*Log[1 - x])/(64*Pi^3) + (la*H[0, 1, x]*Log[1 - x])/
       (64*Pi^3) - (H[0, 1, zb]*Log[1 - x])/(128*Pi^3) + 
      (la*H[0, 1, zb]*Log[1 - x])/(128*Pi^3) + (H[0, 1, x*zb]*Log[1 - x])/
       (64*Pi^3) - (la*H[0, 1, x*zb]*Log[1 - x])/(64*Pi^3) - 
      (H[0, 1, (-1 + x)/(-1 + x*zb)]*Log[1 - x])/(128*Pi^3) + 
      (la*H[0, 1, (-1 + x)/(-1 + x*zb)]*Log[1 - x])/(128*Pi^3) - 
      (H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]*Log[1 - x])/
       (128*Pi^3) + (la*H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]*
        Log[1 - x])/(128*Pi^3) + (Log[1 - la]*Log[1 - x])/(64*Pi^3) + 
      Log[1 - x]^2/(256*Pi^3) - Log[1 - x]^3/(1536*Pi^3) + 
      (la*Log[1 - x]^3)/(1536*Pi^3) + Log[x]/(256*Pi) - 
      (la*Log[x])/(256*Pi) - (H[0, 1, x]*Log[x])/(128*Pi^3) + 
      (la*H[0, 1, x]*Log[x])/(128*Pi^3) - (H[0, 1, zb]*Log[x])/(128*Pi^3) + 
      (la*H[0, 1, zb]*Log[x])/(128*Pi^3) + (H[0, 1, x*zb]*Log[x])/(64*Pi^3) - 
      (la*H[0, 1, x*zb]*Log[x])/(64*Pi^3) - 
      (H[0, 1, (-1 + x)/(-1 + x*zb)]*Log[x])/(128*Pi^3) + 
      (la*H[0, 1, (-1 + x)/(-1 + x*zb)]*Log[x])/(128*Pi^3) - 
      (H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]*Log[x])/
       (128*Pi^3) + (la*H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]*
        Log[x])/(128*Pi^3) + (Log[1 - la]*Log[x])/(64*Pi^3) + 
      (3*Log[1 - x]*Log[x])/(128*Pi^3) - (7*Log[1 - x]^2*Log[x])/(512*Pi^3) + 
      (7*la*Log[1 - x]^2*Log[x])/(512*Pi^3) + Log[x]^2/(256*Pi^3) - 
      (5*Log[1 - x]*Log[x]^2)/(512*Pi^3) + (5*la*Log[1 - x]*Log[x]^2)/
       (512*Pi^3) - Log[x]^3/(1536*Pi^3) + (la*Log[x]^3)/(1536*Pi^3) - 
      (5*Log[1 - zb])/(384*Pi) + (5*la*Log[1 - zb])/(384*Pi) + 
      (H[0, 1, x]*Log[1 - zb])/(64*Pi^3) - (la*H[0, 1, x]*Log[1 - zb])/
       (64*Pi^3) + (5*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - 
      (5*la*H[0, 1, zb]*Log[1 - zb])/(128*Pi^3) - (H[0, 1, x*zb]*Log[1 - zb])/
       (32*Pi^3) + (la*H[0, 1, x*zb]*Log[1 - zb])/(32*Pi^3) + 
      (H[0, 1, x/(1 + (-1 + x)*zb)]*Log[1 - zb])/(128*Pi^3) - 
      (la*H[0, 1, x/(1 + (-1 + x)*zb)]*Log[1 - zb])/(128*Pi^3) + 
      (H[0, 1, (-1 + x)/(-1 + x*zb)]*Log[1 - zb])/(64*Pi^3) - 
      (la*H[0, 1, (-1 + x)/(-1 + x*zb)]*Log[1 - zb])/(64*Pi^3) + 
      (H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]*Log[1 - zb])/
       (64*Pi^3) - (la*H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]*
        Log[1 - zb])/(64*Pi^3) - (3*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - 
      (Log[1 - x]*Log[1 - zb])/(128*Pi^3) - (Log[1 - x]^2*Log[1 - zb])/
       (512*Pi^3) + (la*Log[1 - x]^2*Log[1 - zb])/(512*Pi^3) - 
      (Log[x]*Log[1 - zb])/(128*Pi^3) + (3*Log[1 - x]*Log[x]*Log[1 - zb])/
       (256*Pi^3) - (3*la*Log[1 - x]*Log[x]*Log[1 - zb])/(256*Pi^3) - 
      (Log[x]^2*Log[1 - zb])/(512*Pi^3) + (la*Log[x]^2*Log[1 - zb])/
       (512*Pi^3) + (7*Log[1 - zb]^2)/(256*Pi^3) + (Log[1 - x]*Log[1 - zb]^2)/
       (512*Pi^3) - (la*Log[1 - x]*Log[1 - zb]^2)/(512*Pi^3) + 
      (3*Log[x]*Log[1 - zb]^2)/(512*Pi^3) - (3*la*Log[x]*Log[1 - zb]^2)/
       (512*Pi^3) + (5*Log[1 - zb]^3)/(512*Pi^3) - (5*la*Log[1 - zb]^3)/
       (512*Pi^3) + Log[zb]/(64*Pi) - (la*Log[zb])/(64*Pi) - 
      (H[0, 1, x]*Log[zb])/(32*Pi^3) + (la*H[0, 1, x]*Log[zb])/(32*Pi^3) - 
      (H[0, 1, zb]*Log[zb])/(32*Pi^3) + (la*H[0, 1, zb]*Log[zb])/(32*Pi^3) + 
      (H[0, 1, x*zb]*Log[zb])/(16*Pi^3) - (la*H[0, 1, x*zb]*Log[zb])/
       (16*Pi^3) - (H[0, 1, (-1 + x)/(-1 + x*zb)]*Log[zb])/(32*Pi^3) + 
      (la*H[0, 1, (-1 + x)/(-1 + x*zb)]*Log[zb])/(32*Pi^3) - 
      (H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]*Log[zb])/
       (32*Pi^3) + (la*H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]*
        Log[zb])/(32*Pi^3) + (Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[zb])/(32*Pi^3) - (Log[1 - x]^2*Log[zb])/(128*Pi^3) + 
      (la*Log[1 - x]^2*Log[zb])/(128*Pi^3) + (Log[x]*Log[zb])/(32*Pi^3) - 
      (3*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) + 
      (3*la*Log[1 - x]*Log[x]*Log[zb])/(64*Pi^3) - (Log[x]^2*Log[zb])/
       (128*Pi^3) + (la*Log[x]^2*Log[zb])/(128*Pi^3) - 
      (Log[1 - zb]*Log[zb])/(16*Pi^3) - (Log[1 - zb]^2*Log[zb])/(64*Pi^3) + 
      (la*Log[1 - zb]^2*Log[zb])/(64*Pi^3) + Log[zb]^2/(16*Pi^3) - 
      (Log[1 - x]*Log[zb]^2)/(32*Pi^3) + (la*Log[1 - x]*Log[zb]^2)/
       (32*Pi^3) - (Log[x]*Log[zb]^2)/(32*Pi^3) + (la*Log[x]*Log[zb]^2)/
       (32*Pi^3) + (Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - 
      (la*Log[1 - zb]*Log[zb]^2)/(32*Pi^3) - Log[zb]^3/(24*Pi^3) + 
      (la*Log[zb]^3)/(24*Pi^3) - Log[1 - x*zb]/(128*Pi) + 
      (la*Log[1 - x*zb])/(128*Pi) + (H[0, 1, x]*Log[1 - x*zb])/(64*Pi^3) - 
      (la*H[0, 1, x]*Log[1 - x*zb])/(64*Pi^3) + (H[0, 1, zb]*Log[1 - x*zb])/
       (64*Pi^3) - (la*H[0, 1, zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (H[0, 1, x*zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (la*H[0, 1, x*zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (H[0, 1, (-1 + x)/(-1 + x*zb)]*Log[1 - x*zb])/(64*Pi^3) - 
      (la*H[0, 1, (-1 + x)/(-1 + x*zb)]*Log[1 - x*zb])/(64*Pi^3) + 
      (H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]*Log[1 - x*zb])/
       (64*Pi^3) - (la*H[0, 1, (-1 + zb)/((1 + (-1 + x)*zb)*(-1 + x*zb))]*
        Log[1 - x*zb])/(64*Pi^3) - (Log[1 - la]*Log[1 - x*zb])/(32*Pi^3) - 
      (Log[1 - x]*Log[1 - x*zb])/(32*Pi^3) + (3*Log[1 - x]^2*Log[1 - x*zb])/
       (256*Pi^3) - (3*la*Log[1 - x]^2*Log[1 - x*zb])/(256*Pi^3) - 
      (3*Log[x]*Log[1 - x*zb])/(64*Pi^3) + 
      (7*Log[1 - x]*Log[x]*Log[1 - x*zb])/(128*Pi^3) - 
      (7*la*Log[1 - x]*Log[x]*Log[1 - x*zb])/(128*Pi^3) + 
      (5*Log[x]^2*Log[1 - x*zb])/(256*Pi^3) - (5*la*Log[x]^2*Log[1 - x*zb])/
       (256*Pi^3) + (Log[1 - zb]*Log[1 - x*zb])/(32*Pi^3) - 
      (Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (3*Log[x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) + 
      (3*la*Log[x]*Log[1 - zb]*Log[1 - x*zb])/(128*Pi^3) + 
      (3*Log[1 - zb]^2*Log[1 - x*zb])/(256*Pi^3) - 
      (3*la*Log[1 - zb]^2*Log[1 - x*zb])/(256*Pi^3) - 
      (3*Log[zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (5*Log[1 - x]*Log[zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (5*la*Log[1 - x]*Log[zb]*Log[1 - x*zb])/(64*Pi^3) + 
      (7*Log[x]*Log[zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (7*la*Log[x]*Log[zb]*Log[1 - x*zb])/(64*Pi^3) - 
      (Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(16*Pi^3) + 
      (la*Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(16*Pi^3) + 
      (Log[zb]^2*Log[1 - x*zb])/(8*Pi^3) - (la*Log[zb]^2*Log[1 - x*zb])/
       (8*Pi^3) + Log[1 - x*zb]^2/(32*Pi^3) - (Log[1 - x]*Log[1 - x*zb]^2)/
       (32*Pi^3) + (la*Log[1 - x]*Log[1 - x*zb]^2)/(32*Pi^3) - 
      (7*Log[x]*Log[1 - x*zb]^2)/(128*Pi^3) + (7*la*Log[x]*Log[1 - x*zb]^2)/
       (128*Pi^3) + (3*Log[1 - zb]*Log[1 - x*zb]^2)/(128*Pi^3) - 
      (3*la*Log[1 - zb]*Log[1 - x*zb]^2)/(128*Pi^3) - 
      (3*Log[zb]*Log[1 - x*zb]^2)/(32*Pi^3) + (3*la*Log[zb]*Log[1 - x*zb]^2)/
       (32*Pi^3) + Log[1 - x*zb]^3/(48*Pi^3) - (la*Log[1 - x*zb]^3)/
       (48*Pi^3) + Log[1 - zb + x*zb]/(768*Pi) - (la*Log[1 - zb + x*zb])/
       (768*Pi) + (Log[1 - la]*Log[1 - zb + x*zb])/(32*Pi^3) + 
      (Log[1 - x]^2*Log[1 - zb + x*zb])/(256*Pi^3) - 
      (la*Log[1 - x]^2*Log[1 - zb + x*zb])/(256*Pi^3) + 
      (Log[1 - x]*Log[x]*Log[1 - zb + x*zb])/(128*Pi^3) - 
      (la*Log[1 - x]*Log[x]*Log[1 - zb + x*zb])/(128*Pi^3) + 
      (Log[x]^2*Log[1 - zb + x*zb])/(256*Pi^3) - 
      (la*Log[x]^2*Log[1 - zb + x*zb])/(256*Pi^3) - 
      (3*Log[1 - zb]*Log[1 - zb + x*zb])/(64*Pi^3) + 
      (Log[1 - x]*Log[1 - zb]*Log[1 - zb + x*zb])/(128*Pi^3) - 
      (la*Log[1 - x]*Log[1 - zb]*Log[1 - zb + x*zb])/(128*Pi^3) - 
      (9*Log[1 - zb]^2*Log[1 - zb + x*zb])/(256*Pi^3) + 
      (9*la*Log[1 - zb]^2*Log[1 - zb + x*zb])/(256*Pi^3) + 
      (Log[zb]*Log[1 - zb + x*zb])/(32*Pi^3) + 
      (Log[1 - x]*Log[zb]*Log[1 - zb + x*zb])/(64*Pi^3) - 
      (la*Log[1 - x]*Log[zb]*Log[1 - zb + x*zb])/(64*Pi^3) + 
      (Log[x]*Log[zb]*Log[1 - zb + x*zb])/(64*Pi^3) - 
      (la*Log[x]*Log[zb]*Log[1 - zb + x*zb])/(64*Pi^3) + 
      (Log[1 - zb]*Log[zb]*Log[1 - zb + x*zb])/(16*Pi^3) - 
      (la*Log[1 - zb]*Log[zb]*Log[1 - zb + x*zb])/(16*Pi^3) - 
      (Log[1 - x*zb]*Log[1 - zb + x*zb])/(64*Pi^3) - 
      (Log[1 - x]*Log[1 - x*zb]*Log[1 - zb + x*zb])/(64*Pi^3) + 
      (la*Log[1 - x]*Log[1 - x*zb]*Log[1 - zb + x*zb])/(64*Pi^3) - 
      (Log[x]*Log[1 - x*zb]*Log[1 - zb + x*zb])/(64*Pi^3) + 
      (la*Log[x]*Log[1 - x*zb]*Log[1 - zb + x*zb])/(64*Pi^3) - 
      (5*Log[1 - zb]*Log[1 - x*zb]*Log[1 - zb + x*zb])/(128*Pi^3) + 
      (5*la*Log[1 - zb]*Log[1 - x*zb]*Log[1 - zb + x*zb])/(128*Pi^3) - 
      (Log[zb]*Log[1 - x*zb]*Log[1 - zb + x*zb])/(64*Pi^3) + 
      (la*Log[zb]*Log[1 - x*zb]*Log[1 - zb + x*zb])/(64*Pi^3) + 
      (Log[1 - x*zb]^2*Log[1 - zb + x*zb])/(128*Pi^3) - 
      (la*Log[1 - x*zb]^2*Log[1 - zb + x*zb])/(128*Pi^3) + 
      (3*Log[1 - zb + x*zb]^2)/(128*Pi^3) - (Log[1 - x]*Log[1 - zb + x*zb]^2)/
       (128*Pi^3) + (la*Log[1 - x]*Log[1 - zb + x*zb]^2)/(128*Pi^3) - 
      (Log[x]*Log[1 - zb + x*zb]^2)/(128*Pi^3) + 
      (la*Log[x]*Log[1 - zb + x*zb]^2)/(128*Pi^3) + 
      (Log[1 - zb]*Log[1 - zb + x*zb]^2)/(32*Pi^3) - 
      (la*Log[1 - zb]*Log[1 - zb + x*zb]^2)/(32*Pi^3) - 
      (5*Log[zb]*Log[1 - zb + x*zb]^2)/(128*Pi^3) + 
      (5*la*Log[zb]*Log[1 - zb + x*zb]^2)/(128*Pi^3) + 
      (Log[1 - x*zb]*Log[1 - zb + x*zb]^2)/(32*Pi^3) - 
      (la*Log[1 - x*zb]*Log[1 - zb + x*zb]^2)/(32*Pi^3) - 
      Log[1 - zb + x*zb]^3/(192*Pi^3) + (la*Log[1 - zb + x*zb]^3)/
       (192*Pi^3) - Zeta[3]/(24*Pi^3) + (la*Zeta[3])/(24*Pi^3))
 
MasterIntegral[RR, 7, zb, x, la] = ep^3/(128*Pi^3) + 
    ep^4*(-Log[1 - la]/(64*Pi^3) - Log[la]/(64*Pi^3) - 
      Log[1 - x]/(128*Pi^3) - Log[x]/(128*Pi^3) + (3*Log[1 - zb])/
       (128*Pi^3) - Log[zb]/(32*Pi^3) + Log[1 - la*x*zb]/(32*Pi^3) - 
      Log[1 - zb + la^2*x*zb^2 - la^2*x^2*zb^2]/(64*Pi^3)) + 
    ep^5*(-1/(384*Pi) - 
      H[0, 1, -(zb*(1 + la*x*(-2 - la*(1 - 2*x)*zb) - 
            Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
              4*la^3*x^2*zb + la^4*x^2*zb^2]))/(2*(1 - zb + la^2*x*zb^2 - 
           la^2*x^2*zb^2))]/(64*Pi^3) - 
      H[0, 1, -(zb*(1 + la*x*(-2 - la*(1 - 2*x)*zb) + 
            Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
              4*la^3*x^2*zb + la^4*x^2*zb^2]))/(2*(1 - zb + la^2*x*zb^2 - 
           la^2*x^2*zb^2))]/(64*Pi^3) + Log[1 - la]^2/(64*Pi^3) + 
      (Log[1 - la]*Log[la])/(32*Pi^3) + Log[la]^2/(64*Pi^3) + 
      (Log[1 - la]*Log[1 - x])/(64*Pi^3) + (Log[la]*Log[1 - x])/(64*Pi^3) + 
      Log[1 - x]^2/(256*Pi^3) + (Log[1 - la]*Log[x])/(64*Pi^3) + 
      (Log[la]*Log[x])/(64*Pi^3) + (Log[1 - x]*Log[x])/(128*Pi^3) + 
      Log[x]^2/(256*Pi^3) - (3*Log[1 - la]*Log[1 - zb])/(64*Pi^3) - 
      (3*Log[la]*Log[1 - zb])/(64*Pi^3) - (3*Log[1 - x]*Log[1 - zb])/
       (128*Pi^3) - (3*Log[x]*Log[1 - zb])/(128*Pi^3) + 
      (7*Log[1 - zb]^2)/(256*Pi^3) + (Log[1 - la]*Log[zb])/(16*Pi^3) + 
      (Log[la]*Log[zb])/(16*Pi^3) + (Log[1 - x]*Log[zb])/(32*Pi^3) + 
      (Log[x]*Log[zb])/(32*Pi^3) - (3*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
      Log[zb]^2/(16*Pi^3) - (Log[1 - la]*Log[1 - la*x*zb])/(16*Pi^3) - 
      (Log[la]*Log[1 - la*x*zb])/(16*Pi^3) - (Log[1 - x]*Log[1 - la*x*zb])/
       (32*Pi^3) - (Log[x]*Log[1 - la*x*zb])/(32*Pi^3) + 
      (Log[1 - zb]*Log[1 - la*x*zb])/(16*Pi^3) - (Log[zb]*Log[1 - la*x*zb])/
       (8*Pi^3) + Log[1 - la*x*zb]^2/(32*Pi^3) + 
      (Log[1 - la]*Log[1 - zb + la^2*x*zb^2 - la^2*x^2*zb^2])/(32*Pi^3) + 
      (Log[la]*Log[1 - zb + la^2*x*zb^2 - la^2*x^2*zb^2])/(32*Pi^3) + 
      (Log[1 - x]*Log[1 - zb + la^2*x*zb^2 - la^2*x^2*zb^2])/(64*Pi^3) + 
      (Log[x]*Log[1 - zb + la^2*x*zb^2 - la^2*x^2*zb^2])/(64*Pi^3) - 
      (Log[1 - zb]*Log[1 - zb + la^2*x*zb^2 - la^2*x^2*zb^2])/(64*Pi^3) + 
      (Log[zb]*Log[1 - zb + la^2*x*zb^2 - la^2*x^2*zb^2])/(16*Pi^3) - 
      Log[1 - zb + la^2*x*zb^2 - la^2*x^2*zb^2]^2/(64*Pi^3) + 
      (Log[1 - zb]*Log[(-2 + zb + 2*la*x*zb - la^2*x*zb^2 + 
           zb*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
              4*la^3*x^2*zb + la^4*x^2*zb^2])/
          (2*(-1 + zb + la^2*(-1 + x)*x*zb^2))])/(64*Pi^3) + 
      (Log[1 - la*x*zb]*Log[(-2 + zb + 2*la*x*zb - la^2*x*zb^2 + 
           zb*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
              4*la^3*x^2*zb + la^4*x^2*zb^2])/
          (2*(-1 + zb + la^2*(-1 + x)*x*zb^2))])/(32*Pi^3) - 
      (Log[1 - zb + la^2*x*zb^2 - la^2*x^2*zb^2]*
        Log[(-2 + zb + 2*la*x*zb - la^2*x*zb^2 + 
           zb*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
              4*la^3*x^2*zb + la^4*x^2*zb^2])/
          (2*(-1 + zb + la^2*(-1 + x)*x*zb^2))])/(32*Pi^3) - 
      Log[(-2 + zb + 2*la*x*zb - la^2*x*zb^2 + 
           zb*Sqrt[1 - 4*la*x + 4*la^2*x - 2*la^2*x*zb + 4*la^2*x^2*zb - 
              4*la^3*x^2*zb + la^4*x^2*zb^2])/
          (2*(-1 + zb + la^2*(-1 + x)*x*zb^2))]^2/(64*Pi^3))
 
MasterIntegral[RR, 8, 0, 0, 0] = -(la*x*zb)/(1024*Pi^3) + 
    ep*(-(la*x)/(256*Pi^3) - (la*zb)/(512*Pi^3) - (x*zb)/(512*Pi^3)) + 
    ep^2*(-la/(128*Pi^3) - x/(128*Pi^3) - zb/(256*Pi^3) + 
      (la*x*zb)/(6144*Pi) + (x*zb*Log[la])/(256*Pi^3) + 
      (la*zb*Log[x])/(256*Pi^3) + (la*x*Log[zb])/(64*Pi^3)) + 
    ep^4*(la/(768*Pi) + x/(768*Pi) + zb/(1536*Pi) + (la*Pi*x*zb)/40960 + 
      Log[la]/(32*Pi^3) - (x*zb*Log[la])/(1536*Pi) - 
      (x*Log[la]^2)/(64*Pi^3) - (zb*Log[la]^2)/(128*Pi^3) + 
      (x*zb*Log[la]^3)/(384*Pi^3) + Log[x]/(32*Pi^3) - 
      (la*zb*Log[x])/(1536*Pi) - (zb*Log[la]*Log[x])/(64*Pi^3) - 
      (la*Log[x]^2)/(64*Pi^3) - (zb*Log[x]^2)/(128*Pi^3) + 
      (la*zb*Log[x]^3)/(384*Pi^3) + Log[zb]/(16*Pi^3) - 
      (la*x*Log[zb])/(384*Pi) - (x*Log[la]*Log[zb])/(16*Pi^3) - 
      (la*Log[x]*Log[zb])/(16*Pi^3) - (la*Log[zb]^2)/(16*Pi^3) - 
      (x*Log[zb]^2)/(16*Pi^3) + (la*x*Log[zb]^3)/(24*Pi^3) + 
      (la*x*Zeta[3])/(96*Pi^3) + (la*zb*Zeta[3])/(192*Pi^3) + 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^3*(-1/(64*Pi^3) + (la*x)/(1536*Pi) + 
      (la*zb)/(3072*Pi) + (x*zb)/(3072*Pi) + (x*Log[la])/(64*Pi^3) + 
      (zb*Log[la])/(128*Pi^3) - (x*zb*Log[la]^2)/(256*Pi^3) + 
      (la*Log[x])/(64*Pi^3) + (zb*Log[x])/(128*Pi^3) - 
      (la*zb*Log[x]^2)/(256*Pi^3) + (la*Log[zb])/(32*Pi^3) + 
      (x*Log[zb])/(32*Pi^3) - (la*x*Log[zb]^2)/(32*Pi^3) + 
      (la*x*zb*Zeta[3])/(384*Pi^3)) + ep^5*(1/(384*Pi) + (la*Pi*x)/10240 + 
      (la*Pi*zb)/20480 + (Pi*x*zb)/20480 - (x*Log[la])/(384*Pi) - 
      (zb*Log[la])/(768*Pi) - Log[la]^2/(32*Pi^3) + 
      (x*zb*Log[la]^2)/(1536*Pi) + (x*Log[la]^3)/(96*Pi^3) + 
      (zb*Log[la]^3)/(192*Pi^3) - (x*zb*Log[la]^4)/(768*Pi^3) - 
      (la*Log[x])/(384*Pi) - (zb*Log[x])/(768*Pi) - 
      (Log[la]*Log[x])/(16*Pi^3) + (zb*Log[la]^2*Log[x])/(64*Pi^3) - 
      Log[x]^2/(32*Pi^3) + (la*zb*Log[x]^2)/(1536*Pi) + 
      (zb*Log[la]*Log[x]^2)/(64*Pi^3) + (la*Log[x]^3)/(96*Pi^3) + 
      (zb*Log[x]^3)/(192*Pi^3) - (la*zb*Log[x]^4)/(768*Pi^3) - 
      (la*Log[zb])/(192*Pi) - (x*Log[zb])/(192*Pi) - 
      (Log[la]*Log[zb])/(8*Pi^3) + (x*Log[la]^2*Log[zb])/(16*Pi^3) - 
      (Log[x]*Log[zb])/(8*Pi^3) + (la*Log[x]^2*Log[zb])/(16*Pi^3) - 
      Log[zb]^2/(8*Pi^3) + (la*x*Log[zb]^2)/(192*Pi) + 
      (x*Log[la]*Log[zb]^2)/(8*Pi^3) + (la*Log[x]*Log[zb]^2)/(8*Pi^3) + 
      (la*Log[zb]^3)/(12*Pi^3) + (x*Log[zb]^3)/(12*Pi^3) - 
      (la*x*Log[zb]^4)/(24*Pi^3) + (la*Zeta[3])/(48*Pi^3) + 
      (x*Zeta[3])/(48*Pi^3) + (zb*Zeta[3])/(96*Pi^3) - 
      (la*x*zb*Zeta[3])/(2304*Pi) - (x*zb*Log[la]*Zeta[3])/(96*Pi^3) - 
      (la*zb*Log[x]*Zeta[3])/(96*Pi^3) - (la*x*Log[zb]*Zeta[3])/(24*Pi^3) + 
      (la*x*zb*Zeta[5])/(160*Pi^3))
 
MasterIntegral[RR, 8, 0, 0, 1] = -(x*zb)/(1024*Pi^3) + 
    (la*x*zb)/(1024*Pi^3) + ep*(-x/(256*Pi^3) + (la*x)/(256*Pi^3) - 
      zb/(512*Pi^3) + (la*zb)/(512*Pi^3) - (x*zb)/(512*Pi^3)) + 
    ep^2*(-1/(128*Pi^3) + la/(128*Pi^3) - x/(128*Pi^3) - zb/(256*Pi^3) + 
      (x*zb)/(6144*Pi) - (la*x*zb)/(6144*Pi) + (x*zb*Log[1 - la])/
       (256*Pi^3) + (zb*Log[x])/(256*Pi^3) - (la*zb*Log[x])/(256*Pi^3) + 
      (x*Log[zb])/(64*Pi^3) - (la*x*Log[zb])/(64*Pi^3)) + 
    ep^4*(1/(768*Pi) - la/(768*Pi) + x/(768*Pi) + zb/(1536*Pi) + 
      (Pi*x*zb)/40960 - (la*Pi*x*zb)/40960 + Log[1 - la]/(32*Pi^3) - 
      (x*zb*Log[1 - la])/(1536*Pi) - (x*Log[1 - la]^2)/(64*Pi^3) - 
      (zb*Log[1 - la]^2)/(128*Pi^3) + (x*zb*Log[1 - la]^3)/(384*Pi^3) + 
      Log[x]/(32*Pi^3) - (zb*Log[x])/(1536*Pi) + (la*zb*Log[x])/(1536*Pi) - 
      (zb*Log[1 - la]*Log[x])/(64*Pi^3) - Log[x]^2/(64*Pi^3) + 
      (la*Log[x]^2)/(64*Pi^3) - (zb*Log[x]^2)/(128*Pi^3) + 
      (zb*Log[x]^3)/(384*Pi^3) - (la*zb*Log[x]^3)/(384*Pi^3) + 
      Log[zb]/(16*Pi^3) - (x*Log[zb])/(384*Pi) + (la*x*Log[zb])/(384*Pi) - 
      (x*Log[1 - la]*Log[zb])/(16*Pi^3) - (Log[x]*Log[zb])/(16*Pi^3) + 
      (la*Log[x]*Log[zb])/(16*Pi^3) - Log[zb]^2/(16*Pi^3) + 
      (la*Log[zb]^2)/(16*Pi^3) - (x*Log[zb]^2)/(16*Pi^3) + 
      (x*Log[zb]^3)/(24*Pi^3) - (la*x*Log[zb]^3)/(24*Pi^3) + 
      (x*Zeta[3])/(96*Pi^3) - (la*x*Zeta[3])/(96*Pi^3) + 
      (zb*Zeta[3])/(192*Pi^3) - (la*zb*Zeta[3])/(192*Pi^3) + 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^3*(-1/(64*Pi^3) + x/(1536*Pi) - 
      (la*x)/(1536*Pi) + zb/(3072*Pi) - (la*zb)/(3072*Pi) + 
      (x*zb)/(3072*Pi) + (x*Log[1 - la])/(64*Pi^3) + 
      (zb*Log[1 - la])/(128*Pi^3) - (x*zb*Log[1 - la]^2)/(256*Pi^3) + 
      Log[x]/(64*Pi^3) - (la*Log[x])/(64*Pi^3) + (zb*Log[x])/(128*Pi^3) - 
      (zb*Log[x]^2)/(256*Pi^3) + (la*zb*Log[x]^2)/(256*Pi^3) + 
      Log[zb]/(32*Pi^3) - (la*Log[zb])/(32*Pi^3) + (x*Log[zb])/(32*Pi^3) - 
      (x*Log[zb]^2)/(32*Pi^3) + (la*x*Log[zb]^2)/(32*Pi^3) + 
      (x*zb*Zeta[3])/(384*Pi^3) - (la*x*zb*Zeta[3])/(384*Pi^3)) + 
    ep^5*(1/(384*Pi) + (Pi*x)/10240 - (la*Pi*x)/10240 + (Pi*zb)/20480 - 
      (la*Pi*zb)/20480 + (Pi*x*zb)/20480 - (x*Log[1 - la])/(384*Pi) - 
      (zb*Log[1 - la])/(768*Pi) - Log[1 - la]^2/(32*Pi^3) + 
      (x*zb*Log[1 - la]^2)/(1536*Pi) + (x*Log[1 - la]^3)/(96*Pi^3) + 
      (zb*Log[1 - la]^3)/(192*Pi^3) - (x*zb*Log[1 - la]^4)/(768*Pi^3) - 
      Log[x]/(384*Pi) + (la*Log[x])/(384*Pi) - (zb*Log[x])/(768*Pi) - 
      (Log[1 - la]*Log[x])/(16*Pi^3) + (zb*Log[1 - la]^2*Log[x])/(64*Pi^3) - 
      Log[x]^2/(32*Pi^3) + (zb*Log[x]^2)/(1536*Pi) - 
      (la*zb*Log[x]^2)/(1536*Pi) + (zb*Log[1 - la]*Log[x]^2)/(64*Pi^3) + 
      Log[x]^3/(96*Pi^3) - (la*Log[x]^3)/(96*Pi^3) + 
      (zb*Log[x]^3)/(192*Pi^3) - (zb*Log[x]^4)/(768*Pi^3) + 
      (la*zb*Log[x]^4)/(768*Pi^3) - Log[zb]/(192*Pi) + 
      (la*Log[zb])/(192*Pi) - (x*Log[zb])/(192*Pi) - 
      (Log[1 - la]*Log[zb])/(8*Pi^3) + (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) - 
      (Log[x]*Log[zb])/(8*Pi^3) + (Log[x]^2*Log[zb])/(16*Pi^3) - 
      (la*Log[x]^2*Log[zb])/(16*Pi^3) - Log[zb]^2/(8*Pi^3) + 
      (x*Log[zb]^2)/(192*Pi) - (la*x*Log[zb]^2)/(192*Pi) + 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) + (Log[x]*Log[zb]^2)/(8*Pi^3) - 
      (la*Log[x]*Log[zb]^2)/(8*Pi^3) + Log[zb]^3/(12*Pi^3) - 
      (la*Log[zb]^3)/(12*Pi^3) + (x*Log[zb]^3)/(12*Pi^3) - 
      (x*Log[zb]^4)/(24*Pi^3) + (la*x*Log[zb]^4)/(24*Pi^3) + 
      Zeta[3]/(48*Pi^3) - (la*Zeta[3])/(48*Pi^3) + (x*Zeta[3])/(48*Pi^3) + 
      (zb*Zeta[3])/(96*Pi^3) - (x*zb*Zeta[3])/(2304*Pi) + 
      (la*x*zb*Zeta[3])/(2304*Pi) - (x*zb*Log[1 - la]*Zeta[3])/(96*Pi^3) - 
      (zb*Log[x]*Zeta[3])/(96*Pi^3) + (la*zb*Log[x]*Zeta[3])/(96*Pi^3) - 
      (x*Log[zb]*Zeta[3])/(24*Pi^3) + (la*x*Log[zb]*Zeta[3])/(24*Pi^3) + 
      (x*zb*Zeta[5])/(160*Pi^3) - (la*x*zb*Zeta[5])/(160*Pi^3))
 
MasterIntegral[RR, 8, 0, 0, la] = -(ep*x*zb)/(512*Pi^3) + 
    ep^2*(-x/(128*Pi^3) - zb/(256*Pi^3) + (x*zb*Log[1 - la])/(256*Pi^3) + 
      (x*zb*Log[la])/(256*Pi^3)) + ep^3*(-1/(64*Pi^3) + (x*zb)/(3072*Pi) + 
      (x*Log[1 - la])/(64*Pi^3) + (zb*Log[1 - la])/(128*Pi^3) - 
      (x*zb*Log[1 - la]^2)/(256*Pi^3) + (x*Log[la])/(64*Pi^3) + 
      (zb*Log[la])/(128*Pi^3) - (x*zb*Log[1 - la]*Log[la])/(128*Pi^3) - 
      (x*zb*Log[la]^2)/(256*Pi^3) + (zb*Log[x])/(128*Pi^3) + 
      (x*Log[zb])/(32*Pi^3)) + ep^4*(x/(768*Pi) + zb/(1536*Pi) + 
      Log[1 - la]/(32*Pi^3) - (x*zb*Log[1 - la])/(1536*Pi) - 
      (x*Log[1 - la]^2)/(64*Pi^3) - (zb*Log[1 - la]^2)/(128*Pi^3) + 
      (x*zb*Log[1 - la]^3)/(384*Pi^3) + Log[la]/(32*Pi^3) - 
      (x*zb*Log[la])/(1536*Pi) - (x*Log[1 - la]*Log[la])/(32*Pi^3) - 
      (zb*Log[1 - la]*Log[la])/(64*Pi^3) + (x*zb*Log[1 - la]^2*Log[la])/
       (128*Pi^3) - (x*Log[la]^2)/(64*Pi^3) - (zb*Log[la]^2)/(128*Pi^3) + 
      (x*zb*Log[1 - la]*Log[la]^2)/(128*Pi^3) + (x*zb*Log[la]^3)/(384*Pi^3) + 
      Log[x]/(32*Pi^3) - (zb*Log[1 - la]*Log[x])/(64*Pi^3) - 
      (zb*Log[la]*Log[x])/(64*Pi^3) - (zb*Log[x]^2)/(128*Pi^3) + 
      Log[zb]/(16*Pi^3) - (x*Log[1 - la]*Log[zb])/(16*Pi^3) - 
      (x*Log[la]*Log[zb])/(16*Pi^3) - (x*Log[zb]^2)/(16*Pi^3) + 
      (x*zb*Zeta[3])/(192*Pi^3)) + ep^5*(1/(384*Pi) + (Pi*x*zb)/20480 - 
      (x*Log[1 - la])/(384*Pi) - (zb*Log[1 - la])/(768*Pi) - 
      Log[1 - la]^2/(32*Pi^3) + (x*zb*Log[1 - la]^2)/(1536*Pi) + 
      (x*Log[1 - la]^3)/(96*Pi^3) + (zb*Log[1 - la]^3)/(192*Pi^3) - 
      (x*zb*Log[1 - la]^4)/(768*Pi^3) - (x*Log[la])/(384*Pi) - 
      (zb*Log[la])/(768*Pi) - (Log[1 - la]*Log[la])/(16*Pi^3) + 
      (x*zb*Log[1 - la]*Log[la])/(768*Pi) + (x*Log[1 - la]^2*Log[la])/
       (32*Pi^3) + (zb*Log[1 - la]^2*Log[la])/(64*Pi^3) - 
      (x*zb*Log[1 - la]^3*Log[la])/(192*Pi^3) - Log[la]^2/(32*Pi^3) + 
      (x*zb*Log[la]^2)/(1536*Pi) + (x*Log[1 - la]*Log[la]^2)/(32*Pi^3) + 
      (zb*Log[1 - la]*Log[la]^2)/(64*Pi^3) - (x*zb*Log[1 - la]^2*Log[la]^2)/
       (128*Pi^3) + (x*Log[la]^3)/(96*Pi^3) + (zb*Log[la]^3)/(192*Pi^3) - 
      (x*zb*Log[1 - la]*Log[la]^3)/(192*Pi^3) - (x*zb*Log[la]^4)/(768*Pi^3) - 
      (zb*Log[x])/(768*Pi) - (Log[1 - la]*Log[x])/(16*Pi^3) + 
      (zb*Log[1 - la]^2*Log[x])/(64*Pi^3) - (Log[la]*Log[x])/(16*Pi^3) + 
      (zb*Log[1 - la]*Log[la]*Log[x])/(32*Pi^3) + (zb*Log[la]^2*Log[x])/
       (64*Pi^3) - Log[x]^2/(32*Pi^3) + (zb*Log[1 - la]*Log[x]^2)/(64*Pi^3) + 
      (zb*Log[la]*Log[x]^2)/(64*Pi^3) + (zb*Log[x]^3)/(192*Pi^3) - 
      (x*Log[zb])/(192*Pi) - (Log[1 - la]*Log[zb])/(8*Pi^3) + 
      (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) - (Log[la]*Log[zb])/(8*Pi^3) + 
      (x*Log[1 - la]*Log[la]*Log[zb])/(8*Pi^3) + (x*Log[la]^2*Log[zb])/
       (16*Pi^3) - (Log[x]*Log[zb])/(8*Pi^3) - Log[zb]^2/(8*Pi^3) + 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) + (x*Log[la]*Log[zb]^2)/(8*Pi^3) + 
      (x*Log[zb]^3)/(12*Pi^3) + (x*Zeta[3])/(48*Pi^3) + 
      (zb*Zeta[3])/(96*Pi^3) - (x*zb*Log[1 - la]*Zeta[3])/(96*Pi^3) - 
      (x*zb*Log[la]*Zeta[3])/(96*Pi^3))
 
MasterIntegral[RR, 8, 0, 1, 0] = 0
 
MasterIntegral[RR, 8, 0, 1, 1] = 0
 
MasterIntegral[RR, 8, 0, 1, la] = 0
 
MasterIntegral[RR, 8, 0, x, 0] = -(ep*la*zb)/(512*Pi^3) + 
    ep^2*(-la/(128*Pi^3) - zb/(256*Pi^3) + (la*zb*Log[1 - x])/(512*Pi^3) + 
      (la*zb*Log[x])/(256*Pi^3)) + ep^3*(-1/(64*Pi^3) + (la*zb)/(3072*Pi) + 
      (la*zb*H[0, 1, x])/(512*Pi^3) + (zb*Log[la])/(128*Pi^3) + 
      (la*Log[1 - x])/(128*Pi^3) + (zb*Log[1 - x])/(256*Pi^3) - 
      (la*zb*Log[1 - x]^2)/(1024*Pi^3) + (la*Log[x])/(64*Pi^3) + 
      (zb*Log[x])/(128*Pi^3) - (la*zb*Log[1 - x]*Log[x])/(512*Pi^3) - 
      (la*zb*Log[x]^2)/(256*Pi^3) + (la*Log[zb])/(32*Pi^3)) + 
    ep^4*(la/(768*Pi) + zb/(1536*Pi) + (la*H[0, 1, x])/(128*Pi^3) + 
      (zb*H[0, 1, x])/(256*Pi^3) - (la*zb*H[0, 0, 1, x])/(512*Pi^3) + 
      (la*zb*H[0, 1, 1, x])/(512*Pi^3) + Log[la]/(32*Pi^3) - 
      (zb*Log[la]^2)/(128*Pi^3) + Log[1 - x]/(64*Pi^3) - 
      (la*zb*Log[1 - x])/(1536*Pi) - (zb*Log[la]*Log[1 - x])/(128*Pi^3) - 
      (la*Log[1 - x]^2)/(256*Pi^3) - (zb*Log[1 - x]^2)/(512*Pi^3) + 
      (la*zb*Log[1 - x]^3)/(3072*Pi^3) + Log[x]/(32*Pi^3) - 
      (la*zb*Log[x])/(1536*Pi) - (la*zb*H[0, 1, x]*Log[x])/(512*Pi^3) - 
      (zb*Log[la]*Log[x])/(64*Pi^3) - (la*Log[1 - x]*Log[x])/(128*Pi^3) - 
      (zb*Log[1 - x]*Log[x])/(256*Pi^3) + (la*zb*Log[1 - x]^2*Log[x])/
       (1024*Pi^3) - (la*Log[x]^2)/(64*Pi^3) - (zb*Log[x]^2)/(128*Pi^3) + 
      (la*zb*Log[1 - x]*Log[x]^2)/(1024*Pi^3) + (la*zb*Log[x]^3)/(384*Pi^3) + 
      Log[zb]/(16*Pi^3) - (la*Log[1 - x]*Log[zb])/(32*Pi^3) - 
      (la*Log[x]*Log[zb])/(16*Pi^3) - (la*Log[zb]^2)/(16*Pi^3) + 
      (la*zb*Zeta[3])/(192*Pi^3)) + ep^5*(1/(384*Pi) + (la*Pi*zb)/20480 + 
      H[0, 1, x]/(64*Pi^3) - (la*zb*H[0, 1, x])/(1536*Pi) - 
      (la*H[0, 0, 1, x])/(128*Pi^3) - (zb*H[0, 0, 1, x])/(256*Pi^3) + 
      (la*H[0, 1, 1, x])/(128*Pi^3) + (zb*H[0, 1, 1, x])/(256*Pi^3) + 
      (la*zb*H[0, 0, 0, 1, x])/(512*Pi^3) - (la*zb*H[0, 0, 1, 1, x])/
       (512*Pi^3) + (la*zb*H[0, 1, 1, 1, x])/(512*Pi^3) - 
      (zb*Log[la])/(768*Pi) - (zb*H[0, 1, x]*Log[la])/(128*Pi^3) - 
      Log[la]^2/(32*Pi^3) + (zb*Log[la]^3)/(192*Pi^3) - 
      (la*Log[1 - x])/(384*Pi) - (zb*Log[1 - x])/(768*Pi) - 
      (Log[la]*Log[1 - x])/(32*Pi^3) + (zb*Log[la]^2*Log[1 - x])/(128*Pi^3) - 
      Log[1 - x]^2/(128*Pi^3) + (la*zb*Log[1 - x]^2)/(3072*Pi) + 
      (zb*Log[la]*Log[1 - x]^2)/(256*Pi^3) + (la*Log[1 - x]^3)/(768*Pi^3) + 
      (zb*Log[1 - x]^3)/(1536*Pi^3) - (la*zb*Log[1 - x]^4)/(12288*Pi^3) - 
      (la*Log[x])/(384*Pi) - (zb*Log[x])/(768*Pi) - (la*H[0, 1, x]*Log[x])/
       (128*Pi^3) - (zb*H[0, 1, x]*Log[x])/(256*Pi^3) + 
      (la*zb*H[0, 0, 1, x]*Log[x])/(512*Pi^3) - (la*zb*H[0, 1, 1, x]*Log[x])/
       (512*Pi^3) - (Log[la]*Log[x])/(16*Pi^3) + (zb*Log[la]^2*Log[x])/
       (64*Pi^3) - (Log[1 - x]*Log[x])/(64*Pi^3) + (la*zb*Log[1 - x]*Log[x])/
       (1536*Pi) + (zb*Log[la]*Log[1 - x]*Log[x])/(128*Pi^3) + 
      (la*Log[1 - x]^2*Log[x])/(256*Pi^3) + (zb*Log[1 - x]^2*Log[x])/
       (512*Pi^3) - (la*zb*Log[1 - x]^3*Log[x])/(3072*Pi^3) - 
      Log[x]^2/(32*Pi^3) + (la*zb*Log[x]^2)/(1536*Pi) + 
      (la*zb*H[0, 1, x]*Log[x]^2)/(1024*Pi^3) + (zb*Log[la]*Log[x]^2)/
       (64*Pi^3) + (la*Log[1 - x]*Log[x]^2)/(256*Pi^3) + 
      (zb*Log[1 - x]*Log[x]^2)/(512*Pi^3) - (la*zb*Log[1 - x]^2*Log[x]^2)/
       (2048*Pi^3) + (la*Log[x]^3)/(96*Pi^3) + (zb*Log[x]^3)/(192*Pi^3) - 
      (la*zb*Log[1 - x]*Log[x]^3)/(3072*Pi^3) - (la*zb*Log[x]^4)/(768*Pi^3) - 
      (la*Log[zb])/(192*Pi) - (la*H[0, 1, x]*Log[zb])/(32*Pi^3) - 
      (Log[la]*Log[zb])/(8*Pi^3) - (Log[1 - x]*Log[zb])/(16*Pi^3) + 
      (la*Log[1 - x]^2*Log[zb])/(64*Pi^3) - (Log[x]*Log[zb])/(8*Pi^3) + 
      (la*Log[1 - x]*Log[x]*Log[zb])/(32*Pi^3) + (la*Log[x]^2*Log[zb])/
       (16*Pi^3) - Log[zb]^2/(8*Pi^3) + (la*Log[1 - x]*Log[zb]^2)/(16*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(8*Pi^3) + (la*Log[zb]^3)/(12*Pi^3) + 
      (la*Zeta[3])/(48*Pi^3) + (zb*Zeta[3])/(96*Pi^3) - 
      (la*zb*Log[1 - x]*Zeta[3])/(192*Pi^3) - (la*zb*Log[x]*Zeta[3])/
       (96*Pi^3))
 
MasterIntegral[RR, 8, 0, x, 1] = ep*(-zb/(512*Pi^3) + (la*zb)/(512*Pi^3)) + 
    ep^2*(-1/(128*Pi^3) + la/(128*Pi^3) - zb/(256*Pi^3) + 
      (zb*Log[1 - x])/(512*Pi^3) - (la*zb*Log[1 - x])/(512*Pi^3) + 
      (zb*Log[x])/(256*Pi^3) - (la*zb*Log[x])/(256*Pi^3)) + 
    ep^3*(-1/(64*Pi^3) + zb/(3072*Pi) - (la*zb)/(3072*Pi) + 
      (zb*H[0, 1, x])/(512*Pi^3) - (la*zb*H[0, 1, x])/(512*Pi^3) + 
      (zb*Log[1 - la])/(128*Pi^3) + Log[1 - x]/(128*Pi^3) - 
      (la*Log[1 - x])/(128*Pi^3) + (zb*Log[1 - x])/(256*Pi^3) - 
      (zb*Log[1 - x]^2)/(1024*Pi^3) + (la*zb*Log[1 - x]^2)/(1024*Pi^3) + 
      Log[x]/(64*Pi^3) - (la*Log[x])/(64*Pi^3) + (zb*Log[x])/(128*Pi^3) - 
      (zb*Log[1 - x]*Log[x])/(512*Pi^3) + (la*zb*Log[1 - x]*Log[x])/
       (512*Pi^3) - (zb*Log[x]^2)/(256*Pi^3) + (la*zb*Log[x]^2)/(256*Pi^3) + 
      Log[zb]/(32*Pi^3) - (la*Log[zb])/(32*Pi^3)) + 
    ep^4*(1/(768*Pi) - la/(768*Pi) + zb/(1536*Pi) + H[0, 1, x]/(128*Pi^3) - 
      (la*H[0, 1, x])/(128*Pi^3) + (zb*H[0, 1, x])/(256*Pi^3) - 
      (zb*H[0, 0, 1, x])/(512*Pi^3) + (la*zb*H[0, 0, 1, x])/(512*Pi^3) + 
      (zb*H[0, 1, 1, x])/(512*Pi^3) - (la*zb*H[0, 1, 1, x])/(512*Pi^3) + 
      Log[1 - la]/(32*Pi^3) - (zb*Log[1 - la]^2)/(128*Pi^3) + 
      Log[1 - x]/(64*Pi^3) - (zb*Log[1 - x])/(1536*Pi) + 
      (la*zb*Log[1 - x])/(1536*Pi) - (zb*Log[1 - la]*Log[1 - x])/(128*Pi^3) - 
      Log[1 - x]^2/(256*Pi^3) + (la*Log[1 - x]^2)/(256*Pi^3) - 
      (zb*Log[1 - x]^2)/(512*Pi^3) + (zb*Log[1 - x]^3)/(3072*Pi^3) - 
      (la*zb*Log[1 - x]^3)/(3072*Pi^3) + Log[x]/(32*Pi^3) - 
      (zb*Log[x])/(1536*Pi) + (la*zb*Log[x])/(1536*Pi) - 
      (zb*H[0, 1, x]*Log[x])/(512*Pi^3) + (la*zb*H[0, 1, x]*Log[x])/
       (512*Pi^3) - (zb*Log[1 - la]*Log[x])/(64*Pi^3) - 
      (Log[1 - x]*Log[x])/(128*Pi^3) + (la*Log[1 - x]*Log[x])/(128*Pi^3) - 
      (zb*Log[1 - x]*Log[x])/(256*Pi^3) + (zb*Log[1 - x]^2*Log[x])/
       (1024*Pi^3) - (la*zb*Log[1 - x]^2*Log[x])/(1024*Pi^3) - 
      Log[x]^2/(64*Pi^3) + (la*Log[x]^2)/(64*Pi^3) - 
      (zb*Log[x]^2)/(128*Pi^3) + (zb*Log[1 - x]*Log[x]^2)/(1024*Pi^3) - 
      (la*zb*Log[1 - x]*Log[x]^2)/(1024*Pi^3) + (zb*Log[x]^3)/(384*Pi^3) - 
      (la*zb*Log[x]^3)/(384*Pi^3) + Log[zb]/(16*Pi^3) - 
      (Log[1 - x]*Log[zb])/(32*Pi^3) + (la*Log[1 - x]*Log[zb])/(32*Pi^3) - 
      (Log[x]*Log[zb])/(16*Pi^3) + (la*Log[x]*Log[zb])/(16*Pi^3) - 
      Log[zb]^2/(16*Pi^3) + (la*Log[zb]^2)/(16*Pi^3) + 
      (zb*Zeta[3])/(192*Pi^3) - (la*zb*Zeta[3])/(192*Pi^3)) + 
    ep^5*(1/(384*Pi) + (Pi*zb)/20480 - (la*Pi*zb)/20480 + 
      H[0, 1, x]/(64*Pi^3) - (zb*H[0, 1, x])/(1536*Pi) + 
      (la*zb*H[0, 1, x])/(1536*Pi) - H[0, 0, 1, x]/(128*Pi^3) + 
      (la*H[0, 0, 1, x])/(128*Pi^3) - (zb*H[0, 0, 1, x])/(256*Pi^3) + 
      H[0, 1, 1, x]/(128*Pi^3) - (la*H[0, 1, 1, x])/(128*Pi^3) + 
      (zb*H[0, 1, 1, x])/(256*Pi^3) + (zb*H[0, 0, 0, 1, x])/(512*Pi^3) - 
      (la*zb*H[0, 0, 0, 1, x])/(512*Pi^3) - (zb*H[0, 0, 1, 1, x])/
       (512*Pi^3) + (la*zb*H[0, 0, 1, 1, x])/(512*Pi^3) + 
      (zb*H[0, 1, 1, 1, x])/(512*Pi^3) - (la*zb*H[0, 1, 1, 1, x])/
       (512*Pi^3) - (zb*Log[1 - la])/(768*Pi) - (zb*H[0, 1, x]*Log[1 - la])/
       (128*Pi^3) - Log[1 - la]^2/(32*Pi^3) + (zb*Log[1 - la]^3)/(192*Pi^3) - 
      Log[1 - x]/(384*Pi) + (la*Log[1 - x])/(384*Pi) - 
      (zb*Log[1 - x])/(768*Pi) - (Log[1 - la]*Log[1 - x])/(32*Pi^3) + 
      (zb*Log[1 - la]^2*Log[1 - x])/(128*Pi^3) - Log[1 - x]^2/(128*Pi^3) + 
      (zb*Log[1 - x]^2)/(3072*Pi) - (la*zb*Log[1 - x]^2)/(3072*Pi) + 
      (zb*Log[1 - la]*Log[1 - x]^2)/(256*Pi^3) + Log[1 - x]^3/(768*Pi^3) - 
      (la*Log[1 - x]^3)/(768*Pi^3) + (zb*Log[1 - x]^3)/(1536*Pi^3) - 
      (zb*Log[1 - x]^4)/(12288*Pi^3) + (la*zb*Log[1 - x]^4)/(12288*Pi^3) - 
      Log[x]/(384*Pi) + (la*Log[x])/(384*Pi) - (zb*Log[x])/(768*Pi) - 
      (H[0, 1, x]*Log[x])/(128*Pi^3) + (la*H[0, 1, x]*Log[x])/(128*Pi^3) - 
      (zb*H[0, 1, x]*Log[x])/(256*Pi^3) + (zb*H[0, 0, 1, x]*Log[x])/
       (512*Pi^3) - (la*zb*H[0, 0, 1, x]*Log[x])/(512*Pi^3) - 
      (zb*H[0, 1, 1, x]*Log[x])/(512*Pi^3) + (la*zb*H[0, 1, 1, x]*Log[x])/
       (512*Pi^3) - (Log[1 - la]*Log[x])/(16*Pi^3) + 
      (zb*Log[1 - la]^2*Log[x])/(64*Pi^3) - (Log[1 - x]*Log[x])/(64*Pi^3) + 
      (zb*Log[1 - x]*Log[x])/(1536*Pi) - (la*zb*Log[1 - x]*Log[x])/
       (1536*Pi) + (zb*Log[1 - la]*Log[1 - x]*Log[x])/(128*Pi^3) + 
      (Log[1 - x]^2*Log[x])/(256*Pi^3) - (la*Log[1 - x]^2*Log[x])/
       (256*Pi^3) + (zb*Log[1 - x]^2*Log[x])/(512*Pi^3) - 
      (zb*Log[1 - x]^3*Log[x])/(3072*Pi^3) + (la*zb*Log[1 - x]^3*Log[x])/
       (3072*Pi^3) - Log[x]^2/(32*Pi^3) + (zb*Log[x]^2)/(1536*Pi) - 
      (la*zb*Log[x]^2)/(1536*Pi) + (zb*H[0, 1, x]*Log[x]^2)/(1024*Pi^3) - 
      (la*zb*H[0, 1, x]*Log[x]^2)/(1024*Pi^3) + (zb*Log[1 - la]*Log[x]^2)/
       (64*Pi^3) + (Log[1 - x]*Log[x]^2)/(256*Pi^3) - 
      (la*Log[1 - x]*Log[x]^2)/(256*Pi^3) + (zb*Log[1 - x]*Log[x]^2)/
       (512*Pi^3) - (zb*Log[1 - x]^2*Log[x]^2)/(2048*Pi^3) + 
      (la*zb*Log[1 - x]^2*Log[x]^2)/(2048*Pi^3) + Log[x]^3/(96*Pi^3) - 
      (la*Log[x]^3)/(96*Pi^3) + (zb*Log[x]^3)/(192*Pi^3) - 
      (zb*Log[1 - x]*Log[x]^3)/(3072*Pi^3) + (la*zb*Log[1 - x]*Log[x]^3)/
       (3072*Pi^3) - (zb*Log[x]^4)/(768*Pi^3) + (la*zb*Log[x]^4)/(768*Pi^3) - 
      Log[zb]/(192*Pi) + (la*Log[zb])/(192*Pi) - (H[0, 1, x]*Log[zb])/
       (32*Pi^3) + (la*H[0, 1, x]*Log[zb])/(32*Pi^3) - 
      (Log[1 - la]*Log[zb])/(8*Pi^3) - (Log[1 - x]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]^2*Log[zb])/(64*Pi^3) - (la*Log[1 - x]^2*Log[zb])/
       (64*Pi^3) - (Log[x]*Log[zb])/(8*Pi^3) + (Log[1 - x]*Log[x]*Log[zb])/
       (32*Pi^3) - (la*Log[1 - x]*Log[x]*Log[zb])/(32*Pi^3) + 
      (Log[x]^2*Log[zb])/(16*Pi^3) - (la*Log[x]^2*Log[zb])/(16*Pi^3) - 
      Log[zb]^2/(8*Pi^3) + (Log[1 - x]*Log[zb]^2)/(16*Pi^3) - 
      (la*Log[1 - x]*Log[zb]^2)/(16*Pi^3) + (Log[x]*Log[zb]^2)/(8*Pi^3) - 
      (la*Log[x]*Log[zb]^2)/(8*Pi^3) + Log[zb]^3/(12*Pi^3) - 
      (la*Log[zb]^3)/(12*Pi^3) + Zeta[3]/(48*Pi^3) - (la*Zeta[3])/(48*Pi^3) + 
      (zb*Zeta[3])/(96*Pi^3) - (zb*Log[1 - x]*Zeta[3])/(192*Pi^3) + 
      (la*zb*Log[1 - x]*Zeta[3])/(192*Pi^3) - (zb*Log[x]*Zeta[3])/(96*Pi^3) + 
      (la*zb*Log[x]*Zeta[3])/(96*Pi^3))
 
MasterIntegral[RR, 8, 0, x, la] = -(ep^2*zb)/(256*Pi^3) + 
    ep^3*(-1/(64*Pi^3) + (zb*Log[1 - la])/(128*Pi^3) + 
      (zb*Log[la])/(128*Pi^3) + (zb*Log[1 - x])/(256*Pi^3) + 
      (zb*Log[x])/(128*Pi^3)) + ep^4*(zb/(1536*Pi) + 
      (zb*H[0, 1, x])/(256*Pi^3) + Log[1 - la]/(32*Pi^3) - 
      (zb*Log[1 - la]^2)/(128*Pi^3) + Log[la]/(32*Pi^3) - 
      (zb*Log[1 - la]*Log[la])/(64*Pi^3) - (zb*Log[la]^2)/(128*Pi^3) + 
      Log[1 - x]/(64*Pi^3) - (zb*Log[1 - la]*Log[1 - x])/(128*Pi^3) - 
      (zb*Log[la]*Log[1 - x])/(128*Pi^3) - (zb*Log[1 - x]^2)/(512*Pi^3) + 
      Log[x]/(32*Pi^3) - (zb*Log[1 - la]*Log[x])/(64*Pi^3) - 
      (zb*Log[la]*Log[x])/(64*Pi^3) - (zb*Log[1 - x]*Log[x])/(256*Pi^3) - 
      (zb*Log[x]^2)/(128*Pi^3) + Log[zb]/(16*Pi^3)) + 
    ep^5*(1/(384*Pi) + H[0, 1, x]/(64*Pi^3) - (zb*H[0, 0, 1, x])/(256*Pi^3) + 
      (zb*H[0, 1, 1, x])/(256*Pi^3) - (zb*Log[1 - la])/(768*Pi) - 
      (zb*H[0, 1, x]*Log[1 - la])/(128*Pi^3) - Log[1 - la]^2/(32*Pi^3) + 
      (zb*Log[1 - la]^3)/(192*Pi^3) - (zb*Log[la])/(768*Pi) - 
      (zb*H[0, 1, x]*Log[la])/(128*Pi^3) - (Log[1 - la]*Log[la])/(16*Pi^3) + 
      (zb*Log[1 - la]^2*Log[la])/(64*Pi^3) - Log[la]^2/(32*Pi^3) + 
      (zb*Log[1 - la]*Log[la]^2)/(64*Pi^3) + (zb*Log[la]^3)/(192*Pi^3) - 
      (zb*Log[1 - x])/(768*Pi) - (Log[1 - la]*Log[1 - x])/(32*Pi^3) + 
      (zb*Log[1 - la]^2*Log[1 - x])/(128*Pi^3) - (Log[la]*Log[1 - x])/
       (32*Pi^3) + (zb*Log[1 - la]*Log[la]*Log[1 - x])/(64*Pi^3) + 
      (zb*Log[la]^2*Log[1 - x])/(128*Pi^3) - Log[1 - x]^2/(128*Pi^3) + 
      (zb*Log[1 - la]*Log[1 - x]^2)/(256*Pi^3) + (zb*Log[la]*Log[1 - x]^2)/
       (256*Pi^3) + (zb*Log[1 - x]^3)/(1536*Pi^3) - (zb*Log[x])/(768*Pi) - 
      (zb*H[0, 1, x]*Log[x])/(256*Pi^3) - (Log[1 - la]*Log[x])/(16*Pi^3) + 
      (zb*Log[1 - la]^2*Log[x])/(64*Pi^3) - (Log[la]*Log[x])/(16*Pi^3) + 
      (zb*Log[1 - la]*Log[la]*Log[x])/(32*Pi^3) + (zb*Log[la]^2*Log[x])/
       (64*Pi^3) - (Log[1 - x]*Log[x])/(64*Pi^3) + 
      (zb*Log[1 - la]*Log[1 - x]*Log[x])/(128*Pi^3) + 
      (zb*Log[la]*Log[1 - x]*Log[x])/(128*Pi^3) + (zb*Log[1 - x]^2*Log[x])/
       (512*Pi^3) - Log[x]^2/(32*Pi^3) + (zb*Log[1 - la]*Log[x]^2)/
       (64*Pi^3) + (zb*Log[la]*Log[x]^2)/(64*Pi^3) + (zb*Log[1 - x]*Log[x]^2)/
       (512*Pi^3) + (zb*Log[x]^3)/(192*Pi^3) - (Log[1 - la]*Log[zb])/
       (8*Pi^3) - (Log[la]*Log[zb])/(8*Pi^3) - (Log[1 - x]*Log[zb])/
       (16*Pi^3) - (Log[x]*Log[zb])/(8*Pi^3) - Log[zb]^2/(8*Pi^3) + 
      (zb*Zeta[3])/(96*Pi^3))
 
MasterIntegral[RR, 8, zb, 0, 0] = -(ep*la*x)/(256*Pi^3) + 
    ep^2*(-la/(128*Pi^3) - x/(128*Pi^3) - (la*x*Log[1 - zb])/(128*Pi^3) + 
      (la*x*Log[zb])/(64*Pi^3)) + ep^3*(-1/(64*Pi^3) + (la*x)/(1536*Pi) + 
      (x*Log[la])/(64*Pi^3) + (la*Log[x])/(64*Pi^3) - 
      (la*Log[1 - zb])/(64*Pi^3) - (x*Log[1 - zb])/(64*Pi^3) - 
      (la*x*Log[1 - zb]^2)/(128*Pi^3) + (la*Log[zb])/(32*Pi^3) + 
      (x*Log[zb])/(32*Pi^3) + (la*x*Log[1 - zb]*Log[zb])/(32*Pi^3) - 
      (la*x*Log[zb]^2)/(32*Pi^3)) + ep^4*(la/(768*Pi) + x/(768*Pi) + 
      Log[la]/(32*Pi^3) - (x*Log[la]^2)/(64*Pi^3) + Log[x]/(32*Pi^3) - 
      (la*Log[x]^2)/(64*Pi^3) - Log[1 - zb]/(32*Pi^3) + 
      (la*x*Log[1 - zb])/(768*Pi) + (x*Log[la]*Log[1 - zb])/(32*Pi^3) + 
      (la*Log[x]*Log[1 - zb])/(32*Pi^3) - (la*Log[1 - zb]^2)/(64*Pi^3) - 
      (x*Log[1 - zb]^2)/(64*Pi^3) - (la*x*Log[1 - zb]^3)/(192*Pi^3) + 
      Log[zb]/(16*Pi^3) - (la*x*Log[zb])/(384*Pi) - (x*Log[la]*Log[zb])/
       (16*Pi^3) - (la*Log[x]*Log[zb])/(16*Pi^3) + (la*Log[1 - zb]*Log[zb])/
       (16*Pi^3) + (x*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
      (la*x*Log[1 - zb]^2*Log[zb])/(32*Pi^3) - (la*Log[zb]^2)/(16*Pi^3) - 
      (x*Log[zb]^2)/(16*Pi^3) - (la*x*Log[1 - zb]*Log[zb]^2)/(16*Pi^3) + 
      (la*x*Log[zb]^3)/(24*Pi^3) + (la*x*Zeta[3])/(96*Pi^3)) + 
    ep^5*(1/(384*Pi) + (la*Pi*x)/10240 - (x*Log[la])/(384*Pi) - 
      Log[la]^2/(32*Pi^3) + (x*Log[la]^3)/(96*Pi^3) - (la*Log[x])/(384*Pi) - 
      (Log[la]*Log[x])/(16*Pi^3) - Log[x]^2/(32*Pi^3) + 
      (la*Log[x]^3)/(96*Pi^3) + (la*Log[1 - zb])/(384*Pi) + 
      (x*Log[1 - zb])/(384*Pi) + (Log[la]*Log[1 - zb])/(16*Pi^3) - 
      (x*Log[la]^2*Log[1 - zb])/(32*Pi^3) + (Log[x]*Log[1 - zb])/(16*Pi^3) - 
      (la*Log[x]^2*Log[1 - zb])/(32*Pi^3) - Log[1 - zb]^2/(32*Pi^3) + 
      (la*x*Log[1 - zb]^2)/(768*Pi) + (x*Log[la]*Log[1 - zb]^2)/(32*Pi^3) + 
      (la*Log[x]*Log[1 - zb]^2)/(32*Pi^3) - (la*Log[1 - zb]^3)/(96*Pi^3) - 
      (x*Log[1 - zb]^3)/(96*Pi^3) - (la*x*Log[1 - zb]^4)/(384*Pi^3) - 
      (la*Log[zb])/(192*Pi) - (x*Log[zb])/(192*Pi) - 
      (Log[la]*Log[zb])/(8*Pi^3) + (x*Log[la]^2*Log[zb])/(16*Pi^3) - 
      (Log[x]*Log[zb])/(8*Pi^3) + (la*Log[x]^2*Log[zb])/(16*Pi^3) + 
      (Log[1 - zb]*Log[zb])/(8*Pi^3) - (la*x*Log[1 - zb]*Log[zb])/(192*Pi) - 
      (x*Log[la]*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(8*Pi^3) + (la*Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) + (x*Log[1 - zb]^2*Log[zb])/(16*Pi^3) + 
      (la*x*Log[1 - zb]^3*Log[zb])/(48*Pi^3) - Log[zb]^2/(8*Pi^3) + 
      (la*x*Log[zb]^2)/(192*Pi) + (x*Log[la]*Log[zb]^2)/(8*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(8*Pi^3) - (la*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - 
      (x*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - (la*x*Log[1 - zb]^2*Log[zb]^2)/
       (16*Pi^3) + (la*Log[zb]^3)/(12*Pi^3) + (x*Log[zb]^3)/(12*Pi^3) + 
      (la*x*Log[1 - zb]*Log[zb]^3)/(12*Pi^3) - (la*x*Log[zb]^4)/(24*Pi^3) + 
      (la*Zeta[3])/(48*Pi^3) + (x*Zeta[3])/(48*Pi^3) + 
      (la*x*Log[1 - zb]*Zeta[3])/(48*Pi^3) - (la*x*Log[zb]*Zeta[3])/(24*Pi^3))
 
MasterIntegral[RR, 8, zb, 0, 1] = ep*(-x/(256*Pi^3) + (la*x)/(256*Pi^3)) + 
    ep^2*(-1/(128*Pi^3) + la/(128*Pi^3) - x/(128*Pi^3) - 
      (x*Log[1 - zb])/(128*Pi^3) + (la*x*Log[1 - zb])/(128*Pi^3) + 
      (x*Log[zb])/(64*Pi^3) - (la*x*Log[zb])/(64*Pi^3)) + 
    ep^3*(-1/(64*Pi^3) + x/(1536*Pi) - (la*x)/(1536*Pi) + 
      (x*Log[1 - la])/(64*Pi^3) + Log[x]/(64*Pi^3) - (la*Log[x])/(64*Pi^3) - 
      Log[1 - zb]/(64*Pi^3) + (la*Log[1 - zb])/(64*Pi^3) - 
      (x*Log[1 - zb])/(64*Pi^3) - (x*Log[1 - zb]^2)/(128*Pi^3) + 
      (la*x*Log[1 - zb]^2)/(128*Pi^3) + Log[zb]/(32*Pi^3) - 
      (la*Log[zb])/(32*Pi^3) + (x*Log[zb])/(32*Pi^3) + 
      (x*Log[1 - zb]*Log[zb])/(32*Pi^3) - (la*x*Log[1 - zb]*Log[zb])/
       (32*Pi^3) - (x*Log[zb]^2)/(32*Pi^3) + (la*x*Log[zb]^2)/(32*Pi^3)) + 
    ep^4*(1/(768*Pi) - la/(768*Pi) + x/(768*Pi) + Log[1 - la]/(32*Pi^3) - 
      (x*Log[1 - la]^2)/(64*Pi^3) + Log[x]/(32*Pi^3) - Log[x]^2/(64*Pi^3) + 
      (la*Log[x]^2)/(64*Pi^3) - Log[1 - zb]/(32*Pi^3) + 
      (x*Log[1 - zb])/(768*Pi) - (la*x*Log[1 - zb])/(768*Pi) + 
      (x*Log[1 - la]*Log[1 - zb])/(32*Pi^3) + (Log[x]*Log[1 - zb])/
       (32*Pi^3) - (la*Log[x]*Log[1 - zb])/(32*Pi^3) - 
      Log[1 - zb]^2/(64*Pi^3) + (la*Log[1 - zb]^2)/(64*Pi^3) - 
      (x*Log[1 - zb]^2)/(64*Pi^3) - (x*Log[1 - zb]^3)/(192*Pi^3) + 
      (la*x*Log[1 - zb]^3)/(192*Pi^3) + Log[zb]/(16*Pi^3) - 
      (x*Log[zb])/(384*Pi) + (la*x*Log[zb])/(384*Pi) - 
      (x*Log[1 - la]*Log[zb])/(16*Pi^3) - (Log[x]*Log[zb])/(16*Pi^3) + 
      (la*Log[x]*Log[zb])/(16*Pi^3) + (Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (la*Log[1 - zb]*Log[zb])/(16*Pi^3) + (x*Log[1 - zb]*Log[zb])/
       (16*Pi^3) + (x*Log[1 - zb]^2*Log[zb])/(32*Pi^3) - 
      (la*x*Log[1 - zb]^2*Log[zb])/(32*Pi^3) - Log[zb]^2/(16*Pi^3) + 
      (la*Log[zb]^2)/(16*Pi^3) - (x*Log[zb]^2)/(16*Pi^3) - 
      (x*Log[1 - zb]*Log[zb]^2)/(16*Pi^3) + (la*x*Log[1 - zb]*Log[zb]^2)/
       (16*Pi^3) + (x*Log[zb]^3)/(24*Pi^3) - (la*x*Log[zb]^3)/(24*Pi^3) + 
      (x*Zeta[3])/(96*Pi^3) - (la*x*Zeta[3])/(96*Pi^3)) + 
    ep^5*(1/(384*Pi) + (Pi*x)/10240 - (la*Pi*x)/10240 - 
      (x*Log[1 - la])/(384*Pi) - Log[1 - la]^2/(32*Pi^3) + 
      (x*Log[1 - la]^3)/(96*Pi^3) - Log[x]/(384*Pi) + (la*Log[x])/(384*Pi) - 
      (Log[1 - la]*Log[x])/(16*Pi^3) - Log[x]^2/(32*Pi^3) + 
      Log[x]^3/(96*Pi^3) - (la*Log[x]^3)/(96*Pi^3) + Log[1 - zb]/(384*Pi) - 
      (la*Log[1 - zb])/(384*Pi) + (x*Log[1 - zb])/(384*Pi) + 
      (Log[1 - la]*Log[1 - zb])/(16*Pi^3) - (x*Log[1 - la]^2*Log[1 - zb])/
       (32*Pi^3) + (Log[x]*Log[1 - zb])/(16*Pi^3) - (Log[x]^2*Log[1 - zb])/
       (32*Pi^3) + (la*Log[x]^2*Log[1 - zb])/(32*Pi^3) - 
      Log[1 - zb]^2/(32*Pi^3) + (x*Log[1 - zb]^2)/(768*Pi) - 
      (la*x*Log[1 - zb]^2)/(768*Pi) + (x*Log[1 - la]*Log[1 - zb]^2)/
       (32*Pi^3) + (Log[x]*Log[1 - zb]^2)/(32*Pi^3) - 
      (la*Log[x]*Log[1 - zb]^2)/(32*Pi^3) - Log[1 - zb]^3/(96*Pi^3) + 
      (la*Log[1 - zb]^3)/(96*Pi^3) - (x*Log[1 - zb]^3)/(96*Pi^3) - 
      (x*Log[1 - zb]^4)/(384*Pi^3) + (la*x*Log[1 - zb]^4)/(384*Pi^3) - 
      Log[zb]/(192*Pi) + (la*Log[zb])/(192*Pi) - (x*Log[zb])/(192*Pi) - 
      (Log[1 - la]*Log[zb])/(8*Pi^3) + (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) - 
      (Log[x]*Log[zb])/(8*Pi^3) + (Log[x]^2*Log[zb])/(16*Pi^3) - 
      (la*Log[x]^2*Log[zb])/(16*Pi^3) + (Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      (x*Log[1 - zb]*Log[zb])/(192*Pi) + (la*x*Log[1 - zb]*Log[zb])/
       (192*Pi) - (x*Log[1 - la]*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      (Log[x]*Log[1 - zb]*Log[zb])/(8*Pi^3) + (la*Log[x]*Log[1 - zb]*Log[zb])/
       (8*Pi^3) + (Log[1 - zb]^2*Log[zb])/(16*Pi^3) - 
      (la*Log[1 - zb]^2*Log[zb])/(16*Pi^3) + (x*Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) + (x*Log[1 - zb]^3*Log[zb])/(48*Pi^3) - 
      (la*x*Log[1 - zb]^3*Log[zb])/(48*Pi^3) - Log[zb]^2/(8*Pi^3) + 
      (x*Log[zb]^2)/(192*Pi) - (la*x*Log[zb]^2)/(192*Pi) + 
      (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) + (Log[x]*Log[zb]^2)/(8*Pi^3) - 
      (la*Log[x]*Log[zb]^2)/(8*Pi^3) - (Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + 
      (la*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) - (x*Log[1 - zb]*Log[zb]^2)/
       (8*Pi^3) - (x*Log[1 - zb]^2*Log[zb]^2)/(16*Pi^3) + 
      (la*x*Log[1 - zb]^2*Log[zb]^2)/(16*Pi^3) + Log[zb]^3/(12*Pi^3) - 
      (la*Log[zb]^3)/(12*Pi^3) + (x*Log[zb]^3)/(12*Pi^3) + 
      (x*Log[1 - zb]*Log[zb]^3)/(12*Pi^3) - (la*x*Log[1 - zb]*Log[zb]^3)/
       (12*Pi^3) - (x*Log[zb]^4)/(24*Pi^3) + (la*x*Log[zb]^4)/(24*Pi^3) + 
      Zeta[3]/(48*Pi^3) - (la*Zeta[3])/(48*Pi^3) + (x*Zeta[3])/(48*Pi^3) + 
      (x*Log[1 - zb]*Zeta[3])/(48*Pi^3) - (la*x*Log[1 - zb]*Zeta[3])/
       (48*Pi^3) - (x*Log[zb]*Zeta[3])/(24*Pi^3) + (la*x*Log[zb]*Zeta[3])/
       (24*Pi^3))
 
MasterIntegral[RR, 8, zb, 0, la] = -(ep^2*x)/(128*Pi^3) + 
    ep^3*(-1/(64*Pi^3) + (x*Log[1 - la])/(64*Pi^3) + (x*Log[la])/(64*Pi^3) - 
      (x*Log[1 - zb])/(64*Pi^3) + (x*Log[zb])/(32*Pi^3)) + 
    ep^4*(x/(768*Pi) + Log[1 - la]/(32*Pi^3) - (x*Log[1 - la]^2)/(64*Pi^3) + 
      Log[la]/(32*Pi^3) - (x*Log[1 - la]*Log[la])/(32*Pi^3) - 
      (x*Log[la]^2)/(64*Pi^3) + Log[x]/(32*Pi^3) - Log[1 - zb]/(32*Pi^3) + 
      (x*Log[1 - la]*Log[1 - zb])/(32*Pi^3) + (x*Log[la]*Log[1 - zb])/
       (32*Pi^3) - (x*Log[1 - zb]^2)/(64*Pi^3) + Log[zb]/(16*Pi^3) - 
      (x*Log[1 - la]*Log[zb])/(16*Pi^3) - (x*Log[la]*Log[zb])/(16*Pi^3) + 
      (x*Log[1 - zb]*Log[zb])/(16*Pi^3) - (x*Log[zb]^2)/(16*Pi^3)) + 
    ep^5*(1/(384*Pi) - (x*Log[1 - la])/(384*Pi) - Log[1 - la]^2/(32*Pi^3) + 
      (x*Log[1 - la]^3)/(96*Pi^3) - (x*Log[la])/(384*Pi) - 
      (Log[1 - la]*Log[la])/(16*Pi^3) + (x*Log[1 - la]^2*Log[la])/(32*Pi^3) - 
      Log[la]^2/(32*Pi^3) + (x*Log[1 - la]*Log[la]^2)/(32*Pi^3) + 
      (x*Log[la]^3)/(96*Pi^3) - (Log[1 - la]*Log[x])/(16*Pi^3) - 
      (Log[la]*Log[x])/(16*Pi^3) - Log[x]^2/(32*Pi^3) + 
      (x*Log[1 - zb])/(384*Pi) + (Log[1 - la]*Log[1 - zb])/(16*Pi^3) - 
      (x*Log[1 - la]^2*Log[1 - zb])/(32*Pi^3) + (Log[la]*Log[1 - zb])/
       (16*Pi^3) - (x*Log[1 - la]*Log[la]*Log[1 - zb])/(16*Pi^3) - 
      (x*Log[la]^2*Log[1 - zb])/(32*Pi^3) + (Log[x]*Log[1 - zb])/(16*Pi^3) - 
      Log[1 - zb]^2/(32*Pi^3) + (x*Log[1 - la]*Log[1 - zb]^2)/(32*Pi^3) + 
      (x*Log[la]*Log[1 - zb]^2)/(32*Pi^3) - (x*Log[1 - zb]^3)/(96*Pi^3) - 
      (x*Log[zb])/(192*Pi) - (Log[1 - la]*Log[zb])/(8*Pi^3) + 
      (x*Log[1 - la]^2*Log[zb])/(16*Pi^3) - (Log[la]*Log[zb])/(8*Pi^3) + 
      (x*Log[1 - la]*Log[la]*Log[zb])/(8*Pi^3) + (x*Log[la]^2*Log[zb])/
       (16*Pi^3) - (Log[x]*Log[zb])/(8*Pi^3) + (Log[1 - zb]*Log[zb])/
       (8*Pi^3) - (x*Log[1 - la]*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      (x*Log[la]*Log[1 - zb]*Log[zb])/(8*Pi^3) + (x*Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) - Log[zb]^2/(8*Pi^3) + (x*Log[1 - la]*Log[zb]^2)/(8*Pi^3) + 
      (x*Log[la]*Log[zb]^2)/(8*Pi^3) - (x*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + 
      (x*Log[zb]^3)/(12*Pi^3) + (x*Zeta[3])/(48*Pi^3))
 
MasterIntegral[RR, 8, zb, 1, 0] = 0
 
MasterIntegral[RR, 8, zb, 1, 1] = 0
 
MasterIntegral[RR, 8, zb, 1, la] = 0
 
MasterIntegral[RR, 8, zb, x, 0] = -(ep^2*la)/(128*Pi^3) + 
    ep^3*(-1/(64*Pi^3) + (la*Log[1 - x])/(128*Pi^3) + (la*Log[x])/(64*Pi^3) - 
      (la*Log[1 - zb])/(64*Pi^3) + (la*Log[zb])/(32*Pi^3)) + 
    ep^4*(la/(768*Pi) + (la*H[0, 1, x])/(128*Pi^3) + Log[la]/(32*Pi^3) + 
      Log[1 - x]/(64*Pi^3) - (la*Log[1 - x]^2)/(256*Pi^3) + 
      Log[x]/(32*Pi^3) - (la*Log[1 - x]*Log[x])/(128*Pi^3) - 
      (la*Log[x]^2)/(64*Pi^3) - Log[1 - zb]/(32*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb])/(64*Pi^3) + (la*Log[x]*Log[1 - zb])/
       (32*Pi^3) - (la*Log[1 - zb]^2)/(64*Pi^3) + Log[zb]/(16*Pi^3) - 
      (la*Log[1 - x]*Log[zb])/(32*Pi^3) - (la*Log[x]*Log[zb])/(16*Pi^3) + 
      (la*Log[1 - zb]*Log[zb])/(16*Pi^3) - (la*Log[zb]^2)/(16*Pi^3)) + 
    ep^5*(1/(384*Pi) + H[0, 1, x]/(64*Pi^3) - (la*H[0, 0, 1, x])/(128*Pi^3) + 
      (la*H[0, 1, 1, x])/(128*Pi^3) - Log[la]^2/(32*Pi^3) - 
      (la*Log[1 - x])/(384*Pi) - (Log[la]*Log[1 - x])/(32*Pi^3) - 
      Log[1 - x]^2/(128*Pi^3) + (la*Log[1 - x]^3)/(768*Pi^3) - 
      (la*Log[x])/(384*Pi) - (la*H[0, 1, x]*Log[x])/(128*Pi^3) - 
      (Log[la]*Log[x])/(16*Pi^3) - (Log[1 - x]*Log[x])/(64*Pi^3) + 
      (la*Log[1 - x]^2*Log[x])/(256*Pi^3) - Log[x]^2/(32*Pi^3) + 
      (la*Log[1 - x]*Log[x]^2)/(256*Pi^3) + (la*Log[x]^3)/(96*Pi^3) + 
      (la*Log[1 - zb])/(384*Pi) + (la*H[0, 1, x]*Log[1 - zb])/(64*Pi^3) + 
      (Log[la]*Log[1 - zb])/(16*Pi^3) + (Log[1 - x]*Log[1 - zb])/(32*Pi^3) - 
      (la*Log[1 - x]^2*Log[1 - zb])/(128*Pi^3) + (Log[x]*Log[1 - zb])/
       (16*Pi^3) - (la*Log[1 - x]*Log[x]*Log[1 - zb])/(64*Pi^3) - 
      (la*Log[x]^2*Log[1 - zb])/(32*Pi^3) - Log[1 - zb]^2/(32*Pi^3) + 
      (la*Log[1 - x]*Log[1 - zb]^2)/(64*Pi^3) + (la*Log[x]*Log[1 - zb]^2)/
       (32*Pi^3) - (la*Log[1 - zb]^3)/(96*Pi^3) - (la*Log[zb])/(192*Pi) - 
      (la*H[0, 1, x]*Log[zb])/(32*Pi^3) - (Log[la]*Log[zb])/(8*Pi^3) - 
      (Log[1 - x]*Log[zb])/(16*Pi^3) + (la*Log[1 - x]^2*Log[zb])/(64*Pi^3) - 
      (Log[x]*Log[zb])/(8*Pi^3) + (la*Log[1 - x]*Log[x]*Log[zb])/(32*Pi^3) + 
      (la*Log[x]^2*Log[zb])/(16*Pi^3) + (Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      (la*Log[1 - x]*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (la*Log[x]*Log[1 - zb]*Log[zb])/(8*Pi^3) + (la*Log[1 - zb]^2*Log[zb])/
       (16*Pi^3) - Log[zb]^2/(8*Pi^3) + (la*Log[1 - x]*Log[zb]^2)/(16*Pi^3) + 
      (la*Log[x]*Log[zb]^2)/(8*Pi^3) - (la*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + 
      (la*Log[zb]^3)/(12*Pi^3) + (la*Zeta[3])/(48*Pi^3))
 
MasterIntegral[RR, 8, zb, x, 1] = ep^2*(-1/(128*Pi^3) + la/(128*Pi^3)) + 
    ep^3*(-1/(64*Pi^3) + Log[1 - x]/(128*Pi^3) - (la*Log[1 - x])/(128*Pi^3) + 
      Log[x]/(64*Pi^3) - (la*Log[x])/(64*Pi^3) - Log[1 - zb]/(64*Pi^3) + 
      (la*Log[1 - zb])/(64*Pi^3) + Log[zb]/(32*Pi^3) - 
      (la*Log[zb])/(32*Pi^3) - Log[1 - x*zb]/(64*Pi^3) + 
      (la*Log[1 - x*zb])/(64*Pi^3)) + ep^4*(1/(768*Pi) - la/(768*Pi) + 
      H[0, 1, x]/(128*Pi^3) - (la*H[0, 1, x])/(128*Pi^3) + 
      Log[1 - la]/(32*Pi^3) + Log[1 - x]/(64*Pi^3) - 
      Log[1 - x]^2/(256*Pi^3) + (la*Log[1 - x]^2)/(256*Pi^3) + 
      Log[x]/(32*Pi^3) - (Log[1 - x]*Log[x])/(128*Pi^3) + 
      (la*Log[1 - x]*Log[x])/(128*Pi^3) - Log[x]^2/(64*Pi^3) + 
      (la*Log[x]^2)/(64*Pi^3) - Log[1 - zb]/(32*Pi^3) + 
      (Log[1 - x]*Log[1 - zb])/(64*Pi^3) - (la*Log[1 - x]*Log[1 - zb])/
       (64*Pi^3) + (Log[x]*Log[1 - zb])/(32*Pi^3) - (la*Log[x]*Log[1 - zb])/
       (32*Pi^3) - Log[1 - zb]^2/(64*Pi^3) + (la*Log[1 - zb]^2)/(64*Pi^3) + 
      Log[zb]/(16*Pi^3) - (Log[1 - x]*Log[zb])/(32*Pi^3) + 
      (la*Log[1 - x]*Log[zb])/(32*Pi^3) - (Log[x]*Log[zb])/(16*Pi^3) + 
      (la*Log[x]*Log[zb])/(16*Pi^3) + (Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (la*Log[1 - zb]*Log[zb])/(16*Pi^3) - Log[zb]^2/(16*Pi^3) + 
      (la*Log[zb]^2)/(16*Pi^3) - Log[1 - x*zb]/(32*Pi^3) + 
      (Log[1 - x]*Log[1 - x*zb])/(64*Pi^3) - (la*Log[1 - x]*Log[1 - x*zb])/
       (64*Pi^3) + (Log[x]*Log[1 - x*zb])/(32*Pi^3) - 
      (la*Log[x]*Log[1 - x*zb])/(32*Pi^3) - (Log[1 - zb]*Log[1 - x*zb])/
       (32*Pi^3) + (la*Log[1 - zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (Log[zb]*Log[1 - x*zb])/(16*Pi^3) - (la*Log[zb]*Log[1 - x*zb])/
       (16*Pi^3) - Log[1 - x*zb]^2/(64*Pi^3) + (la*Log[1 - x*zb]^2)/
       (64*Pi^3)) + ep^5*(1/(384*Pi) + H[0, 1, x]/(64*Pi^3) - 
      H[0, 0, 1, x]/(128*Pi^3) + (la*H[0, 0, 1, x])/(128*Pi^3) + 
      H[0, 1, 1, x]/(128*Pi^3) - (la*H[0, 1, 1, x])/(128*Pi^3) - 
      Log[1 - la]^2/(32*Pi^3) - Log[1 - x]/(384*Pi) + 
      (la*Log[1 - x])/(384*Pi) - (Log[1 - la]*Log[1 - x])/(32*Pi^3) - 
      Log[1 - x]^2/(128*Pi^3) + Log[1 - x]^3/(768*Pi^3) - 
      (la*Log[1 - x]^3)/(768*Pi^3) - Log[x]/(384*Pi) + (la*Log[x])/(384*Pi) - 
      (H[0, 1, x]*Log[x])/(128*Pi^3) + (la*H[0, 1, x]*Log[x])/(128*Pi^3) - 
      (Log[1 - la]*Log[x])/(16*Pi^3) - (Log[1 - x]*Log[x])/(64*Pi^3) + 
      (Log[1 - x]^2*Log[x])/(256*Pi^3) - (la*Log[1 - x]^2*Log[x])/
       (256*Pi^3) - Log[x]^2/(32*Pi^3) + (Log[1 - x]*Log[x]^2)/(256*Pi^3) - 
      (la*Log[1 - x]*Log[x]^2)/(256*Pi^3) + Log[x]^3/(96*Pi^3) - 
      (la*Log[x]^3)/(96*Pi^3) + Log[1 - zb]/(384*Pi) - 
      (la*Log[1 - zb])/(384*Pi) + (H[0, 1, x]*Log[1 - zb])/(64*Pi^3) - 
      (la*H[0, 1, x]*Log[1 - zb])/(64*Pi^3) + (Log[1 - la]*Log[1 - zb])/
       (16*Pi^3) + (Log[1 - x]*Log[1 - zb])/(32*Pi^3) - 
      (Log[1 - x]^2*Log[1 - zb])/(128*Pi^3) + (la*Log[1 - x]^2*Log[1 - zb])/
       (128*Pi^3) + (Log[x]*Log[1 - zb])/(16*Pi^3) - 
      (Log[1 - x]*Log[x]*Log[1 - zb])/(64*Pi^3) + 
      (la*Log[1 - x]*Log[x]*Log[1 - zb])/(64*Pi^3) - 
      (Log[x]^2*Log[1 - zb])/(32*Pi^3) + (la*Log[x]^2*Log[1 - zb])/
       (32*Pi^3) - Log[1 - zb]^2/(32*Pi^3) + (Log[1 - x]*Log[1 - zb]^2)/
       (64*Pi^3) - (la*Log[1 - x]*Log[1 - zb]^2)/(64*Pi^3) + 
      (Log[x]*Log[1 - zb]^2)/(32*Pi^3) - (la*Log[x]*Log[1 - zb]^2)/
       (32*Pi^3) - Log[1 - zb]^3/(96*Pi^3) + (la*Log[1 - zb]^3)/(96*Pi^3) - 
      Log[zb]/(192*Pi) + (la*Log[zb])/(192*Pi) - (H[0, 1, x]*Log[zb])/
       (32*Pi^3) + (la*H[0, 1, x]*Log[zb])/(32*Pi^3) - 
      (Log[1 - la]*Log[zb])/(8*Pi^3) - (Log[1 - x]*Log[zb])/(16*Pi^3) + 
      (Log[1 - x]^2*Log[zb])/(64*Pi^3) - (la*Log[1 - x]^2*Log[zb])/
       (64*Pi^3) - (Log[x]*Log[zb])/(8*Pi^3) + (Log[1 - x]*Log[x]*Log[zb])/
       (32*Pi^3) - (la*Log[1 - x]*Log[x]*Log[zb])/(32*Pi^3) + 
      (Log[x]^2*Log[zb])/(16*Pi^3) - (la*Log[x]^2*Log[zb])/(16*Pi^3) + 
      (Log[1 - zb]*Log[zb])/(8*Pi^3) - (Log[1 - x]*Log[1 - zb]*Log[zb])/
       (16*Pi^3) + (la*Log[1 - x]*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
      (Log[x]*Log[1 - zb]*Log[zb])/(8*Pi^3) + (la*Log[x]*Log[1 - zb]*Log[zb])/
       (8*Pi^3) + (Log[1 - zb]^2*Log[zb])/(16*Pi^3) - 
      (la*Log[1 - zb]^2*Log[zb])/(16*Pi^3) - Log[zb]^2/(8*Pi^3) + 
      (Log[1 - x]*Log[zb]^2)/(16*Pi^3) - (la*Log[1 - x]*Log[zb]^2)/
       (16*Pi^3) + (Log[x]*Log[zb]^2)/(8*Pi^3) - (la*Log[x]*Log[zb]^2)/
       (8*Pi^3) - (Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + 
      (la*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + Log[zb]^3/(12*Pi^3) - 
      (la*Log[zb]^3)/(12*Pi^3) + Log[1 - x*zb]/(384*Pi) - 
      (la*Log[1 - x*zb])/(384*Pi) + (H[0, 1, x]*Log[1 - x*zb])/(64*Pi^3) - 
      (la*H[0, 1, x]*Log[1 - x*zb])/(64*Pi^3) + (Log[1 - la]*Log[1 - x*zb])/
       (16*Pi^3) + (Log[1 - x]*Log[1 - x*zb])/(32*Pi^3) - 
      (Log[1 - x]^2*Log[1 - x*zb])/(128*Pi^3) + 
      (la*Log[1 - x]^2*Log[1 - x*zb])/(128*Pi^3) + (Log[x]*Log[1 - x*zb])/
       (16*Pi^3) - (Log[1 - x]*Log[x]*Log[1 - x*zb])/(64*Pi^3) + 
      (la*Log[1 - x]*Log[x]*Log[1 - x*zb])/(64*Pi^3) - 
      (Log[x]^2*Log[1 - x*zb])/(32*Pi^3) + (la*Log[x]^2*Log[1 - x*zb])/
       (32*Pi^3) - (Log[1 - zb]*Log[1 - x*zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(32*Pi^3) - 
      (la*Log[1 - x]*Log[1 - zb]*Log[1 - x*zb])/(32*Pi^3) + 
      (Log[x]*Log[1 - zb]*Log[1 - x*zb])/(16*Pi^3) - 
      (la*Log[x]*Log[1 - zb]*Log[1 - x*zb])/(16*Pi^3) - 
      (Log[1 - zb]^2*Log[1 - x*zb])/(32*Pi^3) + 
      (la*Log[1 - zb]^2*Log[1 - x*zb])/(32*Pi^3) + (Log[zb]*Log[1 - x*zb])/
       (8*Pi^3) - (Log[1 - x]*Log[zb]*Log[1 - x*zb])/(16*Pi^3) + 
      (la*Log[1 - x]*Log[zb]*Log[1 - x*zb])/(16*Pi^3) - 
      (Log[x]*Log[zb]*Log[1 - x*zb])/(8*Pi^3) + 
      (la*Log[x]*Log[zb]*Log[1 - x*zb])/(8*Pi^3) + 
      (Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(8*Pi^3) - 
      (la*Log[1 - zb]*Log[zb]*Log[1 - x*zb])/(8*Pi^3) - 
      (Log[zb]^2*Log[1 - x*zb])/(8*Pi^3) + (la*Log[zb]^2*Log[1 - x*zb])/
       (8*Pi^3) - Log[1 - x*zb]^2/(32*Pi^3) + (Log[1 - x]*Log[1 - x*zb]^2)/
       (64*Pi^3) - (la*Log[1 - x]*Log[1 - x*zb]^2)/(64*Pi^3) + 
      (Log[x]*Log[1 - x*zb]^2)/(32*Pi^3) - (la*Log[x]*Log[1 - x*zb]^2)/
       (32*Pi^3) - (Log[1 - zb]*Log[1 - x*zb]^2)/(32*Pi^3) + 
      (la*Log[1 - zb]*Log[1 - x*zb]^2)/(32*Pi^3) + (Log[zb]*Log[1 - x*zb]^2)/
       (16*Pi^3) - (la*Log[zb]*Log[1 - x*zb]^2)/(16*Pi^3) - 
      Log[1 - x*zb]^3/(96*Pi^3) + (la*Log[1 - x*zb]^3)/(96*Pi^3) + 
      Zeta[3]/(48*Pi^3) - (la*Zeta[3])/(48*Pi^3))
 
MasterIntegral[RR, 8, zb, x, la] = -ep^3/(64*Pi^3) + 
    ep^4*(Log[1 - la]/(32*Pi^3) + Log[la]/(32*Pi^3) + Log[1 - x]/(64*Pi^3) + 
      Log[x]/(32*Pi^3) - Log[1 - zb]/(32*Pi^3) + Log[zb]/(16*Pi^3) - 
      Log[1 - la*x*zb]/(32*Pi^3)) + ep^5*(1/(384*Pi) + H[0, 1, x]/(64*Pi^3) - 
      Log[1 - la]^2/(32*Pi^3) - (Log[1 - la]*Log[la])/(16*Pi^3) - 
      Log[la]^2/(32*Pi^3) - (Log[1 - la]*Log[1 - x])/(32*Pi^3) - 
      (Log[la]*Log[1 - x])/(32*Pi^3) - Log[1 - x]^2/(128*Pi^3) - 
      (Log[1 - la]*Log[x])/(16*Pi^3) - (Log[la]*Log[x])/(16*Pi^3) - 
      (Log[1 - x]*Log[x])/(64*Pi^3) - Log[x]^2/(32*Pi^3) + 
      (Log[1 - la]*Log[1 - zb])/(16*Pi^3) + (Log[la]*Log[1 - zb])/(16*Pi^3) + 
      (Log[1 - x]*Log[1 - zb])/(32*Pi^3) + (Log[x]*Log[1 - zb])/(16*Pi^3) - 
      Log[1 - zb]^2/(32*Pi^3) - (Log[1 - la]*Log[zb])/(8*Pi^3) - 
      (Log[la]*Log[zb])/(8*Pi^3) - (Log[1 - x]*Log[zb])/(16*Pi^3) - 
      (Log[x]*Log[zb])/(8*Pi^3) + (Log[1 - zb]*Log[zb])/(8*Pi^3) - 
      Log[zb]^2/(8*Pi^3) + (Log[1 - la]*Log[1 - la*x*zb])/(16*Pi^3) + 
      (Log[la]*Log[1 - la*x*zb])/(16*Pi^3) + (Log[1 - x]*Log[1 - la*x*zb])/
       (32*Pi^3) + (Log[x]*Log[1 - la*x*zb])/(16*Pi^3) - 
      (Log[1 - zb]*Log[1 - la*x*zb])/(16*Pi^3) + (Log[zb]*Log[1 - la*x*zb])/
       (8*Pi^3) - Log[1 - la*x*zb]^2/(32*Pi^3))
 
MasterIntegral[RV, 1, 0, 0, 0] = ALARM*ep^7 - ep^2/(192*Pi^3) - 
    (ep*la)/(192*Pi^3) + ep^4/(288*Pi) + (ep^3*la)/(288*Pi) - 
    (ep^5*la*Pi)/1920 - (ep*zb)/(384*Pi^3) - (la*zb)/(384*Pi^3) + 
    (ep^3*zb)/(576*Pi) + (ep^2*la*zb)/(576*Pi) - (ep^5*Pi*zb)/3840 - 
    (ep^4*la*Pi*zb)/3840 + (ep^3*Log[la])/(192*Pi^3) - 
    (ep^5*Log[la])/(288*Pi) + (ep^2*zb*Log[la])/(384*Pi^3) - 
    (ep^4*zb*Log[la])/(576*Pi) - (ep^4*Log[la]^2)/(384*Pi^3) - 
    (ep^3*zb*Log[la]^2)/(768*Pi^3) + (ep^5*zb*Log[la]^2)/(1152*Pi) + 
    (ep^5*Log[la]^3)/(1152*Pi^3) + (ep^4*zb*Log[la]^3)/(2304*Pi^3) - 
    (ep^5*zb*Log[la]^4)/(9216*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) + 
    (ep^2*la*Log[zb])/(96*Pi^3) - (ep^5*Log[zb])/(144*Pi) - 
    (ep^4*la*Log[zb])/(144*Pi) - (ep^4*Log[la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(192*Pi^3) - (ep^4*Log[zb]^2)/(96*Pi^3) - 
    (ep^3*la*Log[zb]^2)/(96*Pi^3) + (ep^5*la*Log[zb]^2)/(144*Pi) + 
    (ep^5*Log[la]*Log[zb]^2)/(96*Pi^3) + (ep^5*Log[zb]^3)/(144*Pi^3) + 
    (ep^4*la*Log[zb]^3)/(144*Pi^3) - (ep^5*la*Log[zb]^4)/(288*Pi^3) + 
    (ep^5*Zeta[3])/(72*Pi^3) + (ep^4*la*Zeta[3])/(72*Pi^3) + 
    (ep^4*zb*Zeta[3])/(144*Pi^3) + (ep^3*la*zb*Zeta[3])/(144*Pi^3) - 
    (ep^5*la*zb*Zeta[3])/(216*Pi) - (ep^5*zb*Log[la]*Zeta[3])/(144*Pi^3) - 
    (ep^5*la*Log[zb]*Zeta[3])/(36*Pi^3) + (ep^5*la*zb*Zeta[5])/(60*Pi^3)
 
MasterIntegral[RV, 1, 0, 0, 1] = ALARM*ep^7 - ep/(192*Pi^3) - 
    ep^2/(192*Pi^3) + (ep*la)/(192*Pi^3) + ep^3/(288*Pi) + ep^4/(288*Pi) - 
    (ep^3*la)/(288*Pi) - (ep^5*Pi)/1920 + (ep^5*la*Pi)/1920 - zb/(384*Pi^3) - 
    (ep*zb)/(384*Pi^3) + (la*zb)/(384*Pi^3) + (ep^2*zb)/(576*Pi) + 
    (ep^3*zb)/(576*Pi) - (ep^2*la*zb)/(576*Pi) - (ep^4*Pi*zb)/3840 - 
    (ep^5*Pi*zb)/3840 + (ep^4*la*Pi*zb)/3840 + (ep^3*Log[1 - la])/
     (192*Pi^3) - (ep^5*Log[1 - la])/(288*Pi) + (ep^2*zb*Log[1 - la])/
     (384*Pi^3) - (ep^4*zb*Log[1 - la])/(576*Pi) - 
    (ep^4*Log[1 - la]^2)/(384*Pi^3) - (ep^3*zb*Log[1 - la]^2)/(768*Pi^3) + 
    (ep^5*zb*Log[1 - la]^2)/(1152*Pi) + (ep^5*Log[1 - la]^3)/(1152*Pi^3) + 
    (ep^4*zb*Log[1 - la]^3)/(2304*Pi^3) - (ep^5*zb*Log[1 - la]^4)/
     (9216*Pi^3) + (ep^2*Log[zb])/(96*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) - 
    (ep^2*la*Log[zb])/(96*Pi^3) - (ep^4*Log[zb])/(144*Pi) - 
    (ep^5*Log[zb])/(144*Pi) + (ep^4*la*Log[zb])/(144*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(96*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (192*Pi^3) - (ep^3*Log[zb]^2)/(96*Pi^3) - (ep^4*Log[zb]^2)/(96*Pi^3) + 
    (ep^3*la*Log[zb]^2)/(96*Pi^3) + (ep^5*Log[zb]^2)/(144*Pi) - 
    (ep^5*la*Log[zb]^2)/(144*Pi) + (ep^5*Log[1 - la]*Log[zb]^2)/(96*Pi^3) + 
    (ep^4*Log[zb]^3)/(144*Pi^3) + (ep^5*Log[zb]^3)/(144*Pi^3) - 
    (ep^4*la*Log[zb]^3)/(144*Pi^3) - (ep^5*Log[zb]^4)/(288*Pi^3) + 
    (ep^5*la*Log[zb]^4)/(288*Pi^3) + (ep^4*Zeta[3])/(72*Pi^3) + 
    (ep^5*Zeta[3])/(72*Pi^3) - (ep^4*la*Zeta[3])/(72*Pi^3) + 
    (ep^3*zb*Zeta[3])/(144*Pi^3) + (ep^4*zb*Zeta[3])/(144*Pi^3) - 
    (ep^3*la*zb*Zeta[3])/(144*Pi^3) - (ep^5*zb*Zeta[3])/(216*Pi) + 
    (ep^5*la*zb*Zeta[3])/(216*Pi) - (ep^5*zb*Log[1 - la]*Zeta[3])/
     (144*Pi^3) - (ep^5*Log[zb]*Zeta[3])/(36*Pi^3) + 
    (ep^5*la*Log[zb]*Zeta[3])/(36*Pi^3) + (ep^5*zb*Zeta[5])/(60*Pi^3) - 
    (ep^5*la*zb*Zeta[5])/(60*Pi^3)
 
MasterIntegral[RV, 1, 0, 0, la] = ALARM*ep^7 - ep^2/(192*Pi^3) + 
    ep^4/(288*Pi) - (ep*zb)/(384*Pi^3) + (ep^3*zb)/(576*Pi) - 
    (ep^5*Pi*zb)/3840 + (ep^3*Log[1 - la])/(192*Pi^3) - 
    (ep^5*Log[1 - la])/(288*Pi) + (ep^2*zb*Log[1 - la])/(384*Pi^3) - 
    (ep^4*zb*Log[1 - la])/(576*Pi) - (ep^4*Log[1 - la]^2)/(384*Pi^3) - 
    (ep^3*zb*Log[1 - la]^2)/(768*Pi^3) + (ep^5*zb*Log[1 - la]^2)/(1152*Pi) + 
    (ep^5*Log[1 - la]^3)/(1152*Pi^3) + (ep^4*zb*Log[1 - la]^3)/(2304*Pi^3) - 
    (ep^5*zb*Log[1 - la]^4)/(9216*Pi^3) + (ep^3*Log[la])/(192*Pi^3) - 
    (ep^5*Log[la])/(288*Pi) + (ep^2*zb*Log[la])/(384*Pi^3) - 
    (ep^4*zb*Log[la])/(576*Pi) - (ep^4*Log[1 - la]*Log[la])/(192*Pi^3) - 
    (ep^3*zb*Log[1 - la]*Log[la])/(384*Pi^3) + (ep^5*zb*Log[1 - la]*Log[la])/
     (576*Pi) + (ep^5*Log[1 - la]^2*Log[la])/(384*Pi^3) + 
    (ep^4*zb*Log[1 - la]^2*Log[la])/(768*Pi^3) - 
    (ep^5*zb*Log[1 - la]^3*Log[la])/(2304*Pi^3) - 
    (ep^4*Log[la]^2)/(384*Pi^3) - (ep^3*zb*Log[la]^2)/(768*Pi^3) + 
    (ep^5*zb*Log[la]^2)/(1152*Pi) + (ep^5*Log[1 - la]*Log[la]^2)/(384*Pi^3) + 
    (ep^4*zb*Log[1 - la]*Log[la]^2)/(768*Pi^3) - 
    (ep^5*zb*Log[1 - la]^2*Log[la]^2)/(1536*Pi^3) + 
    (ep^5*Log[la]^3)/(1152*Pi^3) + (ep^4*zb*Log[la]^3)/(2304*Pi^3) - 
    (ep^5*zb*Log[1 - la]*Log[la]^3)/(2304*Pi^3) - 
    (ep^5*zb*Log[la]^4)/(9216*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) - 
    (ep^5*Log[zb])/(144*Pi) - (ep^4*Log[1 - la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[1 - la]^2*Log[zb])/(192*Pi^3) - (ep^4*Log[la]*Log[zb])/
     (96*Pi^3) + (ep^5*Log[1 - la]*Log[la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(192*Pi^3) - (ep^4*Log[zb]^2)/(96*Pi^3) + 
    (ep^5*Log[1 - la]*Log[zb]^2)/(96*Pi^3) + (ep^5*Log[la]*Log[zb]^2)/
     (96*Pi^3) + (ep^5*Log[zb]^3)/(144*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3) + 
    (ep^4*zb*Zeta[3])/(144*Pi^3) - (ep^5*zb*Log[1 - la]*Zeta[3])/(144*Pi^3) - 
    (ep^5*zb*Log[la]*Zeta[3])/(144*Pi^3)
 
MasterIntegral[RV, 1, zb, 0, 0] = ALARM*ep^7 - ep^2/(192*Pi^3) - 
    (ep*la)/(192*Pi^3) + ep^4/(288*Pi) + (ep^3*la)/(288*Pi) - 
    (ep^5*la*Pi)/1920 + (ep^3*Log[la])/(192*Pi^3) - (ep^5*Log[la])/(288*Pi) - 
    (ep^4*Log[la]^2)/(384*Pi^3) + (ep^5*Log[la]^3)/(1152*Pi^3) - 
    (ep^3*Log[1 - zb])/(96*Pi^3) - (ep^2*la*Log[1 - zb])/(96*Pi^3) + 
    (ep^5*Log[1 - zb])/(144*Pi) + (ep^4*la*Log[1 - zb])/(144*Pi) + 
    (ep^4*Log[la]*Log[1 - zb])/(96*Pi^3) - (ep^5*Log[la]^2*Log[1 - zb])/
     (192*Pi^3) - (ep^4*Log[1 - zb]^2)/(96*Pi^3) - 
    (ep^3*la*Log[1 - zb]^2)/(96*Pi^3) + (ep^5*la*Log[1 - zb]^2)/(144*Pi) + 
    (ep^5*Log[la]*Log[1 - zb]^2)/(96*Pi^3) - (ep^5*Log[1 - zb]^3)/
     (144*Pi^3) - (ep^4*la*Log[1 - zb]^3)/(144*Pi^3) - 
    (ep^5*la*Log[1 - zb]^4)/(288*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) + 
    (ep^2*la*Log[zb])/(96*Pi^3) - (ep^5*Log[zb])/(144*Pi) - 
    (ep^4*la*Log[zb])/(144*Pi) - (ep^4*Log[la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(192*Pi^3) + (ep^4*Log[1 - zb]*Log[zb])/
     (48*Pi^3) + (ep^3*la*Log[1 - zb]*Log[zb])/(48*Pi^3) - 
    (ep^5*la*Log[1 - zb]*Log[zb])/(72*Pi) - 
    (ep^5*Log[la]*Log[1 - zb]*Log[zb])/(48*Pi^3) + 
    (ep^5*Log[1 - zb]^2*Log[zb])/(48*Pi^3) + (ep^4*la*Log[1 - zb]^2*Log[zb])/
     (48*Pi^3) + (ep^5*la*Log[1 - zb]^3*Log[zb])/(72*Pi^3) - 
    (ep^4*Log[zb]^2)/(96*Pi^3) - (ep^3*la*Log[zb]^2)/(96*Pi^3) + 
    (ep^5*la*Log[zb]^2)/(144*Pi) + (ep^5*Log[la]*Log[zb]^2)/(96*Pi^3) - 
    (ep^5*Log[1 - zb]*Log[zb]^2)/(48*Pi^3) - (ep^4*la*Log[1 - zb]*Log[zb]^2)/
     (48*Pi^3) - (ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(48*Pi^3) + 
    (ep^5*Log[zb]^3)/(144*Pi^3) + (ep^4*la*Log[zb]^3)/(144*Pi^3) + 
    (ep^5*la*Log[1 - zb]*Log[zb]^3)/(72*Pi^3) - (ep^5*la*Log[zb]^4)/
     (288*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3) + (ep^4*la*Zeta[3])/(72*Pi^3) + 
    (ep^5*la*Log[1 - zb]*Zeta[3])/(36*Pi^3) - (ep^5*la*Log[zb]*Zeta[3])/
     (36*Pi^3)
 
MasterIntegral[RV, 1, zb, 0, 1] = ALARM*ep^7 - ep/(192*Pi^3) - 
    ep^2/(192*Pi^3) + (ep*la)/(192*Pi^3) + ep^3/(288*Pi) + ep^4/(288*Pi) - 
    (ep^3*la)/(288*Pi) - (ep^5*Pi)/1920 + (ep^5*la*Pi)/1920 + 
    (ep^3*Log[1 - la])/(192*Pi^3) - (ep^5*Log[1 - la])/(288*Pi) - 
    (ep^4*Log[1 - la]^2)/(384*Pi^3) + (ep^5*Log[1 - la]^3)/(1152*Pi^3) - 
    (ep^2*Log[1 - zb])/(96*Pi^3) - (ep^3*Log[1 - zb])/(96*Pi^3) + 
    (ep^2*la*Log[1 - zb])/(96*Pi^3) + (ep^4*Log[1 - zb])/(144*Pi) + 
    (ep^5*Log[1 - zb])/(144*Pi) - (ep^4*la*Log[1 - zb])/(144*Pi) + 
    (ep^4*Log[1 - la]*Log[1 - zb])/(96*Pi^3) - 
    (ep^5*Log[1 - la]^2*Log[1 - zb])/(192*Pi^3) - 
    (ep^3*Log[1 - zb]^2)/(96*Pi^3) - (ep^4*Log[1 - zb]^2)/(96*Pi^3) + 
    (ep^3*la*Log[1 - zb]^2)/(96*Pi^3) + (ep^5*Log[1 - zb]^2)/(144*Pi) - 
    (ep^5*la*Log[1 - zb]^2)/(144*Pi) + (ep^5*Log[1 - la]*Log[1 - zb]^2)/
     (96*Pi^3) - (ep^4*Log[1 - zb]^3)/(144*Pi^3) - 
    (ep^5*Log[1 - zb]^3)/(144*Pi^3) + (ep^4*la*Log[1 - zb]^3)/(144*Pi^3) - 
    (ep^5*Log[1 - zb]^4)/(288*Pi^3) + (ep^5*la*Log[1 - zb]^4)/(288*Pi^3) + 
    (ep^2*Log[zb])/(96*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) - 
    (ep^2*la*Log[zb])/(96*Pi^3) - (ep^4*Log[zb])/(144*Pi) - 
    (ep^5*Log[zb])/(144*Pi) + (ep^4*la*Log[zb])/(144*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(96*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (192*Pi^3) + (ep^3*Log[1 - zb]*Log[zb])/(48*Pi^3) + 
    (ep^4*Log[1 - zb]*Log[zb])/(48*Pi^3) - (ep^3*la*Log[1 - zb]*Log[zb])/
     (48*Pi^3) - (ep^5*Log[1 - zb]*Log[zb])/(72*Pi) + 
    (ep^5*la*Log[1 - zb]*Log[zb])/(72*Pi) - 
    (ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(48*Pi^3) + 
    (ep^4*Log[1 - zb]^2*Log[zb])/(48*Pi^3) + (ep^5*Log[1 - zb]^2*Log[zb])/
     (48*Pi^3) - (ep^4*la*Log[1 - zb]^2*Log[zb])/(48*Pi^3) + 
    (ep^5*Log[1 - zb]^3*Log[zb])/(72*Pi^3) - (ep^5*la*Log[1 - zb]^3*Log[zb])/
     (72*Pi^3) - (ep^3*Log[zb]^2)/(96*Pi^3) - (ep^4*Log[zb]^2)/(96*Pi^3) + 
    (ep^3*la*Log[zb]^2)/(96*Pi^3) + (ep^5*Log[zb]^2)/(144*Pi) - 
    (ep^5*la*Log[zb]^2)/(144*Pi) + (ep^5*Log[1 - la]*Log[zb]^2)/(96*Pi^3) - 
    (ep^4*Log[1 - zb]*Log[zb]^2)/(48*Pi^3) - (ep^5*Log[1 - zb]*Log[zb]^2)/
     (48*Pi^3) + (ep^4*la*Log[1 - zb]*Log[zb]^2)/(48*Pi^3) - 
    (ep^5*Log[1 - zb]^2*Log[zb]^2)/(48*Pi^3) + 
    (ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(48*Pi^3) + 
    (ep^4*Log[zb]^3)/(144*Pi^3) + (ep^5*Log[zb]^3)/(144*Pi^3) - 
    (ep^4*la*Log[zb]^3)/(144*Pi^3) + (ep^5*Log[1 - zb]*Log[zb]^3)/(72*Pi^3) - 
    (ep^5*la*Log[1 - zb]*Log[zb]^3)/(72*Pi^3) - (ep^5*Log[zb]^4)/(288*Pi^3) + 
    (ep^5*la*Log[zb]^4)/(288*Pi^3) + (ep^4*Zeta[3])/(72*Pi^3) + 
    (ep^5*Zeta[3])/(72*Pi^3) - (ep^4*la*Zeta[3])/(72*Pi^3) + 
    (ep^5*Log[1 - zb]*Zeta[3])/(36*Pi^3) - (ep^5*la*Log[1 - zb]*Zeta[3])/
     (36*Pi^3) - (ep^5*Log[zb]*Zeta[3])/(36*Pi^3) + 
    (ep^5*la*Log[zb]*Zeta[3])/(36*Pi^3)
 
MasterIntegral[RV, 1, zb, 0, la] = ALARM*ep^7 - ep^2/(192*Pi^3) + 
    ep^4/(288*Pi) + (ep^3*Log[1 - la])/(192*Pi^3) - 
    (ep^5*Log[1 - la])/(288*Pi) - (ep^4*Log[1 - la]^2)/(384*Pi^3) + 
    (ep^5*Log[1 - la]^3)/(1152*Pi^3) + (ep^3*Log[la])/(192*Pi^3) - 
    (ep^5*Log[la])/(288*Pi) - (ep^4*Log[1 - la]*Log[la])/(192*Pi^3) + 
    (ep^5*Log[1 - la]^2*Log[la])/(384*Pi^3) - (ep^4*Log[la]^2)/(384*Pi^3) + 
    (ep^5*Log[1 - la]*Log[la]^2)/(384*Pi^3) + (ep^5*Log[la]^3)/(1152*Pi^3) - 
    (ep^3*Log[1 - zb])/(96*Pi^3) + (ep^5*Log[1 - zb])/(144*Pi) + 
    (ep^4*Log[1 - la]*Log[1 - zb])/(96*Pi^3) - 
    (ep^5*Log[1 - la]^2*Log[1 - zb])/(192*Pi^3) + (ep^4*Log[la]*Log[1 - zb])/
     (96*Pi^3) - (ep^5*Log[1 - la]*Log[la]*Log[1 - zb])/(96*Pi^3) - 
    (ep^5*Log[la]^2*Log[1 - zb])/(192*Pi^3) - (ep^4*Log[1 - zb]^2)/
     (96*Pi^3) + (ep^5*Log[1 - la]*Log[1 - zb]^2)/(96*Pi^3) + 
    (ep^5*Log[la]*Log[1 - zb]^2)/(96*Pi^3) - (ep^5*Log[1 - zb]^3)/
     (144*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) - (ep^5*Log[zb])/(144*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(96*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (192*Pi^3) - (ep^4*Log[la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[1 - la]*Log[la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(192*Pi^3) + (ep^4*Log[1 - zb]*Log[zb])/
     (48*Pi^3) - (ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(48*Pi^3) - 
    (ep^5*Log[la]*Log[1 - zb]*Log[zb])/(48*Pi^3) + 
    (ep^5*Log[1 - zb]^2*Log[zb])/(48*Pi^3) - (ep^4*Log[zb]^2)/(96*Pi^3) + 
    (ep^5*Log[1 - la]*Log[zb]^2)/(96*Pi^3) + (ep^5*Log[la]*Log[zb]^2)/
     (96*Pi^3) - (ep^5*Log[1 - zb]*Log[zb]^2)/(48*Pi^3) + 
    (ep^5*Log[zb]^3)/(144*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3)
 
MasterIntegral[RV, 2, 0, 0, 0] = ALARM*ep^7 - ep^2/(192*Pi^3) - 
    (ep*la)/(192*Pi^3) + ep^4/(288*Pi) + (ep^3*la)/(288*Pi) - 
    (ep^5*la*Pi)/1920 - (ep*zb)/(384*Pi^3) - (la*zb)/(384*Pi^3) + 
    (ep^3*zb)/(576*Pi) + (ep^2*la*zb)/(576*Pi) - (ep^5*Pi*zb)/3840 - 
    (ep^4*la*Pi*zb)/3840 + (ep^3*Log[la])/(192*Pi^3) - 
    (ep^5*Log[la])/(288*Pi) + (ep^2*zb*Log[la])/(384*Pi^3) - 
    (ep^4*zb*Log[la])/(576*Pi) - (ep^4*Log[la]^2)/(384*Pi^3) - 
    (ep^3*zb*Log[la]^2)/(768*Pi^3) + (ep^5*zb*Log[la]^2)/(1152*Pi) + 
    (ep^5*Log[la]^3)/(1152*Pi^3) + (ep^4*zb*Log[la]^3)/(2304*Pi^3) - 
    (ep^5*zb*Log[la]^4)/(9216*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) + 
    (ep^2*la*Log[zb])/(96*Pi^3) - (ep^5*Log[zb])/(144*Pi) - 
    (ep^4*la*Log[zb])/(144*Pi) - (ep^4*Log[la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(192*Pi^3) - (ep^4*Log[zb]^2)/(96*Pi^3) - 
    (ep^3*la*Log[zb]^2)/(96*Pi^3) + (ep^5*la*Log[zb]^2)/(144*Pi) + 
    (ep^5*Log[la]*Log[zb]^2)/(96*Pi^3) + (ep^5*Log[zb]^3)/(144*Pi^3) + 
    (ep^4*la*Log[zb]^3)/(144*Pi^3) - (ep^5*la*Log[zb]^4)/(288*Pi^3) + 
    (ep^5*Zeta[3])/(72*Pi^3) + (ep^4*la*Zeta[3])/(72*Pi^3) + 
    (ep^4*zb*Zeta[3])/(144*Pi^3) + (ep^3*la*zb*Zeta[3])/(144*Pi^3) - 
    (ep^5*la*zb*Zeta[3])/(216*Pi) - (ep^5*zb*Log[la]*Zeta[3])/(144*Pi^3) - 
    (ep^5*la*Log[zb]*Zeta[3])/(36*Pi^3) + (ep^5*la*zb*Zeta[5])/(60*Pi^3)
 
MasterIntegral[RV, 2, 0, 0, 1] = ALARM*ep^7 - ep/(192*Pi^3) - 
    ep^2/(192*Pi^3) + (ep*la)/(192*Pi^3) + ep^3/(288*Pi) + ep^4/(288*Pi) - 
    (ep^3*la)/(288*Pi) - (ep^5*Pi)/1920 + (ep^5*la*Pi)/1920 - zb/(384*Pi^3) - 
    (ep*zb)/(384*Pi^3) + (la*zb)/(384*Pi^3) + (ep^2*zb)/(576*Pi) + 
    (ep^3*zb)/(576*Pi) - (ep^2*la*zb)/(576*Pi) - (ep^4*Pi*zb)/3840 - 
    (ep^5*Pi*zb)/3840 + (ep^4*la*Pi*zb)/3840 + (ep^3*Log[1 - la])/
     (192*Pi^3) - (ep^5*Log[1 - la])/(288*Pi) + (ep^2*zb*Log[1 - la])/
     (384*Pi^3) - (ep^4*zb*Log[1 - la])/(576*Pi) - 
    (ep^4*Log[1 - la]^2)/(384*Pi^3) - (ep^3*zb*Log[1 - la]^2)/(768*Pi^3) + 
    (ep^5*zb*Log[1 - la]^2)/(1152*Pi) + (ep^5*Log[1 - la]^3)/(1152*Pi^3) + 
    (ep^4*zb*Log[1 - la]^3)/(2304*Pi^3) - (ep^5*zb*Log[1 - la]^4)/
     (9216*Pi^3) + (ep^2*Log[zb])/(96*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) - 
    (ep^2*la*Log[zb])/(96*Pi^3) - (ep^4*Log[zb])/(144*Pi) - 
    (ep^5*Log[zb])/(144*Pi) + (ep^4*la*Log[zb])/(144*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(96*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (192*Pi^3) - (ep^3*Log[zb]^2)/(96*Pi^3) - (ep^4*Log[zb]^2)/(96*Pi^3) + 
    (ep^3*la*Log[zb]^2)/(96*Pi^3) + (ep^5*Log[zb]^2)/(144*Pi) - 
    (ep^5*la*Log[zb]^2)/(144*Pi) + (ep^5*Log[1 - la]*Log[zb]^2)/(96*Pi^3) + 
    (ep^4*Log[zb]^3)/(144*Pi^3) + (ep^5*Log[zb]^3)/(144*Pi^3) - 
    (ep^4*la*Log[zb]^3)/(144*Pi^3) - (ep^5*Log[zb]^4)/(288*Pi^3) + 
    (ep^5*la*Log[zb]^4)/(288*Pi^3) + (ep^4*Zeta[3])/(72*Pi^3) + 
    (ep^5*Zeta[3])/(72*Pi^3) - (ep^4*la*Zeta[3])/(72*Pi^3) + 
    (ep^3*zb*Zeta[3])/(144*Pi^3) + (ep^4*zb*Zeta[3])/(144*Pi^3) - 
    (ep^3*la*zb*Zeta[3])/(144*Pi^3) - (ep^5*zb*Zeta[3])/(216*Pi) + 
    (ep^5*la*zb*Zeta[3])/(216*Pi) - (ep^5*zb*Log[1 - la]*Zeta[3])/
     (144*Pi^3) - (ep^5*Log[zb]*Zeta[3])/(36*Pi^3) + 
    (ep^5*la*Log[zb]*Zeta[3])/(36*Pi^3) + (ep^5*zb*Zeta[5])/(60*Pi^3) - 
    (ep^5*la*zb*Zeta[5])/(60*Pi^3)
 
MasterIntegral[RV, 2, 0, 0, la] = ALARM*ep^7 - ep^2/(192*Pi^3) + 
    ep^4/(288*Pi) - (ep*zb)/(384*Pi^3) + (ep^3*zb)/(576*Pi) - 
    (ep^5*Pi*zb)/3840 + (ep^3*Log[1 - la])/(192*Pi^3) - 
    (ep^5*Log[1 - la])/(288*Pi) + (ep^2*zb*Log[1 - la])/(384*Pi^3) - 
    (ep^4*zb*Log[1 - la])/(576*Pi) - (ep^4*Log[1 - la]^2)/(384*Pi^3) - 
    (ep^3*zb*Log[1 - la]^2)/(768*Pi^3) + (ep^5*zb*Log[1 - la]^2)/(1152*Pi) + 
    (ep^5*Log[1 - la]^3)/(1152*Pi^3) + (ep^4*zb*Log[1 - la]^3)/(2304*Pi^3) - 
    (ep^5*zb*Log[1 - la]^4)/(9216*Pi^3) + (ep^3*Log[la])/(192*Pi^3) - 
    (ep^5*Log[la])/(288*Pi) + (ep^2*zb*Log[la])/(384*Pi^3) - 
    (ep^4*zb*Log[la])/(576*Pi) - (ep^4*Log[1 - la]*Log[la])/(192*Pi^3) - 
    (ep^3*zb*Log[1 - la]*Log[la])/(384*Pi^3) + (ep^5*zb*Log[1 - la]*Log[la])/
     (576*Pi) + (ep^5*Log[1 - la]^2*Log[la])/(384*Pi^3) + 
    (ep^4*zb*Log[1 - la]^2*Log[la])/(768*Pi^3) - 
    (ep^5*zb*Log[1 - la]^3*Log[la])/(2304*Pi^3) - 
    (ep^4*Log[la]^2)/(384*Pi^3) - (ep^3*zb*Log[la]^2)/(768*Pi^3) + 
    (ep^5*zb*Log[la]^2)/(1152*Pi) + (ep^5*Log[1 - la]*Log[la]^2)/(384*Pi^3) + 
    (ep^4*zb*Log[1 - la]*Log[la]^2)/(768*Pi^3) - 
    (ep^5*zb*Log[1 - la]^2*Log[la]^2)/(1536*Pi^3) + 
    (ep^5*Log[la]^3)/(1152*Pi^3) + (ep^4*zb*Log[la]^3)/(2304*Pi^3) - 
    (ep^5*zb*Log[1 - la]*Log[la]^3)/(2304*Pi^3) - 
    (ep^5*zb*Log[la]^4)/(9216*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) - 
    (ep^5*Log[zb])/(144*Pi) - (ep^4*Log[1 - la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[1 - la]^2*Log[zb])/(192*Pi^3) - (ep^4*Log[la]*Log[zb])/
     (96*Pi^3) + (ep^5*Log[1 - la]*Log[la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(192*Pi^3) - (ep^4*Log[zb]^2)/(96*Pi^3) + 
    (ep^5*Log[1 - la]*Log[zb]^2)/(96*Pi^3) + (ep^5*Log[la]*Log[zb]^2)/
     (96*Pi^3) + (ep^5*Log[zb]^3)/(144*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3) + 
    (ep^4*zb*Zeta[3])/(144*Pi^3) - (ep^5*zb*Log[1 - la]*Zeta[3])/(144*Pi^3) - 
    (ep^5*zb*Log[la]*Zeta[3])/(144*Pi^3)
 
MasterIntegral[RV, 2, zb, 0, 0] = ALARM*ep^7 - ep^2/(192*Pi^3) - 
    (ep*la)/(192*Pi^3) + ep^4/(288*Pi) + (ep^3*la)/(288*Pi) - 
    (ep^5*la*Pi)/1920 + (ep^3*Log[la])/(192*Pi^3) - (ep^5*Log[la])/(288*Pi) - 
    (ep^4*Log[la]^2)/(384*Pi^3) + (ep^5*Log[la]^3)/(1152*Pi^3) - 
    (ep^3*Log[1 - zb])/(192*Pi^3) - (ep^2*la*Log[1 - zb])/(192*Pi^3) + 
    (ep^5*Log[1 - zb])/(288*Pi) + (ep^4*la*Log[1 - zb])/(288*Pi) + 
    (ep^4*Log[la]*Log[1 - zb])/(192*Pi^3) - (ep^5*Log[la]^2*Log[1 - zb])/
     (384*Pi^3) - (ep^4*Log[1 - zb]^2)/(384*Pi^3) - 
    (ep^3*la*Log[1 - zb]^2)/(384*Pi^3) + (ep^5*la*Log[1 - zb]^2)/(576*Pi) + 
    (ep^5*Log[la]*Log[1 - zb]^2)/(384*Pi^3) - (ep^5*Log[1 - zb]^3)/
     (1152*Pi^3) - (ep^4*la*Log[1 - zb]^3)/(1152*Pi^3) - 
    (ep^5*la*Log[1 - zb]^4)/(4608*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) + 
    (ep^2*la*Log[zb])/(96*Pi^3) - (ep^5*Log[zb])/(144*Pi) - 
    (ep^4*la*Log[zb])/(144*Pi) - (ep^4*Log[la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(192*Pi^3) + (ep^4*Log[1 - zb]*Log[zb])/
     (96*Pi^3) + (ep^3*la*Log[1 - zb]*Log[zb])/(96*Pi^3) - 
    (ep^5*la*Log[1 - zb]*Log[zb])/(144*Pi) - 
    (ep^5*Log[la]*Log[1 - zb]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[1 - zb]^2*Log[zb])/(192*Pi^3) + (ep^4*la*Log[1 - zb]^2*Log[zb])/
     (192*Pi^3) + (ep^5*la*Log[1 - zb]^3*Log[zb])/(576*Pi^3) - 
    (ep^4*Log[zb]^2)/(96*Pi^3) - (ep^3*la*Log[zb]^2)/(96*Pi^3) + 
    (ep^5*la*Log[zb]^2)/(144*Pi) + (ep^5*Log[la]*Log[zb]^2)/(96*Pi^3) - 
    (ep^5*Log[1 - zb]*Log[zb]^2)/(96*Pi^3) - (ep^4*la*Log[1 - zb]*Log[zb]^2)/
     (96*Pi^3) - (ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(192*Pi^3) + 
    (ep^5*Log[zb]^3)/(144*Pi^3) + (ep^4*la*Log[zb]^3)/(144*Pi^3) + 
    (ep^5*la*Log[1 - zb]*Log[zb]^3)/(144*Pi^3) - (ep^5*la*Log[zb]^4)/
     (288*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3) + (ep^4*la*Zeta[3])/(72*Pi^3) + 
    (ep^5*la*Log[1 - zb]*Zeta[3])/(72*Pi^3) - (ep^5*la*Log[zb]*Zeta[3])/
     (36*Pi^3)
 
MasterIntegral[RV, 2, zb, 0, 1] = ALARM*ep^7 - ep/(192*Pi^3) - 
    ep^2/(192*Pi^3) + (ep*la)/(192*Pi^3) + ep^3/(288*Pi) + ep^4/(288*Pi) - 
    (ep^3*la)/(288*Pi) - (ep^5*Pi)/1920 + (ep^5*la*Pi)/1920 + 
    (ep^3*Log[1 - la])/(192*Pi^3) - (ep^5*Log[1 - la])/(288*Pi) - 
    (ep^4*Log[1 - la]^2)/(384*Pi^3) + (ep^5*Log[1 - la]^3)/(1152*Pi^3) - 
    (ep^2*Log[1 - zb])/(192*Pi^3) - (ep^3*Log[1 - zb])/(192*Pi^3) + 
    (ep^2*la*Log[1 - zb])/(192*Pi^3) + (ep^4*Log[1 - zb])/(288*Pi) + 
    (ep^5*Log[1 - zb])/(288*Pi) - (ep^4*la*Log[1 - zb])/(288*Pi) + 
    (ep^4*Log[1 - la]*Log[1 - zb])/(192*Pi^3) - 
    (ep^5*Log[1 - la]^2*Log[1 - zb])/(384*Pi^3) - 
    (ep^3*Log[1 - zb]^2)/(384*Pi^3) - (ep^4*Log[1 - zb]^2)/(384*Pi^3) + 
    (ep^3*la*Log[1 - zb]^2)/(384*Pi^3) + (ep^5*Log[1 - zb]^2)/(576*Pi) - 
    (ep^5*la*Log[1 - zb]^2)/(576*Pi) + (ep^5*Log[1 - la]*Log[1 - zb]^2)/
     (384*Pi^3) - (ep^4*Log[1 - zb]^3)/(1152*Pi^3) - 
    (ep^5*Log[1 - zb]^3)/(1152*Pi^3) + (ep^4*la*Log[1 - zb]^3)/(1152*Pi^3) - 
    (ep^5*Log[1 - zb]^4)/(4608*Pi^3) + (ep^5*la*Log[1 - zb]^4)/(4608*Pi^3) + 
    (ep^2*Log[zb])/(96*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) - 
    (ep^2*la*Log[zb])/(96*Pi^3) - (ep^4*Log[zb])/(144*Pi) - 
    (ep^5*Log[zb])/(144*Pi) + (ep^4*la*Log[zb])/(144*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(96*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (192*Pi^3) + (ep^3*Log[1 - zb]*Log[zb])/(96*Pi^3) + 
    (ep^4*Log[1 - zb]*Log[zb])/(96*Pi^3) - (ep^3*la*Log[1 - zb]*Log[zb])/
     (96*Pi^3) - (ep^5*Log[1 - zb]*Log[zb])/(144*Pi) + 
    (ep^5*la*Log[1 - zb]*Log[zb])/(144*Pi) - 
    (ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(96*Pi^3) + 
    (ep^4*Log[1 - zb]^2*Log[zb])/(192*Pi^3) + (ep^5*Log[1 - zb]^2*Log[zb])/
     (192*Pi^3) - (ep^4*la*Log[1 - zb]^2*Log[zb])/(192*Pi^3) + 
    (ep^5*Log[1 - zb]^3*Log[zb])/(576*Pi^3) - (ep^5*la*Log[1 - zb]^3*Log[zb])/
     (576*Pi^3) - (ep^3*Log[zb]^2)/(96*Pi^3) - (ep^4*Log[zb]^2)/(96*Pi^3) + 
    (ep^3*la*Log[zb]^2)/(96*Pi^3) + (ep^5*Log[zb]^2)/(144*Pi) - 
    (ep^5*la*Log[zb]^2)/(144*Pi) + (ep^5*Log[1 - la]*Log[zb]^2)/(96*Pi^3) - 
    (ep^4*Log[1 - zb]*Log[zb]^2)/(96*Pi^3) - (ep^5*Log[1 - zb]*Log[zb]^2)/
     (96*Pi^3) + (ep^4*la*Log[1 - zb]*Log[zb]^2)/(96*Pi^3) - 
    (ep^5*Log[1 - zb]^2*Log[zb]^2)/(192*Pi^3) + 
    (ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(192*Pi^3) + 
    (ep^4*Log[zb]^3)/(144*Pi^3) + (ep^5*Log[zb]^3)/(144*Pi^3) - 
    (ep^4*la*Log[zb]^3)/(144*Pi^3) + (ep^5*Log[1 - zb]*Log[zb]^3)/
     (144*Pi^3) - (ep^5*la*Log[1 - zb]*Log[zb]^3)/(144*Pi^3) - 
    (ep^5*Log[zb]^4)/(288*Pi^3) + (ep^5*la*Log[zb]^4)/(288*Pi^3) + 
    (ep^4*Zeta[3])/(72*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3) - 
    (ep^4*la*Zeta[3])/(72*Pi^3) + (ep^5*Log[1 - zb]*Zeta[3])/(72*Pi^3) - 
    (ep^5*la*Log[1 - zb]*Zeta[3])/(72*Pi^3) - (ep^5*Log[zb]*Zeta[3])/
     (36*Pi^3) + (ep^5*la*Log[zb]*Zeta[3])/(36*Pi^3)
 
MasterIntegral[RV, 2, zb, 0, la] = ALARM*ep^7 - ep^2/(192*Pi^3) + 
    ep^4/(288*Pi) + (ep^3*Log[1 - la])/(192*Pi^3) - 
    (ep^5*Log[1 - la])/(288*Pi) - (ep^4*Log[1 - la]^2)/(384*Pi^3) + 
    (ep^5*Log[1 - la]^3)/(1152*Pi^3) + (ep^3*Log[la])/(192*Pi^3) - 
    (ep^5*Log[la])/(288*Pi) - (ep^4*Log[1 - la]*Log[la])/(192*Pi^3) + 
    (ep^5*Log[1 - la]^2*Log[la])/(384*Pi^3) - (ep^4*Log[la]^2)/(384*Pi^3) + 
    (ep^5*Log[1 - la]*Log[la]^2)/(384*Pi^3) + (ep^5*Log[la]^3)/(1152*Pi^3) - 
    (ep^3*Log[1 - zb])/(192*Pi^3) + (ep^5*Log[1 - zb])/(288*Pi) + 
    (ep^4*Log[1 - la]*Log[1 - zb])/(192*Pi^3) - 
    (ep^5*Log[1 - la]^2*Log[1 - zb])/(384*Pi^3) + (ep^4*Log[la]*Log[1 - zb])/
     (192*Pi^3) - (ep^5*Log[1 - la]*Log[la]*Log[1 - zb])/(192*Pi^3) - 
    (ep^5*Log[la]^2*Log[1 - zb])/(384*Pi^3) - (ep^4*Log[1 - zb]^2)/
     (384*Pi^3) + (ep^5*Log[1 - la]*Log[1 - zb]^2)/(384*Pi^3) + 
    (ep^5*Log[la]*Log[1 - zb]^2)/(384*Pi^3) - (ep^5*Log[1 - zb]^3)/
     (1152*Pi^3) + (ep^3*Log[zb])/(96*Pi^3) - (ep^5*Log[zb])/(144*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(96*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (192*Pi^3) - (ep^4*Log[la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[1 - la]*Log[la]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(192*Pi^3) + (ep^4*Log[1 - zb]*Log[zb])/
     (96*Pi^3) - (ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(96*Pi^3) - 
    (ep^5*Log[la]*Log[1 - zb]*Log[zb])/(96*Pi^3) + 
    (ep^5*Log[1 - zb]^2*Log[zb])/(192*Pi^3) - (ep^4*Log[zb]^2)/(96*Pi^3) + 
    (ep^5*Log[1 - la]*Log[zb]^2)/(96*Pi^3) + (ep^5*Log[la]*Log[zb]^2)/
     (96*Pi^3) - (ep^5*Log[1 - zb]*Log[zb]^2)/(96*Pi^3) + 
    (ep^5*Log[zb]^3)/(144*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3)
 
MasterIntegral[RV, 3, 0, 0, 0] = ALARM*ep^7 - ep^2/(192*Pi^3) - 
    (ep*la)/(384*Pi^3) + ep^4/(1152*Pi) + (ep^3*la)/(2304*Pi) + 
    (ep^5*la*Pi)/15360 - (ep*zb)/(576*Pi^3) - (la*zb)/(1152*Pi^3) + 
    (ep^3*zb)/(3456*Pi) + (ep^2*la*zb)/(6912*Pi) + (ep^5*Pi*zb)/23040 + 
    (ep^4*la*Pi*zb)/46080 + (ep^3*Log[la])/(96*Pi^3) - 
    (ep^5*Log[la])/(576*Pi) + (ep^2*zb*Log[la])/(288*Pi^3) - 
    (ep^4*zb*Log[la])/(1728*Pi) - (ep^4*Log[la]^2)/(96*Pi^3) - 
    (ep^3*zb*Log[la]^2)/(288*Pi^3) + (ep^5*zb*Log[la]^2)/(1728*Pi) + 
    (ep^5*Log[la]^3)/(144*Pi^3) + (ep^4*zb*Log[la]^3)/(432*Pi^3) - 
    (ep^5*zb*Log[la]^4)/(864*Pi^3) + (ep^3*Log[zb])/(64*Pi^3) + 
    (ep^2*la*Log[zb])/(128*Pi^3) - (ep^5*Log[zb])/(384*Pi) - 
    (ep^4*la*Log[zb])/(768*Pi) - (ep^4*Log[la]*Log[zb])/(32*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(32*Pi^3) - (3*ep^4*Log[zb]^2)/(128*Pi^3) - 
    (3*ep^3*la*Log[zb]^2)/(256*Pi^3) + (ep^5*la*Log[zb]^2)/(512*Pi) + 
    (3*ep^5*Log[la]*Log[zb]^2)/(64*Pi^3) + (3*ep^5*Log[zb]^3)/(128*Pi^3) + 
    (3*ep^4*la*Log[zb]^3)/(256*Pi^3) - (9*ep^5*la*Log[zb]^4)/(1024*Pi^3) + 
    (ep^5*Zeta[3])/(72*Pi^3) + (ep^4*la*Zeta[3])/(144*Pi^3) + 
    (ep^4*zb*Zeta[3])/(216*Pi^3) + (ep^3*la*zb*Zeta[3])/(432*Pi^3) - 
    (ep^5*la*zb*Zeta[3])/(2592*Pi) - (ep^5*zb*Log[la]*Zeta[3])/(108*Pi^3) - 
    (ep^5*la*Log[zb]*Zeta[3])/(48*Pi^3) + (ep^5*la*zb*Zeta[5])/(180*Pi^3)
 
MasterIntegral[RV, 3, 0, 0, 1] = ALARM*ep^7 - ep/(192*Pi^3) - 
    ep^2/(192*Pi^3) + (ep*la)/(192*Pi^3) + ep^3/(1152*Pi) + ep^4/(1152*Pi) - 
    (ep^3*la)/(1152*Pi) + (ep^5*Pi)/7680 - (ep^5*la*Pi)/7680 - 
    zb/(576*Pi^3) - (ep*zb)/(576*Pi^3) + (la*zb)/(576*Pi^3) + 
    (ep^2*zb)/(3456*Pi) + (ep^3*zb)/(3456*Pi) - (ep^2*la*zb)/(3456*Pi) + 
    (ep^4*Pi*zb)/23040 + (ep^5*Pi*zb)/23040 - (ep^4*la*Pi*zb)/23040 + 
    (ep^3*Log[1 - la])/(192*Pi^3) - (ep^5*Log[1 - la])/(1152*Pi) + 
    (ep^2*zb*Log[1 - la])/(576*Pi^3) - (ep^4*zb*Log[1 - la])/(3456*Pi) - 
    (ep^4*Log[1 - la]^2)/(384*Pi^3) - (ep^3*zb*Log[1 - la]^2)/(1152*Pi^3) + 
    (ep^5*zb*Log[1 - la]^2)/(6912*Pi) + (ep^5*Log[1 - la]^3)/(1152*Pi^3) + 
    (ep^4*zb*Log[1 - la]^3)/(3456*Pi^3) - (ep^5*zb*Log[1 - la]^4)/
     (13824*Pi^3) + (ep^2*Log[zb])/(64*Pi^3) + (ep^3*Log[zb])/(64*Pi^3) - 
    (ep^2*la*Log[zb])/(64*Pi^3) - (ep^4*Log[zb])/(384*Pi) - 
    (ep^5*Log[zb])/(384*Pi) + (ep^4*la*Log[zb])/(384*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(64*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (128*Pi^3) - (3*ep^3*Log[zb]^2)/(128*Pi^3) - 
    (3*ep^4*Log[zb]^2)/(128*Pi^3) + (3*ep^3*la*Log[zb]^2)/(128*Pi^3) + 
    (ep^5*Log[zb]^2)/(256*Pi) - (ep^5*la*Log[zb]^2)/(256*Pi) + 
    (3*ep^5*Log[1 - la]*Log[zb]^2)/(128*Pi^3) + (3*ep^4*Log[zb]^3)/
     (128*Pi^3) + (3*ep^5*Log[zb]^3)/(128*Pi^3) - 
    (3*ep^4*la*Log[zb]^3)/(128*Pi^3) - (9*ep^5*Log[zb]^4)/(512*Pi^3) + 
    (9*ep^5*la*Log[zb]^4)/(512*Pi^3) + (ep^4*Zeta[3])/(72*Pi^3) + 
    (ep^5*Zeta[3])/(72*Pi^3) - (ep^4*la*Zeta[3])/(72*Pi^3) + 
    (ep^3*zb*Zeta[3])/(216*Pi^3) + (ep^4*zb*Zeta[3])/(216*Pi^3) - 
    (ep^3*la*zb*Zeta[3])/(216*Pi^3) - (ep^5*zb*Zeta[3])/(1296*Pi) + 
    (ep^5*la*zb*Zeta[3])/(1296*Pi) - (ep^5*zb*Log[1 - la]*Zeta[3])/
     (216*Pi^3) - (ep^5*Log[zb]*Zeta[3])/(24*Pi^3) + 
    (ep^5*la*Log[zb]*Zeta[3])/(24*Pi^3) + (ep^5*zb*Zeta[5])/(90*Pi^3) - 
    (ep^5*la*zb*Zeta[5])/(90*Pi^3)
 
MasterIntegral[RV, 3, 0, 0, la] = ALARM*ep^7 - ep^2/(192*Pi^3) + 
    ep^4/(1152*Pi) - (ep*zb)/(576*Pi^3) + (ep^3*zb)/(3456*Pi) + 
    (ep^5*Pi*zb)/23040 + (ep^3*Log[1 - la])/(192*Pi^3) - 
    (ep^5*Log[1 - la])/(1152*Pi) + (ep^2*zb*Log[1 - la])/(576*Pi^3) - 
    (ep^4*zb*Log[1 - la])/(3456*Pi) - (ep^4*Log[1 - la]^2)/(384*Pi^3) - 
    (ep^3*zb*Log[1 - la]^2)/(1152*Pi^3) + (ep^5*zb*Log[1 - la]^2)/(6912*Pi) + 
    (ep^5*Log[1 - la]^3)/(1152*Pi^3) + (ep^4*zb*Log[1 - la]^3)/(3456*Pi^3) - 
    (ep^5*zb*Log[1 - la]^4)/(13824*Pi^3) + (ep^3*Log[la])/(96*Pi^3) - 
    (ep^5*Log[la])/(576*Pi) + (ep^2*zb*Log[la])/(288*Pi^3) - 
    (ep^4*zb*Log[la])/(1728*Pi) - (ep^4*Log[1 - la]*Log[la])/(96*Pi^3) - 
    (ep^3*zb*Log[1 - la]*Log[la])/(288*Pi^3) + (ep^5*zb*Log[1 - la]*Log[la])/
     (1728*Pi) + (ep^5*Log[1 - la]^2*Log[la])/(192*Pi^3) + 
    (ep^4*zb*Log[1 - la]^2*Log[la])/(576*Pi^3) - 
    (ep^5*zb*Log[1 - la]^3*Log[la])/(1728*Pi^3) - 
    (ep^4*Log[la]^2)/(96*Pi^3) - (ep^3*zb*Log[la]^2)/(288*Pi^3) + 
    (ep^5*zb*Log[la]^2)/(1728*Pi) + (ep^5*Log[1 - la]*Log[la]^2)/(96*Pi^3) + 
    (ep^4*zb*Log[1 - la]*Log[la]^2)/(288*Pi^3) - 
    (ep^5*zb*Log[1 - la]^2*Log[la]^2)/(576*Pi^3) + 
    (ep^5*Log[la]^3)/(144*Pi^3) + (ep^4*zb*Log[la]^3)/(432*Pi^3) - 
    (ep^5*zb*Log[1 - la]*Log[la]^3)/(432*Pi^3) - (ep^5*zb*Log[la]^4)/
     (864*Pi^3) + (ep^3*Log[zb])/(64*Pi^3) - (ep^5*Log[zb])/(384*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(64*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (128*Pi^3) - (ep^4*Log[la]*Log[zb])/(32*Pi^3) + 
    (ep^5*Log[1 - la]*Log[la]*Log[zb])/(32*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(32*Pi^3) - (3*ep^4*Log[zb]^2)/(128*Pi^3) + 
    (3*ep^5*Log[1 - la]*Log[zb]^2)/(128*Pi^3) + (3*ep^5*Log[la]*Log[zb]^2)/
     (64*Pi^3) + (3*ep^5*Log[zb]^3)/(128*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3) + 
    (ep^4*zb*Zeta[3])/(216*Pi^3) - (ep^5*zb*Log[1 - la]*Zeta[3])/(216*Pi^3) - 
    (ep^5*zb*Log[la]*Zeta[3])/(108*Pi^3)
 
MasterIntegral[RV, 3, zb, 0, 0] = ALARM*ep^7 - ep^2/(192*Pi^3) - 
    (ep*la)/(384*Pi^3) + ep^4/(1152*Pi) + (ep^3*la)/(2304*Pi) + 
    (ep^5*la*Pi)/15360 + (ep^3*Log[la])/(96*Pi^3) - (ep^5*Log[la])/(576*Pi) - 
    (ep^4*Log[la]^2)/(96*Pi^3) + (ep^5*Log[la]^3)/(144*Pi^3) - 
    (ep^3*Log[1 - zb])/(96*Pi^3) - (ep^2*la*Log[1 - zb])/(192*Pi^3) + 
    (ep^5*Log[1 - zb])/(576*Pi) + (ep^4*la*Log[1 - zb])/(1152*Pi) + 
    (ep^4*Log[la]*Log[1 - zb])/(48*Pi^3) - (ep^5*Log[la]^2*Log[1 - zb])/
     (48*Pi^3) - (ep^4*Log[1 - zb]^2)/(96*Pi^3) - (ep^3*la*Log[1 - zb]^2)/
     (192*Pi^3) + (ep^5*la*Log[1 - zb]^2)/(1152*Pi) + 
    (ep^5*Log[la]*Log[1 - zb]^2)/(48*Pi^3) - (ep^5*Log[1 - zb]^3)/
     (144*Pi^3) - (ep^4*la*Log[1 - zb]^3)/(288*Pi^3) - 
    (ep^5*la*Log[1 - zb]^4)/(576*Pi^3) + (ep^3*Log[zb])/(64*Pi^3) + 
    (ep^2*la*Log[zb])/(128*Pi^3) - (ep^5*Log[zb])/(384*Pi) - 
    (ep^4*la*Log[zb])/(768*Pi) - (ep^4*Log[la]*Log[zb])/(32*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(32*Pi^3) + (ep^4*Log[1 - zb]*Log[zb])/
     (32*Pi^3) + (ep^3*la*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
    (ep^5*la*Log[1 - zb]*Log[zb])/(384*Pi) - 
    (ep^5*Log[la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
    (ep^5*Log[1 - zb]^2*Log[zb])/(32*Pi^3) + (ep^4*la*Log[1 - zb]^2*Log[zb])/
     (64*Pi^3) + (ep^5*la*Log[1 - zb]^3*Log[zb])/(96*Pi^3) - 
    (3*ep^4*Log[zb]^2)/(128*Pi^3) - (3*ep^3*la*Log[zb]^2)/(256*Pi^3) + 
    (ep^5*la*Log[zb]^2)/(512*Pi) + (3*ep^5*Log[la]*Log[zb]^2)/(64*Pi^3) - 
    (3*ep^5*Log[1 - zb]*Log[zb]^2)/(64*Pi^3) - 
    (3*ep^4*la*Log[1 - zb]*Log[zb]^2)/(128*Pi^3) - 
    (3*ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(128*Pi^3) + 
    (3*ep^5*Log[zb]^3)/(128*Pi^3) + (3*ep^4*la*Log[zb]^3)/(256*Pi^3) + 
    (3*ep^5*la*Log[1 - zb]*Log[zb]^3)/(128*Pi^3) - 
    (9*ep^5*la*Log[zb]^4)/(1024*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3) + 
    (ep^4*la*Zeta[3])/(144*Pi^3) + (ep^5*la*Log[1 - zb]*Zeta[3])/(72*Pi^3) - 
    (ep^5*la*Log[zb]*Zeta[3])/(48*Pi^3)
 
MasterIntegral[RV, 3, zb, 0, 1] = ALARM*ep^7 - ep/(192*Pi^3) - 
    ep^2/(192*Pi^3) + (ep*la)/(192*Pi^3) + ep^3/(1152*Pi) + ep^4/(1152*Pi) - 
    (ep^3*la)/(1152*Pi) + (ep^5*Pi)/7680 - (ep^5*la*Pi)/7680 + 
    (ep^3*Log[1 - la])/(192*Pi^3) - (ep^5*Log[1 - la])/(1152*Pi) - 
    (ep^4*Log[1 - la]^2)/(384*Pi^3) + (ep^5*Log[1 - la]^3)/(1152*Pi^3) - 
    (ep^2*Log[1 - zb])/(96*Pi^3) - (ep^3*Log[1 - zb])/(96*Pi^3) + 
    (ep^2*la*Log[1 - zb])/(96*Pi^3) + (ep^4*Log[1 - zb])/(576*Pi) + 
    (ep^5*Log[1 - zb])/(576*Pi) - (ep^4*la*Log[1 - zb])/(576*Pi) + 
    (ep^4*Log[1 - la]*Log[1 - zb])/(96*Pi^3) - 
    (ep^5*Log[1 - la]^2*Log[1 - zb])/(192*Pi^3) - 
    (ep^3*Log[1 - zb]^2)/(96*Pi^3) - (ep^4*Log[1 - zb]^2)/(96*Pi^3) + 
    (ep^3*la*Log[1 - zb]^2)/(96*Pi^3) + (ep^5*Log[1 - zb]^2)/(576*Pi) - 
    (ep^5*la*Log[1 - zb]^2)/(576*Pi) + (ep^5*Log[1 - la]*Log[1 - zb]^2)/
     (96*Pi^3) - (ep^4*Log[1 - zb]^3)/(144*Pi^3) - 
    (ep^5*Log[1 - zb]^3)/(144*Pi^3) + (ep^4*la*Log[1 - zb]^3)/(144*Pi^3) - 
    (ep^5*Log[1 - zb]^4)/(288*Pi^3) + (ep^5*la*Log[1 - zb]^4)/(288*Pi^3) + 
    (ep^2*Log[zb])/(64*Pi^3) + (ep^3*Log[zb])/(64*Pi^3) - 
    (ep^2*la*Log[zb])/(64*Pi^3) - (ep^4*Log[zb])/(384*Pi) - 
    (ep^5*Log[zb])/(384*Pi) + (ep^4*la*Log[zb])/(384*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(64*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (128*Pi^3) + (ep^3*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
    (ep^4*Log[1 - zb]*Log[zb])/(32*Pi^3) - (ep^3*la*Log[1 - zb]*Log[zb])/
     (32*Pi^3) - (ep^5*Log[1 - zb]*Log[zb])/(192*Pi) + 
    (ep^5*la*Log[1 - zb]*Log[zb])/(192*Pi) - 
    (ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
    (ep^4*Log[1 - zb]^2*Log[zb])/(32*Pi^3) + (ep^5*Log[1 - zb]^2*Log[zb])/
     (32*Pi^3) - (ep^4*la*Log[1 - zb]^2*Log[zb])/(32*Pi^3) + 
    (ep^5*Log[1 - zb]^3*Log[zb])/(48*Pi^3) - (ep^5*la*Log[1 - zb]^3*Log[zb])/
     (48*Pi^3) - (3*ep^3*Log[zb]^2)/(128*Pi^3) - 
    (3*ep^4*Log[zb]^2)/(128*Pi^3) + (3*ep^3*la*Log[zb]^2)/(128*Pi^3) + 
    (ep^5*Log[zb]^2)/(256*Pi) - (ep^5*la*Log[zb]^2)/(256*Pi) + 
    (3*ep^5*Log[1 - la]*Log[zb]^2)/(128*Pi^3) - 
    (3*ep^4*Log[1 - zb]*Log[zb]^2)/(64*Pi^3) - (3*ep^5*Log[1 - zb]*Log[zb]^2)/
     (64*Pi^3) + (3*ep^4*la*Log[1 - zb]*Log[zb]^2)/(64*Pi^3) - 
    (3*ep^5*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) + 
    (3*ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) + 
    (3*ep^4*Log[zb]^3)/(128*Pi^3) + (3*ep^5*Log[zb]^3)/(128*Pi^3) - 
    (3*ep^4*la*Log[zb]^3)/(128*Pi^3) + (3*ep^5*Log[1 - zb]*Log[zb]^3)/
     (64*Pi^3) - (3*ep^5*la*Log[1 - zb]*Log[zb]^3)/(64*Pi^3) - 
    (9*ep^5*Log[zb]^4)/(512*Pi^3) + (9*ep^5*la*Log[zb]^4)/(512*Pi^3) + 
    (ep^4*Zeta[3])/(72*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3) - 
    (ep^4*la*Zeta[3])/(72*Pi^3) + (ep^5*Log[1 - zb]*Zeta[3])/(36*Pi^3) - 
    (ep^5*la*Log[1 - zb]*Zeta[3])/(36*Pi^3) - (ep^5*Log[zb]*Zeta[3])/
     (24*Pi^3) + (ep^5*la*Log[zb]*Zeta[3])/(24*Pi^3)
 
MasterIntegral[RV, 3, zb, 0, la] = ALARM*ep^7 - ep^2/(192*Pi^3) + 
    ep^4/(1152*Pi) + (ep^3*Log[1 - la])/(192*Pi^3) - 
    (ep^5*Log[1 - la])/(1152*Pi) - (ep^4*Log[1 - la]^2)/(384*Pi^3) + 
    (ep^5*Log[1 - la]^3)/(1152*Pi^3) + (ep^3*Log[la])/(96*Pi^3) - 
    (ep^5*Log[la])/(576*Pi) - (ep^4*Log[1 - la]*Log[la])/(96*Pi^3) + 
    (ep^5*Log[1 - la]^2*Log[la])/(192*Pi^3) - (ep^4*Log[la]^2)/(96*Pi^3) + 
    (ep^5*Log[1 - la]*Log[la]^2)/(96*Pi^3) + (ep^5*Log[la]^3)/(144*Pi^3) - 
    (ep^3*Log[1 - zb])/(96*Pi^3) + (ep^5*Log[1 - zb])/(576*Pi) + 
    (ep^4*Log[1 - la]*Log[1 - zb])/(96*Pi^3) - 
    (ep^5*Log[1 - la]^2*Log[1 - zb])/(192*Pi^3) + (ep^4*Log[la]*Log[1 - zb])/
     (48*Pi^3) - (ep^5*Log[1 - la]*Log[la]*Log[1 - zb])/(48*Pi^3) - 
    (ep^5*Log[la]^2*Log[1 - zb])/(48*Pi^3) - (ep^4*Log[1 - zb]^2)/(96*Pi^3) + 
    (ep^5*Log[1 - la]*Log[1 - zb]^2)/(96*Pi^3) + (ep^5*Log[la]*Log[1 - zb]^2)/
     (48*Pi^3) - (ep^5*Log[1 - zb]^3)/(144*Pi^3) + (ep^3*Log[zb])/(64*Pi^3) - 
    (ep^5*Log[zb])/(384*Pi) - (ep^4*Log[1 - la]*Log[zb])/(64*Pi^3) + 
    (ep^5*Log[1 - la]^2*Log[zb])/(128*Pi^3) - (ep^4*Log[la]*Log[zb])/
     (32*Pi^3) + (ep^5*Log[1 - la]*Log[la]*Log[zb])/(32*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(32*Pi^3) + (ep^4*Log[1 - zb]*Log[zb])/
     (32*Pi^3) - (ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(32*Pi^3) - 
    (ep^5*Log[la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
    (ep^5*Log[1 - zb]^2*Log[zb])/(32*Pi^3) - (3*ep^4*Log[zb]^2)/(128*Pi^3) + 
    (3*ep^5*Log[1 - la]*Log[zb]^2)/(128*Pi^3) + (3*ep^5*Log[la]*Log[zb]^2)/
     (64*Pi^3) - (3*ep^5*Log[1 - zb]*Log[zb]^2)/(64*Pi^3) + 
    (3*ep^5*Log[zb]^3)/(128*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3)
 
MasterIntegral[RV, 4, 0, 0, 0] = ALARM*ep^7 + ep^2/(64*Pi^3) + 
    (ep*la)/(64*Pi^3) - ep^4/(384*Pi) - (ep^3*la)/(384*Pi) - 
    (ep^5*la*Pi)/2560 + (ep*zb)/(192*Pi^3) + (la*zb)/(192*Pi^3) - 
    (ep^3*zb)/(1152*Pi) - (ep^2*la*zb)/(1152*Pi) - (ep^5*Pi*zb)/7680 - 
    (ep^4*la*Pi*zb)/7680 - (ep^3*Log[la])/(64*Pi^3) + 
    (ep^5*Log[la])/(384*Pi) - (ep^2*zb*Log[la])/(192*Pi^3) + 
    (ep^4*zb*Log[la])/(1152*Pi) + (ep^4*Log[la]^2)/(128*Pi^3) + 
    (ep^3*zb*Log[la]^2)/(384*Pi^3) - (ep^5*zb*Log[la]^2)/(2304*Pi) - 
    (ep^5*Log[la]^3)/(384*Pi^3) - (ep^4*zb*Log[la]^3)/(1152*Pi^3) + 
    (ep^5*zb*Log[la]^4)/(4608*Pi^3) - (3*ep^3*Log[zb])/(64*Pi^3) - 
    (3*ep^2*la*Log[zb])/(64*Pi^3) + (ep^5*Log[zb])/(128*Pi) + 
    (ep^4*la*Log[zb])/(128*Pi) + (3*ep^4*Log[la]*Log[zb])/(64*Pi^3) - 
    (3*ep^5*Log[la]^2*Log[zb])/(128*Pi^3) + (9*ep^4*Log[zb]^2)/(128*Pi^3) + 
    (9*ep^3*la*Log[zb]^2)/(128*Pi^3) - (3*ep^5*la*Log[zb]^2)/(256*Pi) - 
    (9*ep^5*Log[la]*Log[zb]^2)/(128*Pi^3) - (9*ep^5*Log[zb]^3)/(128*Pi^3) - 
    (9*ep^4*la*Log[zb]^3)/(128*Pi^3) + (27*ep^5*la*Log[zb]^4)/(512*Pi^3) - 
    (ep^5*Zeta[3])/(24*Pi^3) - (ep^4*la*Zeta[3])/(24*Pi^3) - 
    (ep^4*zb*Zeta[3])/(72*Pi^3) - (ep^3*la*zb*Zeta[3])/(72*Pi^3) + 
    (ep^5*la*zb*Zeta[3])/(432*Pi) + (ep^5*zb*Log[la]*Zeta[3])/(72*Pi^3) + 
    (ep^5*la*Log[zb]*Zeta[3])/(8*Pi^3) - (ep^5*la*zb*Zeta[5])/(30*Pi^3)
 
MasterIntegral[RV, 4, 0, 0, 1] = ALARM*ep^7 + ep/(128*Pi^3) + 
    ep^2/(64*Pi^3) - (ep*la)/(128*Pi^3) - ep^3/(768*Pi) - ep^4/(384*Pi) + 
    (ep^3*la)/(768*Pi) - (ep^5*Pi)/5120 + (ep^5*la*Pi)/5120 + zb/(384*Pi^3) + 
    (ep*zb)/(192*Pi^3) - (la*zb)/(384*Pi^3) - (ep^2*zb)/(2304*Pi) - 
    (ep^3*zb)/(1152*Pi) + (ep^2*la*zb)/(2304*Pi) - (ep^4*Pi*zb)/15360 - 
    (ep^5*Pi*zb)/7680 + (ep^4*la*Pi*zb)/15360 - (ep^3*Log[1 - la])/
     (32*Pi^3) + (ep^5*Log[1 - la])/(192*Pi) - (ep^2*zb*Log[1 - la])/
     (96*Pi^3) + (ep^4*zb*Log[1 - la])/(576*Pi) + 
    (ep^4*Log[1 - la]^2)/(32*Pi^3) + (ep^3*zb*Log[1 - la]^2)/(96*Pi^3) - 
    (ep^5*zb*Log[1 - la]^2)/(576*Pi) - (ep^5*Log[1 - la]^3)/(48*Pi^3) - 
    (ep^4*zb*Log[1 - la]^3)/(144*Pi^3) + (ep^5*zb*Log[1 - la]^4)/(288*Pi^3) - 
    (3*ep^2*Log[zb])/(128*Pi^3) - (3*ep^3*Log[zb])/(64*Pi^3) + 
    (3*ep^2*la*Log[zb])/(128*Pi^3) + (ep^4*Log[zb])/(256*Pi) + 
    (ep^5*Log[zb])/(128*Pi) - (ep^4*la*Log[zb])/(256*Pi) + 
    (3*ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) - (3*ep^5*Log[1 - la]^2*Log[zb])/
     (32*Pi^3) + (9*ep^3*Log[zb]^2)/(256*Pi^3) + 
    (9*ep^4*Log[zb]^2)/(128*Pi^3) - (9*ep^3*la*Log[zb]^2)/(256*Pi^3) - 
    (3*ep^5*Log[zb]^2)/(512*Pi) + (3*ep^5*la*Log[zb]^2)/(512*Pi) - 
    (9*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) - (9*ep^4*Log[zb]^3)/
     (256*Pi^3) - (9*ep^5*Log[zb]^3)/(128*Pi^3) + 
    (9*ep^4*la*Log[zb]^3)/(256*Pi^3) + (27*ep^5*Log[zb]^4)/(1024*Pi^3) - 
    (27*ep^5*la*Log[zb]^4)/(1024*Pi^3) - (ep^4*Zeta[3])/(48*Pi^3) - 
    (ep^5*Zeta[3])/(24*Pi^3) + (ep^4*la*Zeta[3])/(48*Pi^3) - 
    (ep^3*zb*Zeta[3])/(144*Pi^3) - (ep^4*zb*Zeta[3])/(72*Pi^3) + 
    (ep^3*la*zb*Zeta[3])/(144*Pi^3) + (ep^5*zb*Zeta[3])/(864*Pi) - 
    (ep^5*la*zb*Zeta[3])/(864*Pi) + (ep^5*zb*Log[1 - la]*Zeta[3])/(36*Pi^3) + 
    (ep^5*Log[zb]*Zeta[3])/(16*Pi^3) - (ep^5*la*Log[zb]*Zeta[3])/(16*Pi^3) - 
    (ep^5*zb*Zeta[5])/(60*Pi^3) + (ep^5*la*zb*Zeta[5])/(60*Pi^3)
 
MasterIntegral[RV, 4, 0, 0, la] = ALARM*ep^7 + ep^2/(64*Pi^3) - 
    ep^4/(384*Pi) + (ep*zb)/(192*Pi^3) - (ep^3*zb)/(1152*Pi) - 
    (ep^5*Pi*zb)/7680 - (ep^3*Log[1 - la])/(32*Pi^3) + 
    (ep^5*Log[1 - la])/(192*Pi) - (ep^2*zb*Log[1 - la])/(96*Pi^3) + 
    (ep^4*zb*Log[1 - la])/(576*Pi) + (ep^4*Log[1 - la]^2)/(32*Pi^3) + 
    (ep^3*zb*Log[1 - la]^2)/(96*Pi^3) - (ep^5*zb*Log[1 - la]^2)/(576*Pi) - 
    (ep^5*Log[1 - la]^3)/(48*Pi^3) - (ep^4*zb*Log[1 - la]^3)/(144*Pi^3) + 
    (ep^5*zb*Log[1 - la]^4)/(288*Pi^3) - (ep^3*Log[la])/(64*Pi^3) + 
    (ep^5*Log[la])/(384*Pi) - (ep^2*zb*Log[la])/(192*Pi^3) + 
    (ep^4*zb*Log[la])/(1152*Pi) + (ep^4*Log[1 - la]*Log[la])/(32*Pi^3) + 
    (ep^3*zb*Log[1 - la]*Log[la])/(96*Pi^3) - (ep^5*zb*Log[1 - la]*Log[la])/
     (576*Pi) - (ep^5*Log[1 - la]^2*Log[la])/(32*Pi^3) - 
    (ep^4*zb*Log[1 - la]^2*Log[la])/(96*Pi^3) + 
    (ep^5*zb*Log[1 - la]^3*Log[la])/(144*Pi^3) + 
    (ep^4*Log[la]^2)/(128*Pi^3) + (ep^3*zb*Log[la]^2)/(384*Pi^3) - 
    (ep^5*zb*Log[la]^2)/(2304*Pi) - (ep^5*Log[1 - la]*Log[la]^2)/(64*Pi^3) - 
    (ep^4*zb*Log[1 - la]*Log[la]^2)/(192*Pi^3) + 
    (ep^5*zb*Log[1 - la]^2*Log[la]^2)/(192*Pi^3) - 
    (ep^5*Log[la]^3)/(384*Pi^3) - (ep^4*zb*Log[la]^3)/(1152*Pi^3) + 
    (ep^5*zb*Log[1 - la]*Log[la]^3)/(576*Pi^3) + (ep^5*zb*Log[la]^4)/
     (4608*Pi^3) - (3*ep^3*Log[zb])/(64*Pi^3) + (ep^5*Log[zb])/(128*Pi) + 
    (3*ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) - (3*ep^5*Log[1 - la]^2*Log[zb])/
     (32*Pi^3) + (3*ep^4*Log[la]*Log[zb])/(64*Pi^3) - 
    (3*ep^5*Log[1 - la]*Log[la]*Log[zb])/(32*Pi^3) - 
    (3*ep^5*Log[la]^2*Log[zb])/(128*Pi^3) + (9*ep^4*Log[zb]^2)/(128*Pi^3) - 
    (9*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) - (9*ep^5*Log[la]*Log[zb]^2)/
     (128*Pi^3) - (9*ep^5*Log[zb]^3)/(128*Pi^3) - (ep^5*Zeta[3])/(24*Pi^3) - 
    (ep^4*zb*Zeta[3])/(72*Pi^3) + (ep^5*zb*Log[1 - la]*Zeta[3])/(36*Pi^3) + 
    (ep^5*zb*Log[la]*Zeta[3])/(72*Pi^3)
 
MasterIntegral[RV, 4, zb, 0, 0] = ALARM*ep^7 + ep^2/(64*Pi^3) + 
    (ep*la)/(64*Pi^3) - ep^4/(384*Pi) - (ep^3*la)/(384*Pi) - 
    (ep^5*la*Pi)/2560 - (ep^3*Log[la])/(64*Pi^3) + (ep^5*Log[la])/(384*Pi) + 
    (ep^4*Log[la]^2)/(128*Pi^3) - (ep^5*Log[la]^3)/(384*Pi^3) + 
    (3*ep^3*Log[1 - zb])/(64*Pi^3) + (3*ep^2*la*Log[1 - zb])/(64*Pi^3) - 
    (ep^5*Log[1 - zb])/(64*Pi) - (ep^4*la*Log[1 - zb])/(64*Pi) - 
    (3*ep^4*Log[la]*Log[1 - zb])/(64*Pi^3) + (3*ep^5*Log[la]^2*Log[1 - zb])/
     (128*Pi^3) + (7*ep^4*Log[1 - zb]^2)/(128*Pi^3) + 
    (7*ep^3*la*Log[1 - zb]^2)/(128*Pi^3) - (ep^5*la*Log[1 - zb]^2)/(48*Pi) - 
    (7*ep^5*Log[la]*Log[1 - zb]^2)/(128*Pi^3) + (5*ep^5*Log[1 - zb]^3)/
     (128*Pi^3) + (5*ep^4*la*Log[1 - zb]^3)/(128*Pi^3) + 
    (31*ep^5*la*Log[1 - zb]^4)/(1536*Pi^3) - (3*ep^3*Log[zb])/(64*Pi^3) - 
    (3*ep^2*la*Log[zb])/(64*Pi^3) + (ep^5*Log[zb])/(128*Pi) + 
    (ep^4*la*Log[zb])/(128*Pi) + (3*ep^4*Log[la]*Log[zb])/(64*Pi^3) - 
    (3*ep^5*Log[la]^2*Log[zb])/(128*Pi^3) - (ep^4*Log[1 - zb]*Log[zb])/
     (8*Pi^3) - (ep^3*la*Log[1 - zb]*Log[zb])/(8*Pi^3) + 
    (7*ep^5*la*Log[1 - zb]*Log[zb])/(192*Pi) + 
    (ep^5*Log[la]*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
    (9*ep^5*Log[1 - zb]^2*Log[zb])/(64*Pi^3) - 
    (9*ep^4*la*Log[1 - zb]^2*Log[zb])/(64*Pi^3) - 
    (19*ep^5*la*Log[1 - zb]^3*Log[zb])/(192*Pi^3) + 
    (9*ep^4*Log[zb]^2)/(128*Pi^3) + (9*ep^3*la*Log[zb]^2)/(128*Pi^3) - 
    (3*ep^5*la*Log[zb]^2)/(256*Pi) - (9*ep^5*Log[la]*Log[zb]^2)/(128*Pi^3) + 
    (11*ep^5*Log[1 - zb]*Log[zb]^2)/(64*Pi^3) + 
    (11*ep^4*la*Log[1 - zb]*Log[zb]^2)/(64*Pi^3) + 
    (3*ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(16*Pi^3) - 
    (9*ep^5*Log[zb]^3)/(128*Pi^3) - (9*ep^4*la*Log[zb]^3)/(128*Pi^3) - 
    (31*ep^5*la*Log[1 - zb]*Log[zb]^3)/(192*Pi^3) + 
    (27*ep^5*la*Log[zb]^4)/(512*Pi^3) - (ep^5*Zeta[3])/(24*Pi^3) - 
    (ep^4*la*Zeta[3])/(24*Pi^3) - (ep^5*la*Log[1 - zb]*Zeta[3])/(8*Pi^3) + 
    (ep^5*la*Log[zb]*Zeta[3])/(8*Pi^3)
 
MasterIntegral[RV, 4, zb, 0, 1] = ALARM*ep^7 + ep/(128*Pi^3) + 
    ep^2/(64*Pi^3) - (ep*la)/(128*Pi^3) - ep^3/(768*Pi) - ep^4/(384*Pi) + 
    (ep^3*la)/(768*Pi) - (ep^5*Pi)/5120 + (ep^5*la*Pi)/5120 - 
    (ep^3*H[0, 1, zb])/(128*Pi^3) - (ep^4*H[0, 1, zb])/(64*Pi^3) + 
    (ep^3*la*H[0, 1, zb])/(128*Pi^3) + (ep^5*H[0, 1, zb])/(768*Pi) - 
    (ep^5*la*H[0, 1, zb])/(768*Pi) - (ep^4*H[0, 0, 1, zb])/(128*Pi^3) - 
    (ep^5*H[0, 0, 1, zb])/(64*Pi^3) + (ep^4*la*H[0, 0, 1, zb])/(128*Pi^3) - 
    (ep^5*H[0, 0, 0, 1, zb])/(128*Pi^3) + (ep^5*la*H[0, 0, 0, 1, zb])/
     (128*Pi^3) - (ep^3*Log[1 - la])/(32*Pi^3) + 
    (ep^5*Log[1 - la])/(192*Pi) + (ep^5*H[0, 1, zb]*Log[1 - la])/(32*Pi^3) + 
    (ep^4*Log[1 - la]^2)/(32*Pi^3) - (ep^5*Log[1 - la]^3)/(48*Pi^3) + 
    (3*ep^2*Log[1 - zb])/(128*Pi^3) + (3*ep^3*Log[1 - zb])/(64*Pi^3) - 
    (3*ep^2*la*Log[1 - zb])/(128*Pi^3) - (ep^4*Log[1 - zb])/(256*Pi) - 
    (ep^5*Log[1 - zb])/(128*Pi) + (ep^4*la*Log[1 - zb])/(256*Pi) - 
    (ep^4*H[0, 1, zb]*Log[1 - zb])/(64*Pi^3) - (ep^5*H[0, 1, zb]*Log[1 - zb])/
     (32*Pi^3) + (ep^4*la*H[0, 1, zb]*Log[1 - zb])/(64*Pi^3) - 
    (ep^5*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
    (ep^5*la*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) - 
    (3*ep^4*Log[1 - la]*Log[1 - zb])/(32*Pi^3) + 
    (3*ep^5*Log[1 - la]^2*Log[1 - zb])/(32*Pi^3) + 
    (ep^3*Log[1 - zb]^2)/(32*Pi^3) + (ep^4*Log[1 - zb]^2)/(16*Pi^3) - 
    (ep^3*la*Log[1 - zb]^2)/(32*Pi^3) - (ep^5*Log[1 - zb]^2)/(192*Pi) + 
    (ep^5*la*Log[1 - zb]^2)/(192*Pi) - (ep^5*H[0, 1, zb]*Log[1 - zb]^2)/
     (64*Pi^3) + (ep^5*la*H[0, 1, zb]*Log[1 - zb]^2)/(64*Pi^3) - 
    (ep^5*Log[1 - la]*Log[1 - zb]^2)/(8*Pi^3) + (5*ep^4*Log[1 - zb]^3)/
     (192*Pi^3) + (5*ep^5*Log[1 - zb]^3)/(96*Pi^3) - 
    (5*ep^4*la*Log[1 - zb]^3)/(192*Pi^3) + (ep^5*Log[1 - zb]^4)/(64*Pi^3) - 
    (ep^5*la*Log[1 - zb]^4)/(64*Pi^3) - (3*ep^2*Log[zb])/(128*Pi^3) - 
    (3*ep^3*Log[zb])/(64*Pi^3) + (3*ep^2*la*Log[zb])/(128*Pi^3) + 
    (ep^4*Log[zb])/(256*Pi) + (ep^5*Log[zb])/(128*Pi) - 
    (ep^4*la*Log[zb])/(256*Pi) + (3*ep^4*H[0, 1, zb]*Log[zb])/(128*Pi^3) + 
    (3*ep^5*H[0, 1, zb]*Log[zb])/(64*Pi^3) - (3*ep^4*la*H[0, 1, zb]*Log[zb])/
     (128*Pi^3) + (3*ep^5*H[0, 0, 1, zb]*Log[zb])/(128*Pi^3) - 
    (3*ep^5*la*H[0, 0, 1, zb]*Log[zb])/(128*Pi^3) + 
    (3*ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) - (3*ep^5*Log[1 - la]^2*Log[zb])/
     (32*Pi^3) - (9*ep^3*Log[1 - zb]*Log[zb])/(128*Pi^3) - 
    (9*ep^4*Log[1 - zb]*Log[zb])/(64*Pi^3) + (9*ep^3*la*Log[1 - zb]*Log[zb])/
     (128*Pi^3) + (3*ep^5*Log[1 - zb]*Log[zb])/(256*Pi) - 
    (3*ep^5*la*Log[1 - zb]*Log[zb])/(256*Pi) + 
    (3*ep^5*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
    (3*ep^5*la*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
    (9*ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(32*Pi^3) - 
    (3*ep^4*Log[1 - zb]^2*Log[zb])/(32*Pi^3) - (3*ep^5*Log[1 - zb]^2*Log[zb])/
     (16*Pi^3) + (3*ep^4*la*Log[1 - zb]^2*Log[zb])/(32*Pi^3) - 
    (5*ep^5*Log[1 - zb]^3*Log[zb])/(64*Pi^3) + 
    (5*ep^5*la*Log[1 - zb]^3*Log[zb])/(64*Pi^3) + 
    (9*ep^3*Log[zb]^2)/(256*Pi^3) + (9*ep^4*Log[zb]^2)/(128*Pi^3) - 
    (9*ep^3*la*Log[zb]^2)/(256*Pi^3) - (3*ep^5*Log[zb]^2)/(512*Pi) + 
    (3*ep^5*la*Log[zb]^2)/(512*Pi) - (9*ep^5*H[0, 1, zb]*Log[zb]^2)/
     (256*Pi^3) + (9*ep^5*la*H[0, 1, zb]*Log[zb]^2)/(256*Pi^3) - 
    (9*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) + 
    (27*ep^4*Log[1 - zb]*Log[zb]^2)/(256*Pi^3) + 
    (27*ep^5*Log[1 - zb]*Log[zb]^2)/(128*Pi^3) - 
    (27*ep^4*la*Log[1 - zb]*Log[zb]^2)/(256*Pi^3) + 
    (9*ep^5*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) - 
    (9*ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) - 
    (9*ep^4*Log[zb]^3)/(256*Pi^3) - (9*ep^5*Log[zb]^3)/(128*Pi^3) + 
    (9*ep^4*la*Log[zb]^3)/(256*Pi^3) - (27*ep^5*Log[1 - zb]*Log[zb]^3)/
     (256*Pi^3) + (27*ep^5*la*Log[1 - zb]*Log[zb]^3)/(256*Pi^3) + 
    (27*ep^5*Log[zb]^4)/(1024*Pi^3) - (27*ep^5*la*Log[zb]^4)/(1024*Pi^3) - 
    (ep^4*Zeta[3])/(48*Pi^3) - (ep^5*Zeta[3])/(24*Pi^3) + 
    (ep^4*la*Zeta[3])/(48*Pi^3) - (ep^5*Log[1 - zb]*Zeta[3])/(16*Pi^3) + 
    (ep^5*la*Log[1 - zb]*Zeta[3])/(16*Pi^3) + (ep^5*Log[zb]*Zeta[3])/
     (16*Pi^3) - (ep^5*la*Log[zb]*Zeta[3])/(16*Pi^3)
 
MasterIntegral[RV, 4, zb, 0, la] = ALARM*ep^7 + ep^2/(64*Pi^3) - 
    ep^4/(384*Pi) + (ep^4*H[0, 1, la])/(64*Pi^3) - 
    (ep^4*H[0, 1, la*zb])/(64*Pi^3) - 
    (ep^4*H[0, 1, (la*(1 - zb))/(1 - la*zb)])/(64*Pi^3) + 
    (ep^5*H[0, 0, 1, 1 - la])/(64*Pi^3) + (ep^5*H[0, 0, 1, la])/(64*Pi^3) - 
    (ep^5*H[0, 0, 1, la*zb])/(64*Pi^3) - 
    (ep^5*H[0, 0, 1, (1 - la)/(1 - la*zb)])/(64*Pi^3) - 
    (ep^5*H[0, 0, 1, (la*(1 - zb))/(1 - la*zb)])/(64*Pi^3) - 
    (ep^3*Log[1 - la])/(32*Pi^3) + (ep^5*Log[1 - la])/(192*Pi) - 
    (ep^5*H[0, 1, la]*Log[1 - la])/(64*Pi^3) + 
    (ep^5*H[0, 1, la*zb]*Log[1 - la])/(32*Pi^3) + 
    (ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[1 - la])/(64*Pi^3) + 
    (ep^4*Log[1 - la]^2)/(32*Pi^3) - (ep^5*Log[1 - la]^3)/(48*Pi^3) - 
    (ep^3*Log[la])/(64*Pi^3) + (ep^5*Log[la])/(384*Pi) - 
    (ep^5*H[0, 1, la]*Log[la])/(64*Pi^3) + (ep^5*H[0, 1, la*zb]*Log[la])/
     (64*Pi^3) + (ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[la])/
     (64*Pi^3) + (ep^4*Log[1 - la]*Log[la])/(32*Pi^3) - 
    (ep^5*Log[1 - la]^2*Log[la])/(32*Pi^3) + (ep^4*Log[la]^2)/(128*Pi^3) - 
    (ep^5*Log[1 - la]*Log[la]^2)/(64*Pi^3) - (ep^5*Log[la]^3)/(384*Pi^3) + 
    (3*ep^3*Log[1 - zb])/(64*Pi^3) - (5*ep^5*Log[1 - zb])/(384*Pi) - 
    (ep^5*H[0, 1, 1 - la]*Log[1 - zb])/(64*Pi^3) + 
    (ep^5*H[0, 1, la]*Log[1 - zb])/(64*Pi^3) - 
    (ep^5*H[0, 1, la*zb]*Log[1 - zb])/(32*Pi^3) - 
    (ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[1 - zb])/(64*Pi^3) - 
    (3*ep^4*Log[1 - la]*Log[1 - zb])/(32*Pi^3) + 
    (11*ep^5*Log[1 - la]^2*Log[1 - zb])/(128*Pi^3) - 
    (3*ep^4*Log[la]*Log[1 - zb])/(64*Pi^3) + 
    (5*ep^5*Log[1 - la]*Log[la]*Log[1 - zb])/(64*Pi^3) + 
    (3*ep^5*Log[la]^2*Log[1 - zb])/(128*Pi^3) + (7*ep^4*Log[1 - zb]^2)/
     (128*Pi^3) - (7*ep^5*Log[1 - la]*Log[1 - zb]^2)/(64*Pi^3) - 
    (7*ep^5*Log[la]*Log[1 - zb]^2)/(128*Pi^3) + (5*ep^5*Log[1 - zb]^3)/
     (128*Pi^3) - (3*ep^3*Log[zb])/(64*Pi^3) + (ep^5*Log[zb])/(128*Pi) - 
    (ep^5*H[0, 1, la]*Log[zb])/(32*Pi^3) + (3*ep^5*H[0, 1, la*zb]*Log[zb])/
     (64*Pi^3) + (ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[zb])/
     (32*Pi^3) + (3*ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) - 
    (3*ep^5*Log[1 - la]^2*Log[zb])/(32*Pi^3) + (3*ep^4*Log[la]*Log[zb])/
     (64*Pi^3) - (3*ep^5*Log[1 - la]*Log[la]*Log[zb])/(32*Pi^3) - 
    (3*ep^5*Log[la]^2*Log[zb])/(128*Pi^3) - (ep^4*Log[1 - zb]*Log[zb])/
     (8*Pi^3) + (ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(4*Pi^3) + 
    (ep^5*Log[la]*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
    (9*ep^5*Log[1 - zb]^2*Log[zb])/(64*Pi^3) + (9*ep^4*Log[zb]^2)/
     (128*Pi^3) - (9*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) - 
    (9*ep^5*Log[la]*Log[zb]^2)/(128*Pi^3) + (11*ep^5*Log[1 - zb]*Log[zb]^2)/
     (64*Pi^3) - (9*ep^5*Log[zb]^3)/(128*Pi^3) + (ep^5*Log[1 - la*zb])/
     (192*Pi) + (ep^5*Log[1 - la]^2*Log[1 - la*zb])/(128*Pi^3) + 
    (ep^5*Log[1 - la]*Log[la]*Log[1 - la*zb])/(64*Pi^3) + 
    (ep^4*Log[1 - zb]*Log[1 - la*zb])/(64*Pi^3) - 
    (ep^5*Log[1 - la]*Log[1 - zb]*Log[1 - la*zb])/(64*Pi^3) - 
    (ep^5*Log[la]*Log[1 - zb]*Log[1 - la*zb])/(64*Pi^3) + 
    (3*ep^5*Log[1 - zb]^2*Log[1 - la*zb])/(128*Pi^3) - 
    (ep^4*Log[zb]*Log[1 - la*zb])/(64*Pi^3) + 
    (ep^5*Log[1 - la]*Log[zb]*Log[1 - la*zb])/(32*Pi^3) + 
    (ep^5*Log[la]*Log[zb]*Log[1 - la*zb])/(64*Pi^3) - 
    (ep^5*Log[1 - zb]*Log[zb]*Log[1 - la*zb])/(16*Pi^3) + 
    (5*ep^5*Log[zb]^2*Log[1 - la*zb])/(128*Pi^3) - 
    (ep^4*Log[1 - la*zb]^2)/(128*Pi^3) - (ep^5*Log[1 - zb]*Log[1 - la*zb]^2)/
     (64*Pi^3) + (ep^5*Log[zb]*Log[1 - la*zb]^2)/(64*Pi^3) + 
    (ep^5*Log[1 - la*zb]^3)/(192*Pi^3) - (ep^5*Zeta[3])/(24*Pi^3)
 
MasterIntegral[RV, 5, 0, 0, 0] = ALARM*ep^7 + (17*ep^2)/(32*Pi^3) + 
    (17*ep*la)/(64*Pi^3) - (7*ep^4)/(48*Pi) - (7*ep^3*la)/(96*Pi) - 
    (29*ep^5*la*Pi)/7680 + (125*ep*zb)/(768*Pi^3) + (125*la*zb)/(1536*Pi^3) - 
    (191*ep^3*zb)/(4608*Pi) - (191*ep^2*la*zb)/(9216*Pi) - 
    (27*ep^5*Pi*zb)/10240 - (27*ep^4*la*Pi*zb)/20480 - 
    (17*ep^3*Log[la])/(16*Pi^3) + (7*ep^5*Log[la])/(24*Pi) - 
    (125*ep^2*zb*Log[la])/(384*Pi^3) + (191*ep^4*zb*Log[la])/(2304*Pi) + 
    (17*ep^4*Log[la]^2)/(16*Pi^3) + (125*ep^3*zb*Log[la]^2)/(384*Pi^3) - 
    (191*ep^5*zb*Log[la]^2)/(2304*Pi) - (17*ep^5*Log[la]^3)/(24*Pi^3) - 
    (125*ep^4*zb*Log[la]^3)/(576*Pi^3) + (125*ep^5*zb*Log[la]^4)/
     (1152*Pi^3) - (113*ep^3*Log[zb])/(64*Pi^3) - 
    (113*ep^2*la*Log[zb])/(128*Pi^3) + (67*ep^5*Log[zb])/(128*Pi) + 
    (67*ep^4*la*Log[zb])/(256*Pi) + (113*ep^4*Log[la]*Log[zb])/(32*Pi^3) - 
    (113*ep^5*Log[la]^2*Log[zb])/(32*Pi^3) + (383*ep^4*Log[zb]^2)/
     (128*Pi^3) + (383*ep^3*la*Log[zb]^2)/(256*Pi^3) - 
    (245*ep^5*la*Log[zb]^2)/(512*Pi) - (383*ep^5*Log[la]*Log[zb]^2)/
     (64*Pi^3) - (1325*ep^5*Log[zb]^3)/(384*Pi^3) - 
    (1325*ep^4*la*Log[zb]^3)/(768*Pi^3) + (4679*ep^5*la*Log[zb]^4)/
     (3072*Pi^3) - (17*ep^5*Zeta[3])/(12*Pi^3) - (17*ep^4*la*Zeta[3])/
     (24*Pi^3) - (125*ep^4*zb*Zeta[3])/(288*Pi^3) - 
    (125*ep^3*la*zb*Zeta[3])/(576*Pi^3) + (191*ep^5*la*zb*Zeta[3])/
     (3456*Pi) + (125*ep^5*zb*Log[la]*Zeta[3])/(144*Pi^3) + 
    (113*ep^5*la*Log[zb]*Zeta[3])/(48*Pi^3) - (25*ep^5*la*zb*Zeta[5])/
     (48*Pi^3)
 
MasterIntegral[RV, 5, 0, 0, 1] = ALARM*ep^7 + (57*ep)/(128*Pi^3) + 
    (17*ep^2)/(32*Pi^3) - (57*ep*la)/(128*Pi^3) - (79*ep^3)/(768*Pi) - 
    (7*ep^4)/(48*Pi) + (79*ep^3*la)/(768*Pi) - (127*ep^5*Pi)/15360 + 
    (127*ep^5*la*Pi)/15360 + (217*zb)/(1536*Pi^3) + (125*ep*zb)/(768*Pi^3) - 
    (217*la*zb)/(1536*Pi^3) - (283*ep^2*zb)/(9216*Pi) - 
    (191*ep^3*zb)/(4608*Pi) + (283*ep^2*la*zb)/(9216*Pi) - 
    (173*ep^4*Pi*zb)/61440 - (27*ep^5*Pi*zb)/10240 + 
    (173*ep^4*la*Pi*zb)/61440 - (45*ep^3*Log[1 - la])/(64*Pi^3) + 
    (89*ep^5*Log[1 - la])/(384*Pi) - (79*ep^2*zb*Log[1 - la])/(384*Pi^3) + 
    (145*ep^4*zb*Log[1 - la])/(2304*Pi) + (67*ep^4*Log[1 - la]^2)/
     (128*Pi^3) + (7*ep^3*zb*Log[1 - la]^2)/(48*Pi^3) - 
    (61*ep^5*zb*Log[1 - la]^2)/(1152*Pi) - (37*ep^5*Log[1 - la]^3)/
     (128*Pi^3) - (89*ep^4*zb*Log[1 - la]^3)/(1152*Pi^3) + 
    (155*ep^5*zb*Log[1 - la]^4)/(4608*Pi^3) - (91*ep^2*Log[zb])/(64*Pi^3) - 
    (113*ep^3*Log[zb])/(64*Pi^3) + (91*ep^2*la*Log[zb])/(64*Pi^3) + 
    (45*ep^4*Log[zb])/(128*Pi) + (67*ep^5*Log[zb])/(128*Pi) - 
    (45*ep^4*la*Log[zb])/(128*Pi) + (157*ep^4*Log[1 - la]*Log[zb])/
     (64*Pi^3) - (245*ep^5*Log[1 - la]^2*Log[zb])/(128*Pi^3) + 
    (295*ep^3*Log[zb]^2)/(128*Pi^3) + (383*ep^4*Log[zb]^2)/(128*Pi^3) - 
    (295*ep^3*la*Log[zb]^2)/(128*Pi^3) - (157*ep^5*Log[zb]^2)/(256*Pi) + 
    (157*ep^5*la*Log[zb]^2)/(256*Pi) - (559*ep^5*Log[1 - la]*Log[zb]^2)/
     (128*Pi^3) - (973*ep^4*Log[zb]^3)/(384*Pi^3) - 
    (1325*ep^5*Log[zb]^3)/(384*Pi^3) + (973*ep^4*la*Log[zb]^3)/(384*Pi^3) + 
    (3271*ep^5*Log[zb]^4)/(1536*Pi^3) - (3271*ep^5*la*Log[zb]^4)/
     (1536*Pi^3) - (19*ep^4*Zeta[3])/(16*Pi^3) - 
    (17*ep^5*Zeta[3])/(12*Pi^3) + (19*ep^4*la*Zeta[3])/(16*Pi^3) - 
    (217*ep^3*zb*Zeta[3])/(576*Pi^3) - (125*ep^4*zb*Zeta[3])/(288*Pi^3) + 
    (217*ep^3*la*zb*Zeta[3])/(576*Pi^3) + (283*ep^5*zb*Zeta[3])/(3456*Pi) - 
    (283*ep^5*la*zb*Zeta[3])/(3456*Pi) + (79*ep^5*zb*Log[1 - la]*Zeta[3])/
     (144*Pi^3) + (91*ep^5*Log[zb]*Zeta[3])/(24*Pi^3) - 
    (91*ep^5*la*Log[zb]*Zeta[3])/(24*Pi^3) - (217*ep^5*zb*Zeta[5])/
     (240*Pi^3) + (217*ep^5*la*zb*Zeta[5])/(240*Pi^3)
 
MasterIntegral[RV, 5, 0, 0, la] = ALARM*ep^7 + (17*ep^2)/(32*Pi^3) - 
    (7*ep^4)/(48*Pi) + (125*ep*zb)/(768*Pi^3) - (191*ep^3*zb)/(4608*Pi) - 
    (27*ep^5*Pi*zb)/10240 - (45*ep^3*Log[1 - la])/(64*Pi^3) + 
    (89*ep^5*Log[1 - la])/(384*Pi) - (79*ep^2*zb*Log[1 - la])/(384*Pi^3) + 
    (145*ep^4*zb*Log[1 - la])/(2304*Pi) + (67*ep^4*Log[1 - la]^2)/
     (128*Pi^3) + (7*ep^3*zb*Log[1 - la]^2)/(48*Pi^3) - 
    (61*ep^5*zb*Log[1 - la]^2)/(1152*Pi) - (37*ep^5*Log[1 - la]^3)/
     (128*Pi^3) - (89*ep^4*zb*Log[1 - la]^3)/(1152*Pi^3) + 
    (155*ep^5*zb*Log[1 - la]^4)/(4608*Pi^3) - (17*ep^3*Log[la])/(16*Pi^3) + 
    (7*ep^5*Log[la])/(24*Pi) - (125*ep^2*zb*Log[la])/(384*Pi^3) + 
    (191*ep^4*zb*Log[la])/(2304*Pi) + (45*ep^4*Log[1 - la]*Log[la])/
     (32*Pi^3) + (79*ep^3*zb*Log[1 - la]*Log[la])/(192*Pi^3) - 
    (145*ep^5*zb*Log[1 - la]*Log[la])/(1152*Pi) - 
    (67*ep^5*Log[1 - la]^2*Log[la])/(64*Pi^3) - 
    (7*ep^4*zb*Log[1 - la]^2*Log[la])/(24*Pi^3) + 
    (89*ep^5*zb*Log[1 - la]^3*Log[la])/(576*Pi^3) + 
    (17*ep^4*Log[la]^2)/(16*Pi^3) + (125*ep^3*zb*Log[la]^2)/(384*Pi^3) - 
    (191*ep^5*zb*Log[la]^2)/(2304*Pi) - (45*ep^5*Log[1 - la]*Log[la]^2)/
     (32*Pi^3) - (79*ep^4*zb*Log[1 - la]*Log[la]^2)/(192*Pi^3) + 
    (7*ep^5*zb*Log[1 - la]^2*Log[la]^2)/(24*Pi^3) - 
    (17*ep^5*Log[la]^3)/(24*Pi^3) - (125*ep^4*zb*Log[la]^3)/(576*Pi^3) + 
    (79*ep^5*zb*Log[1 - la]*Log[la]^3)/(288*Pi^3) + 
    (125*ep^5*zb*Log[la]^4)/(1152*Pi^3) - (113*ep^3*Log[zb])/(64*Pi^3) + 
    (67*ep^5*Log[zb])/(128*Pi) + (157*ep^4*Log[1 - la]*Log[zb])/(64*Pi^3) - 
    (245*ep^5*Log[1 - la]^2*Log[zb])/(128*Pi^3) + (113*ep^4*Log[la]*Log[zb])/
     (32*Pi^3) - (157*ep^5*Log[1 - la]*Log[la]*Log[zb])/(32*Pi^3) - 
    (113*ep^5*Log[la]^2*Log[zb])/(32*Pi^3) + (383*ep^4*Log[zb]^2)/
     (128*Pi^3) - (559*ep^5*Log[1 - la]*Log[zb]^2)/(128*Pi^3) - 
    (383*ep^5*Log[la]*Log[zb]^2)/(64*Pi^3) - (1325*ep^5*Log[zb]^3)/
     (384*Pi^3) - (17*ep^5*Zeta[3])/(12*Pi^3) - (125*ep^4*zb*Zeta[3])/
     (288*Pi^3) + (79*ep^5*zb*Log[1 - la]*Zeta[3])/(144*Pi^3) + 
    (125*ep^5*zb*Log[la]*Zeta[3])/(144*Pi^3)
 
MasterIntegral[RV, 5, zb, 0, 0] = ALARM*ep^7 + (17*ep^2)/(32*Pi^3) + 
    (17*ep*la)/(64*Pi^3) - (7*ep^4)/(48*Pi) - (7*ep^3*la)/(96*Pi) - 
    (29*ep^5*la*Pi)/7680 - (3*ep^4*H[0, 1, zb])/(16*Pi^3) - 
    (3*ep^3*la*H[0, 1, zb])/(32*Pi^3) + (ep^5*la*H[0, 1, zb])/(64*Pi) - 
    (17*ep^5*H[0, 0, 1, zb])/(32*Pi^3) - (17*ep^4*la*H[0, 0, 1, zb])/
     (64*Pi^3) - (3*ep^5*la*H[0, 0, 0, 1, zb])/(32*Pi^3) - 
    (17*ep^3*Log[la])/(16*Pi^3) + (7*ep^5*Log[la])/(24*Pi) + 
    (3*ep^5*H[0, 1, zb]*Log[la])/(8*Pi^3) + (17*ep^4*Log[la]^2)/(16*Pi^3) - 
    (17*ep^5*Log[la]^3)/(24*Pi^3) + (51*ep^3*Log[1 - zb])/(32*Pi^3) + 
    (51*ep^2*la*Log[1 - zb])/(64*Pi^3) - (73*ep^5*Log[1 - zb])/(192*Pi) - 
    (73*ep^4*la*Log[1 - zb])/(384*Pi) - (3*ep^5*H[0, 1, zb]*Log[1 - zb])/
     (8*Pi^3) - (3*ep^4*la*H[0, 1, zb]*Log[1 - zb])/(16*Pi^3) - 
    (17*ep^5*la*H[0, 0, 1, zb]*Log[1 - zb])/(32*Pi^3) - 
    (51*ep^4*Log[la]*Log[1 - zb])/(16*Pi^3) + (51*ep^5*Log[la]^2*Log[1 - zb])/
     (16*Pi^3) + (17*ep^4*Log[1 - zb]^2)/(8*Pi^3) + 
    (17*ep^3*la*Log[1 - zb]^2)/(16*Pi^3) - (15*ep^5*la*Log[1 - zb]^2)/
     (64*Pi) - (3*ep^5*la*H[0, 1, zb]*Log[1 - zb]^2)/(16*Pi^3) - 
    (17*ep^5*Log[la]*Log[1 - zb]^2)/(4*Pi^3) + (85*ep^5*Log[1 - zb]^3)/
     (48*Pi^3) + (85*ep^4*la*Log[1 - zb]^3)/(96*Pi^3) + 
    (17*ep^5*la*Log[1 - zb]^4)/(32*Pi^3) - (113*ep^3*Log[zb])/(64*Pi^3) - 
    (113*ep^2*la*Log[zb])/(128*Pi^3) + (67*ep^5*Log[zb])/(128*Pi) + 
    (67*ep^4*la*Log[zb])/(256*Pi) + (9*ep^5*H[0, 1, zb]*Log[zb])/(16*Pi^3) + 
    (9*ep^4*la*H[0, 1, zb]*Log[zb])/(32*Pi^3) + 
    (51*ep^5*la*H[0, 0, 1, zb]*Log[zb])/(64*Pi^3) + 
    (113*ep^4*Log[la]*Log[zb])/(32*Pi^3) - (113*ep^5*Log[la]^2*Log[zb])/
     (32*Pi^3) - (41*ep^4*Log[1 - zb]*Log[zb])/(8*Pi^3) - 
    (41*ep^3*la*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
    (21*ep^5*la*Log[1 - zb]*Log[zb])/(32*Pi) + 
    (9*ep^5*la*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
    (41*ep^5*Log[la]*Log[1 - zb]*Log[zb])/(4*Pi^3) - 
    (215*ep^5*Log[1 - zb]^2*Log[zb])/(32*Pi^3) - 
    (215*ep^4*la*Log[1 - zb]^2*Log[zb])/(64*Pi^3) - 
    (133*ep^5*la*Log[1 - zb]^3*Log[zb])/(48*Pi^3) + 
    (383*ep^4*Log[zb]^2)/(128*Pi^3) + (383*ep^3*la*Log[zb]^2)/(256*Pi^3) - 
    (245*ep^5*la*Log[zb]^2)/(512*Pi) - (27*ep^5*la*H[0, 1, zb]*Log[zb]^2)/
     (64*Pi^3) - (383*ep^5*Log[la]*Log[zb]^2)/(64*Pi^3) + 
    (67*ep^5*Log[1 - zb]*Log[zb]^2)/(8*Pi^3) + 
    (67*ep^4*la*Log[1 - zb]*Log[zb]^2)/(16*Pi^3) + 
    (689*ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(128*Pi^3) - 
    (1325*ep^5*Log[zb]^3)/(384*Pi^3) - (1325*ep^4*la*Log[zb]^3)/(768*Pi^3) - 
    (223*ep^5*la*Log[1 - zb]*Log[zb]^3)/(48*Pi^3) + 
    (4679*ep^5*la*Log[zb]^4)/(3072*Pi^3) - (17*ep^5*Zeta[3])/(12*Pi^3) - 
    (17*ep^4*la*Zeta[3])/(24*Pi^3) - (17*ep^5*la*Log[1 - zb]*Zeta[3])/
     (8*Pi^3) + (113*ep^5*la*Log[zb]*Zeta[3])/(48*Pi^3)
 
MasterIntegral[RV, 5, zb, 0, 1] = ALARM*ep^7 + (57*ep)/(128*Pi^3) + 
    (17*ep^2)/(32*Pi^3) - (57*ep*la)/(128*Pi^3) - (79*ep^3)/(768*Pi) - 
    (7*ep^4)/(48*Pi) + (79*ep^3*la)/(768*Pi) - (127*ep^5*Pi)/15360 + 
    (127*ep^5*la*Pi)/15360 + (11*ep^3*H[0, 1, zb])/(128*Pi^3) + 
    (11*ep^4*H[0, 1, zb])/(64*Pi^3) - (11*ep^3*la*H[0, 1, zb])/(128*Pi^3) - 
    (11*ep^5*H[0, 1, zb])/(768*Pi) + (11*ep^5*la*H[0, 1, zb])/(768*Pi) - 
    (11*ep^4*H[0, 0, 1, zb])/(128*Pi^3) - (11*ep^5*H[0, 0, 1, zb])/
     (64*Pi^3) + (11*ep^4*la*H[0, 0, 1, zb])/(128*Pi^3) + 
    (11*ep^5*H[0, 0, 0, 1, zb])/(128*Pi^3) - (11*ep^5*la*H[0, 0, 0, 1, zb])/
     (128*Pi^3) - (45*ep^3*Log[1 - la])/(64*Pi^3) + 
    (89*ep^5*Log[1 - la])/(384*Pi) - (11*ep^5*H[0, 1, zb]*Log[1 - la])/
     (32*Pi^3) + (67*ep^4*Log[1 - la]^2)/(128*Pi^3) - 
    (37*ep^5*Log[1 - la]^3)/(128*Pi^3) + (171*ep^2*Log[1 - zb])/(128*Pi^3) + 
    (51*ep^3*Log[1 - zb])/(32*Pi^3) - (171*ep^2*la*Log[1 - zb])/(128*Pi^3) - 
    (353*ep^4*Log[1 - zb])/(768*Pi) - (215*ep^5*Log[1 - zb])/(384*Pi) + 
    (353*ep^4*la*Log[1 - zb])/(768*Pi) + (11*ep^4*H[0, 1, zb]*Log[1 - zb])/
     (64*Pi^3) + (11*ep^5*H[0, 1, zb]*Log[1 - zb])/(32*Pi^3) - 
    (11*ep^4*la*H[0, 1, zb]*Log[1 - zb])/(64*Pi^3) - 
    (11*ep^5*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
    (11*ep^5*la*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) - 
    (135*ep^4*Log[1 - la]*Log[1 - zb])/(64*Pi^3) + 
    (201*ep^5*Log[1 - la]^2*Log[1 - zb])/(128*Pi^3) + 
    (205*ep^3*Log[1 - zb]^2)/(128*Pi^3) + (249*ep^4*Log[1 - zb]^2)/
     (128*Pi^3) - (205*ep^3*la*Log[1 - zb]^2)/(128*Pi^3) - 
    (19*ep^5*Log[1 - zb]^2)/(32*Pi) + (19*ep^5*la*Log[1 - zb]^2)/(32*Pi) + 
    (11*ep^5*H[0, 1, zb]*Log[1 - zb]^2)/(64*Pi^3) - 
    (11*ep^5*la*H[0, 1, zb]*Log[1 - zb]^2)/(64*Pi^3) - 
    (337*ep^5*Log[1 - la]*Log[1 - zb]^2)/(128*Pi^3) + 
    (455*ep^4*Log[1 - zb]^3)/(384*Pi^3) + (565*ep^5*Log[1 - zb]^3)/
     (384*Pi^3) - (455*ep^4*la*Log[1 - zb]^3)/(384*Pi^3) + 
    (977*ep^5*Log[1 - zb]^4)/(1536*Pi^3) - (977*ep^5*la*Log[1 - zb]^4)/
     (1536*Pi^3) - (91*ep^2*Log[zb])/(64*Pi^3) - 
    (113*ep^3*Log[zb])/(64*Pi^3) + (91*ep^2*la*Log[zb])/(64*Pi^3) + 
    (45*ep^4*Log[zb])/(128*Pi) + (67*ep^5*Log[zb])/(128*Pi) - 
    (45*ep^4*la*Log[zb])/(128*Pi) - (33*ep^4*H[0, 1, zb]*Log[zb])/
     (128*Pi^3) - (33*ep^5*H[0, 1, zb]*Log[zb])/(64*Pi^3) + 
    (33*ep^4*la*H[0, 1, zb]*Log[zb])/(128*Pi^3) + 
    (33*ep^5*H[0, 0, 1, zb]*Log[zb])/(128*Pi^3) - 
    (33*ep^5*la*H[0, 0, 1, zb]*Log[zb])/(128*Pi^3) + 
    (157*ep^4*Log[1 - la]*Log[zb])/(64*Pi^3) - 
    (245*ep^5*Log[1 - la]^2*Log[zb])/(128*Pi^3) - 
    (489*ep^3*Log[1 - zb]*Log[zb])/(128*Pi^3) - 
    (305*ep^4*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
    (489*ep^3*la*Log[1 - zb]*Log[zb])/(128*Pi^3) + 
    (941*ep^5*Log[1 - zb]*Log[zb])/(768*Pi) - 
    (941*ep^5*la*Log[1 - zb]*Log[zb])/(768*Pi) - 
    (33*ep^5*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
    (33*ep^5*la*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
    (213*ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(32*Pi^3) - 
    (71*ep^4*Log[1 - zb]^2*Log[zb])/(16*Pi^3) - 
    (361*ep^5*Log[1 - zb]^2*Log[zb])/(64*Pi^3) + 
    (71*ep^4*la*Log[1 - zb]^2*Log[zb])/(16*Pi^3) - 
    (13*ep^5*Log[1 - zb]^3*Log[zb])/(4*Pi^3) + 
    (13*ep^5*la*Log[1 - zb]^3*Log[zb])/(4*Pi^3) + 
    (295*ep^3*Log[zb]^2)/(128*Pi^3) + (383*ep^4*Log[zb]^2)/(128*Pi^3) - 
    (295*ep^3*la*Log[zb]^2)/(128*Pi^3) - (157*ep^5*Log[zb]^2)/(256*Pi) + 
    (157*ep^5*la*Log[zb]^2)/(256*Pi) + (99*ep^5*H[0, 1, zb]*Log[zb]^2)/
     (256*Pi^3) - (99*ep^5*la*H[0, 1, zb]*Log[zb]^2)/(256*Pi^3) - 
    (559*ep^5*Log[1 - la]*Log[zb]^2)/(128*Pi^3) + 
    (1463*ep^4*Log[1 - zb]*Log[zb]^2)/(256*Pi^3) + 
    (957*ep^5*Log[1 - zb]*Log[zb]^2)/(128*Pi^3) - 
    (1463*ep^4*la*Log[1 - zb]*Log[zb]^2)/(256*Pi^3) + 
    (827*ep^5*Log[1 - zb]^2*Log[zb]^2)/(128*Pi^3) - 
    (827*ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(128*Pi^3) - 
    (973*ep^4*Log[zb]^3)/(384*Pi^3) - (1325*ep^5*Log[zb]^3)/(384*Pi^3) + 
    (973*ep^4*la*Log[zb]^3)/(384*Pi^3) - (1519*ep^5*Log[1 - zb]*Log[zb]^3)/
     (256*Pi^3) + (1519*ep^5*la*Log[1 - zb]*Log[zb]^3)/(256*Pi^3) + 
    (3271*ep^5*Log[zb]^4)/(1536*Pi^3) - (3271*ep^5*la*Log[zb]^4)/
     (1536*Pi^3) - (19*ep^4*Zeta[3])/(16*Pi^3) - 
    (17*ep^5*Zeta[3])/(12*Pi^3) + (19*ep^4*la*Zeta[3])/(16*Pi^3) - 
    (57*ep^5*Log[1 - zb]*Zeta[3])/(16*Pi^3) + 
    (57*ep^5*la*Log[1 - zb]*Zeta[3])/(16*Pi^3) + (91*ep^5*Log[zb]*Zeta[3])/
     (24*Pi^3) - (91*ep^5*la*Log[zb]*Zeta[3])/(24*Pi^3)
 
MasterIntegral[RV, 5, zb, 0, la] = ALARM*ep^7 + (17*ep^2)/(32*Pi^3) - 
    (11*ep^4)/(192*Pi) - (23*ep^4*H[0, 1, la])/(64*Pi^3) + 
    (11*ep^4*H[0, 1, zb])/(32*Pi^3) - (17*ep^4*H[0, 1, (1 - la)*zb])/
     (32*Pi^3) - (11*ep^4*H[0, 1, la*zb])/(64*Pi^3) - 
    (11*ep^4*H[0, 1, (la*(1 - zb))/(1 - la*zb)])/(64*Pi^3) - 
    (17*ep^4*H[0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)])/(32*Pi^3) + 
    (ep^5*H[0, 0, 1, 1 - la])/(64*Pi^3) + (ep^5*H[0, 0, 1, la])/(64*Pi^3) + 
    (11*ep^5*H[0, 0, 1, 1 - zb])/(16*Pi^3) - (3*ep^5*H[0, 0, 1, (1 - la)*zb])/
     (16*Pi^3) + (11*ep^5*H[0, 0, 1, la*zb])/(64*Pi^3) + 
    (11*ep^5*H[0, 0, 1, (1 - la)/(1 - la*zb)])/(64*Pi^3) - 
    (11*ep^5*H[0, 0, 1, (1 - zb)/(1 - la*zb)])/(32*Pi^3) + 
    (11*ep^5*H[0, 0, 1, (la*(1 - zb))/(1 - la*zb)])/(64*Pi^3) - 
    (11*ep^5*H[0, 0, 1, ((1 - la)*zb)/(1 - la*zb)])/(32*Pi^3) - 
    (3*ep^5*H[0, 0, 1, la/(1 - zb + la*zb)])/(16*Pi^3) - 
    (11*ep^5*H[0, 0, 1, (1 - zb)/(1 - zb + la*zb)])/(32*Pi^3) - 
    (3*ep^5*H[0, 0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)])/(16*Pi^3) - 
    (11*ep^5*H[0, 0, 1, (la*zb)/(1 - zb + la*zb)])/(32*Pi^3) + 
    (11*ep^5*H[0, 1, 1, zb])/(32*Pi^3) - (45*ep^3*Log[1 - la])/(64*Pi^3) + 
    (55*ep^5*Log[1 - la])/(384*Pi) + (23*ep^5*H[0, 1, la]*Log[1 - la])/
     (64*Pi^3) - (11*ep^5*H[0, 1, zb]*Log[1 - la])/(32*Pi^3) + 
    (17*ep^5*H[0, 1, (1 - la)*zb]*Log[1 - la])/(32*Pi^3) + 
    (11*ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[1 - la])/(64*Pi^3) + 
    (17*ep^5*H[0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)]*Log[1 - la])/
     (32*Pi^3) + (67*ep^4*Log[1 - la]^2)/(128*Pi^3) - 
    (37*ep^5*Log[1 - la]^3)/(128*Pi^3) - (17*ep^3*Log[la])/(16*Pi^3) + 
    (13*ep^5*Log[la])/(64*Pi) + (23*ep^5*H[0, 1, la]*Log[la])/(64*Pi^3) - 
    (11*ep^5*H[0, 1, zb]*Log[la])/(32*Pi^3) + 
    (23*ep^5*H[0, 1, (1 - la)*zb]*Log[la])/(32*Pi^3) + 
    (11*ep^5*H[0, 1, la*zb]*Log[la])/(64*Pi^3) + 
    (11*ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[la])/(64*Pi^3) + 
    (17*ep^5*H[0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)]*Log[la])/
     (32*Pi^3) + (7*ep^4*Log[1 - la]*Log[la])/(8*Pi^3) - 
    (33*ep^5*Log[1 - la]^2*Log[la])/(64*Pi^3) + (17*ep^4*Log[la]^2)/
     (16*Pi^3) - (7*ep^5*Log[1 - la]*Log[la]^2)/(8*Pi^3) - 
    (17*ep^5*Log[la]^3)/(24*Pi^3) + (51*ep^3*Log[1 - zb])/(32*Pi^3) - 
    (71*ep^5*Log[1 - zb])/(128*Pi) + (11*ep^5*H[0, 1, 1 - la]*Log[1 - zb])/
     (64*Pi^3) - (35*ep^5*H[0, 1, la]*Log[1 - zb])/(64*Pi^3) + 
    (11*ep^5*H[0, 1, zb]*Log[1 - zb])/(16*Pi^3) - 
    (23*ep^5*H[0, 1, (1 - la)*zb]*Log[1 - zb])/(32*Pi^3) - 
    (11*ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[1 - zb])/(64*Pi^3) - 
    (17*ep^5*H[0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)]*Log[1 - zb])/
     (32*Pi^3) - (135*ep^4*Log[1 - la]*Log[1 - zb])/(64*Pi^3) + 
    (95*ep^5*Log[1 - la]^2*Log[1 - zb])/(64*Pi^3) - 
    (51*ep^4*Log[la]*Log[1 - zb])/(16*Pi^3) + 
    (7*ep^5*Log[1 - la]*Log[la]*Log[1 - zb])/(2*Pi^3) + 
    (187*ep^5*Log[la]^2*Log[1 - zb])/(64*Pi^3) + (119*ep^4*Log[1 - zb]^2)/
     (64*Pi^3) - (315*ep^5*Log[1 - la]*Log[1 - zb]^2)/(128*Pi^3) - 
    (119*ep^5*Log[la]*Log[1 - zb]^2)/(32*Pi^3) + (85*ep^5*Log[1 - zb]^3)/
     (64*Pi^3) - (113*ep^3*Log[zb])/(64*Pi^3) + (133*ep^5*Log[zb])/(384*Pi) + 
    (23*ep^5*H[0, 1, la]*Log[zb])/(32*Pi^3) - (11*ep^5*H[0, 1, zb]*Log[zb])/
     (16*Pi^3) + (5*ep^5*H[0, 1, (1 - la)*zb]*Log[zb])/(4*Pi^3) + 
    (11*ep^5*H[0, 1, la*zb]*Log[zb])/(64*Pi^3) + 
    (11*ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[zb])/(32*Pi^3) + 
    (17*ep^5*H[0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)]*Log[zb])/
     (16*Pi^3) + (157*ep^4*Log[1 - la]*Log[zb])/(64*Pi^3) - 
    (245*ep^5*Log[1 - la]^2*Log[zb])/(128*Pi^3) + (113*ep^4*Log[la]*Log[zb])/
     (32*Pi^3) - (123*ep^5*Log[1 - la]*Log[la]*Log[zb])/(32*Pi^3) - 
    (113*ep^5*Log[la]^2*Log[zb])/(32*Pi^3) - (147*ep^4*Log[1 - zb]*Log[zb])/
     (32*Pi^3) + (101*ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
    (147*ep^5*Log[la]*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
    (41*ep^5*Log[1 - zb]^2*Log[zb])/(8*Pi^3) + (383*ep^4*Log[zb]^2)/
     (128*Pi^3) - (559*ep^5*Log[1 - la]*Log[zb]^2)/(128*Pi^3) - 
    (383*ep^5*Log[la]*Log[zb]^2)/(64*Pi^3) + (451*ep^5*Log[1 - zb]*Log[zb]^2)/
     (64*Pi^3) - (1325*ep^5*Log[zb]^3)/(384*Pi^3) + 
    (11*ep^5*Log[1 - la*zb])/(192*Pi) + 
    (11*ep^5*Log[1 - la]^2*Log[1 - la*zb])/(128*Pi^3) - 
    (11*ep^5*Log[1 - la]*Log[la]*Log[1 - la*zb])/(64*Pi^3) + 
    (11*ep^4*Log[1 - zb]*Log[1 - la*zb])/(64*Pi^3) - 
    (11*ep^5*Log[1 - la]*Log[1 - zb]*Log[1 - la*zb])/(64*Pi^3) - 
    (11*ep^5*Log[la]*Log[1 - zb]*Log[1 - la*zb])/(64*Pi^3) + 
    (33*ep^5*Log[1 - zb]^2*Log[1 - la*zb])/(128*Pi^3) - 
    (11*ep^4*Log[zb]*Log[1 - la*zb])/(64*Pi^3) + 
    (11*ep^5*Log[1 - la]*Log[zb]*Log[1 - la*zb])/(32*Pi^3) + 
    (11*ep^5*Log[la]*Log[zb]*Log[1 - la*zb])/(64*Pi^3) - 
    (11*ep^5*Log[1 - zb]*Log[zb]*Log[1 - la*zb])/(32*Pi^3) + 
    (55*ep^5*Log[zb]^2*Log[1 - la*zb])/(128*Pi^3) - 
    (11*ep^4*Log[1 - la*zb]^2)/(128*Pi^3) + 
    (11*ep^5*Log[la]*Log[1 - la*zb]^2)/(64*Pi^3) - 
    (11*ep^5*Log[1 - zb]*Log[1 - la*zb]^2)/(64*Pi^3) + 
    (11*ep^5*Log[1 - la*zb]^3)/(192*Pi^3) + (17*ep^5*Log[1 - zb + la*zb])/
     (96*Pi) + (3*ep^5*Log[1 - la]*Log[la]*Log[1 - zb + la*zb])/(16*Pi^3) + 
    (17*ep^5*Log[la]^2*Log[1 - zb + la*zb])/(64*Pi^3) + 
    (17*ep^4*Log[1 - zb]*Log[1 - zb + la*zb])/(32*Pi^3) - 
    (17*ep^5*Log[1 - la]*Log[1 - zb]*Log[1 - zb + la*zb])/(32*Pi^3) - 
    (17*ep^5*Log[la]*Log[1 - zb]*Log[1 - zb + la*zb])/(32*Pi^3) + 
    (51*ep^5*Log[1 - zb]^2*Log[1 - zb + la*zb])/(64*Pi^3) - 
    (17*ep^4*Log[zb]*Log[1 - zb + la*zb])/(32*Pi^3) + 
    (17*ep^5*Log[1 - la]*Log[zb]*Log[1 - zb + la*zb])/(32*Pi^3) + 
    (17*ep^5*Log[la]*Log[zb]*Log[1 - zb + la*zb])/(16*Pi^3) - 
    (57*ep^5*Log[1 - zb]*Log[zb]*Log[1 - zb + la*zb])/(32*Pi^3) + 
    (85*ep^5*Log[zb]^2*Log[1 - zb + la*zb])/(64*Pi^3) - 
    (17*ep^4*Log[1 - zb + la*zb]^2)/(64*Pi^3) + 
    (11*ep^5*Log[1 - la]*Log[1 - zb + la*zb]^2)/(64*Pi^3) - 
    (17*ep^5*Log[1 - zb]*Log[1 - zb + la*zb]^2)/(32*Pi^3) + 
    (23*ep^5*Log[zb]*Log[1 - zb + la*zb]^2)/(64*Pi^3) + 
    (17*ep^5*Log[1 - zb + la*zb]^3)/(96*Pi^3) - (17*ep^5*Zeta[3])/(12*Pi^3)
 
MasterIntegral[RV, 6, 0, 0, 0] = ALARM*ep^7 - ep^2/(192*Pi^3) - 
    (ep*la)/(192*Pi^3) + ep^4/(1152*Pi) + (ep^3*la)/(1152*Pi) + 
    (ep^5*la*Pi)/7680 - (ep*zb)/(576*Pi^3) - (la*zb)/(576*Pi^3) + 
    (ep^3*zb)/(3456*Pi) + (ep^2*la*zb)/(3456*Pi) + (ep^5*Pi*zb)/23040 + 
    (ep^4*la*Pi*zb)/23040 + (ep^3*Log[la])/(192*Pi^3) - 
    (ep^5*Log[la])/(1152*Pi) + (ep^2*zb*Log[la])/(576*Pi^3) - 
    (ep^4*zb*Log[la])/(3456*Pi) - (ep^4*Log[la]^2)/(384*Pi^3) - 
    (ep^3*zb*Log[la]^2)/(1152*Pi^3) + (ep^5*zb*Log[la]^2)/(6912*Pi) + 
    (ep^5*Log[la]^3)/(1152*Pi^3) + (ep^4*zb*Log[la]^3)/(3456*Pi^3) - 
    (ep^5*zb*Log[la]^4)/(13824*Pi^3) + (ep^3*Log[zb])/(64*Pi^3) + 
    (ep^2*la*Log[zb])/(64*Pi^3) - (ep^5*Log[zb])/(384*Pi) - 
    (ep^4*la*Log[zb])/(384*Pi) - (ep^4*Log[la]*Log[zb])/(64*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(128*Pi^3) - (3*ep^4*Log[zb]^2)/(128*Pi^3) - 
    (3*ep^3*la*Log[zb]^2)/(128*Pi^3) + (ep^5*la*Log[zb]^2)/(256*Pi) + 
    (3*ep^5*Log[la]*Log[zb]^2)/(128*Pi^3) + (3*ep^5*Log[zb]^3)/(128*Pi^3) + 
    (3*ep^4*la*Log[zb]^3)/(128*Pi^3) - (9*ep^5*la*Log[zb]^4)/(512*Pi^3) + 
    (ep^5*Zeta[3])/(72*Pi^3) + (ep^4*la*Zeta[3])/(72*Pi^3) + 
    (ep^4*zb*Zeta[3])/(216*Pi^3) + (ep^3*la*zb*Zeta[3])/(216*Pi^3) - 
    (ep^5*la*zb*Zeta[3])/(1296*Pi) - (ep^5*zb*Log[la]*Zeta[3])/(216*Pi^3) - 
    (ep^5*la*Log[zb]*Zeta[3])/(24*Pi^3) + (ep^5*la*zb*Zeta[5])/(90*Pi^3)
 
MasterIntegral[RV, 6, 0, 0, 1] = ALARM*ep^7 - ep/(384*Pi^3) - 
    ep^2/(192*Pi^3) + (ep*la)/(384*Pi^3) + ep^3/(2304*Pi) + ep^4/(1152*Pi) - 
    (ep^3*la)/(2304*Pi) + (ep^5*Pi)/15360 - (ep^5*la*Pi)/15360 - 
    zb/(1152*Pi^3) - (ep*zb)/(576*Pi^3) + (la*zb)/(1152*Pi^3) + 
    (ep^2*zb)/(6912*Pi) + (ep^3*zb)/(3456*Pi) - (ep^2*la*zb)/(6912*Pi) + 
    (ep^4*Pi*zb)/46080 + (ep^5*Pi*zb)/23040 - (ep^4*la*Pi*zb)/46080 + 
    (ep^3*Log[1 - la])/(96*Pi^3) - (ep^5*Log[1 - la])/(576*Pi) + 
    (ep^2*zb*Log[1 - la])/(288*Pi^3) - (ep^4*zb*Log[1 - la])/(1728*Pi) - 
    (ep^4*Log[1 - la]^2)/(96*Pi^3) - (ep^3*zb*Log[1 - la]^2)/(288*Pi^3) + 
    (ep^5*zb*Log[1 - la]^2)/(1728*Pi) + (ep^5*Log[1 - la]^3)/(144*Pi^3) + 
    (ep^4*zb*Log[1 - la]^3)/(432*Pi^3) - (ep^5*zb*Log[1 - la]^4)/(864*Pi^3) + 
    (ep^2*Log[zb])/(128*Pi^3) + (ep^3*Log[zb])/(64*Pi^3) - 
    (ep^2*la*Log[zb])/(128*Pi^3) - (ep^4*Log[zb])/(768*Pi) - 
    (ep^5*Log[zb])/(384*Pi) + (ep^4*la*Log[zb])/(768*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (32*Pi^3) - (3*ep^3*Log[zb]^2)/(256*Pi^3) - 
    (3*ep^4*Log[zb]^2)/(128*Pi^3) + (3*ep^3*la*Log[zb]^2)/(256*Pi^3) + 
    (ep^5*Log[zb]^2)/(512*Pi) - (ep^5*la*Log[zb]^2)/(512*Pi) + 
    (3*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) + (3*ep^4*Log[zb]^3)/
     (256*Pi^3) + (3*ep^5*Log[zb]^3)/(128*Pi^3) - 
    (3*ep^4*la*Log[zb]^3)/(256*Pi^3) - (9*ep^5*Log[zb]^4)/(1024*Pi^3) + 
    (9*ep^5*la*Log[zb]^4)/(1024*Pi^3) + (ep^4*Zeta[3])/(144*Pi^3) + 
    (ep^5*Zeta[3])/(72*Pi^3) - (ep^4*la*Zeta[3])/(144*Pi^3) + 
    (ep^3*zb*Zeta[3])/(432*Pi^3) + (ep^4*zb*Zeta[3])/(216*Pi^3) - 
    (ep^3*la*zb*Zeta[3])/(432*Pi^3) - (ep^5*zb*Zeta[3])/(2592*Pi) + 
    (ep^5*la*zb*Zeta[3])/(2592*Pi) - (ep^5*zb*Log[1 - la]*Zeta[3])/
     (108*Pi^3) - (ep^5*Log[zb]*Zeta[3])/(48*Pi^3) + 
    (ep^5*la*Log[zb]*Zeta[3])/(48*Pi^3) + (ep^5*zb*Zeta[5])/(180*Pi^3) - 
    (ep^5*la*zb*Zeta[5])/(180*Pi^3)
 
MasterIntegral[RV, 6, 0, 0, la] = ALARM*ep^7 - ep^2/(192*Pi^3) + 
    ep^4/(1152*Pi) - (ep*zb)/(576*Pi^3) + (ep^3*zb)/(3456*Pi) + 
    (ep^5*Pi*zb)/23040 + (ep^3*Log[1 - la])/(96*Pi^3) - 
    (ep^5*Log[1 - la])/(576*Pi) + (ep^2*zb*Log[1 - la])/(288*Pi^3) - 
    (ep^4*zb*Log[1 - la])/(1728*Pi) - (ep^4*Log[1 - la]^2)/(96*Pi^3) - 
    (ep^3*zb*Log[1 - la]^2)/(288*Pi^3) + (ep^5*zb*Log[1 - la]^2)/(1728*Pi) + 
    (ep^5*Log[1 - la]^3)/(144*Pi^3) + (ep^4*zb*Log[1 - la]^3)/(432*Pi^3) - 
    (ep^5*zb*Log[1 - la]^4)/(864*Pi^3) + (ep^3*Log[la])/(192*Pi^3) - 
    (ep^5*Log[la])/(1152*Pi) + (ep^2*zb*Log[la])/(576*Pi^3) - 
    (ep^4*zb*Log[la])/(3456*Pi) - (ep^4*Log[1 - la]*Log[la])/(96*Pi^3) - 
    (ep^3*zb*Log[1 - la]*Log[la])/(288*Pi^3) + (ep^5*zb*Log[1 - la]*Log[la])/
     (1728*Pi) + (ep^5*Log[1 - la]^2*Log[la])/(96*Pi^3) + 
    (ep^4*zb*Log[1 - la]^2*Log[la])/(288*Pi^3) - 
    (ep^5*zb*Log[1 - la]^3*Log[la])/(432*Pi^3) - 
    (ep^4*Log[la]^2)/(384*Pi^3) - (ep^3*zb*Log[la]^2)/(1152*Pi^3) + 
    (ep^5*zb*Log[la]^2)/(6912*Pi) + (ep^5*Log[1 - la]*Log[la]^2)/(192*Pi^3) + 
    (ep^4*zb*Log[1 - la]*Log[la]^2)/(576*Pi^3) - 
    (ep^5*zb*Log[1 - la]^2*Log[la]^2)/(576*Pi^3) + 
    (ep^5*Log[la]^3)/(1152*Pi^3) + (ep^4*zb*Log[la]^3)/(3456*Pi^3) - 
    (ep^5*zb*Log[1 - la]*Log[la]^3)/(1728*Pi^3) - 
    (ep^5*zb*Log[la]^4)/(13824*Pi^3) + (ep^3*Log[zb])/(64*Pi^3) - 
    (ep^5*Log[zb])/(384*Pi) - (ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) + 
    (ep^5*Log[1 - la]^2*Log[zb])/(32*Pi^3) - (ep^4*Log[la]*Log[zb])/
     (64*Pi^3) + (ep^5*Log[1 - la]*Log[la]*Log[zb])/(32*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(128*Pi^3) - (3*ep^4*Log[zb]^2)/(128*Pi^3) + 
    (3*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) + (3*ep^5*Log[la]*Log[zb]^2)/
     (128*Pi^3) + (3*ep^5*Log[zb]^3)/(128*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3) + 
    (ep^4*zb*Zeta[3])/(216*Pi^3) - (ep^5*zb*Log[1 - la]*Zeta[3])/(108*Pi^3) - 
    (ep^5*zb*Log[la]*Zeta[3])/(216*Pi^3)
 
MasterIntegral[RV, 6, zb, 0, 0] = ALARM*ep^7 - ep^2/(192*Pi^3) - 
    (ep*la)/(192*Pi^3) + ep^4/(1152*Pi) + (ep^3*la)/(1152*Pi) + 
    (ep^5*la*Pi)/7680 + (ep^3*Log[la])/(192*Pi^3) - 
    (ep^5*Log[la])/(1152*Pi) - (ep^4*Log[la]^2)/(384*Pi^3) + 
    (ep^5*Log[la]^3)/(1152*Pi^3) - (ep^3*Log[1 - zb])/(96*Pi^3) - 
    (ep^2*la*Log[1 - zb])/(96*Pi^3) + (ep^5*Log[1 - zb])/(576*Pi) + 
    (ep^4*la*Log[1 - zb])/(576*Pi) + (ep^4*Log[la]*Log[1 - zb])/(96*Pi^3) - 
    (ep^5*Log[la]^2*Log[1 - zb])/(192*Pi^3) - (ep^4*Log[1 - zb]^2)/
     (96*Pi^3) - (ep^3*la*Log[1 - zb]^2)/(96*Pi^3) + 
    (ep^5*la*Log[1 - zb]^2)/(576*Pi) + (ep^5*Log[la]*Log[1 - zb]^2)/
     (96*Pi^3) - (ep^5*Log[1 - zb]^3)/(144*Pi^3) - 
    (ep^4*la*Log[1 - zb]^3)/(144*Pi^3) - (ep^5*la*Log[1 - zb]^4)/(288*Pi^3) + 
    (ep^3*Log[zb])/(64*Pi^3) + (ep^2*la*Log[zb])/(64*Pi^3) - 
    (ep^5*Log[zb])/(384*Pi) - (ep^4*la*Log[zb])/(384*Pi) - 
    (ep^4*Log[la]*Log[zb])/(64*Pi^3) + (ep^5*Log[la]^2*Log[zb])/(128*Pi^3) + 
    (ep^4*Log[1 - zb]*Log[zb])/(32*Pi^3) + (ep^3*la*Log[1 - zb]*Log[zb])/
     (32*Pi^3) - (ep^5*la*Log[1 - zb]*Log[zb])/(192*Pi) - 
    (ep^5*Log[la]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
    (ep^5*Log[1 - zb]^2*Log[zb])/(32*Pi^3) + (ep^4*la*Log[1 - zb]^2*Log[zb])/
     (32*Pi^3) + (ep^5*la*Log[1 - zb]^3*Log[zb])/(48*Pi^3) - 
    (3*ep^4*Log[zb]^2)/(128*Pi^3) - (3*ep^3*la*Log[zb]^2)/(128*Pi^3) + 
    (ep^5*la*Log[zb]^2)/(256*Pi) + (3*ep^5*Log[la]*Log[zb]^2)/(128*Pi^3) - 
    (3*ep^5*Log[1 - zb]*Log[zb]^2)/(64*Pi^3) - 
    (3*ep^4*la*Log[1 - zb]*Log[zb]^2)/(64*Pi^3) - 
    (3*ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(64*Pi^3) + 
    (3*ep^5*Log[zb]^3)/(128*Pi^3) + (3*ep^4*la*Log[zb]^3)/(128*Pi^3) + 
    (3*ep^5*la*Log[1 - zb]*Log[zb]^3)/(64*Pi^3) - 
    (9*ep^5*la*Log[zb]^4)/(512*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3) + 
    (ep^4*la*Zeta[3])/(72*Pi^3) + (ep^5*la*Log[1 - zb]*Zeta[3])/(36*Pi^3) - 
    (ep^5*la*Log[zb]*Zeta[3])/(24*Pi^3)
 
MasterIntegral[RV, 6, zb, 0, 1] = ALARM*ep^7 - ep/(384*Pi^3) - 
    ep^2/(192*Pi^3) + (ep*la)/(384*Pi^3) + ep^3/(2304*Pi) + ep^4/(1152*Pi) - 
    (ep^3*la)/(2304*Pi) + (ep^5*Pi)/15360 - (ep^5*la*Pi)/15360 + 
    (ep^3*Log[1 - la])/(96*Pi^3) - (ep^5*Log[1 - la])/(576*Pi) - 
    (ep^4*Log[1 - la]^2)/(96*Pi^3) + (ep^5*Log[1 - la]^3)/(144*Pi^3) - 
    (ep^2*Log[1 - zb])/(192*Pi^3) - (ep^3*Log[1 - zb])/(96*Pi^3) + 
    (ep^2*la*Log[1 - zb])/(192*Pi^3) + (ep^4*Log[1 - zb])/(1152*Pi) + 
    (ep^5*Log[1 - zb])/(576*Pi) - (ep^4*la*Log[1 - zb])/(1152*Pi) + 
    (ep^4*Log[1 - la]*Log[1 - zb])/(48*Pi^3) - 
    (ep^5*Log[1 - la]^2*Log[1 - zb])/(48*Pi^3) - (ep^3*Log[1 - zb]^2)/
     (192*Pi^3) - (ep^4*Log[1 - zb]^2)/(96*Pi^3) + 
    (ep^3*la*Log[1 - zb]^2)/(192*Pi^3) + (ep^5*Log[1 - zb]^2)/(1152*Pi) - 
    (ep^5*la*Log[1 - zb]^2)/(1152*Pi) + (ep^5*Log[1 - la]*Log[1 - zb]^2)/
     (48*Pi^3) - (ep^4*Log[1 - zb]^3)/(288*Pi^3) - 
    (ep^5*Log[1 - zb]^3)/(144*Pi^3) + (ep^4*la*Log[1 - zb]^3)/(288*Pi^3) - 
    (ep^5*Log[1 - zb]^4)/(576*Pi^3) + (ep^5*la*Log[1 - zb]^4)/(576*Pi^3) + 
    (ep^2*Log[zb])/(128*Pi^3) + (ep^3*Log[zb])/(64*Pi^3) - 
    (ep^2*la*Log[zb])/(128*Pi^3) - (ep^4*Log[zb])/(768*Pi) - 
    (ep^5*Log[zb])/(384*Pi) + (ep^4*la*Log[zb])/(768*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (32*Pi^3) + (ep^3*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
    (ep^4*Log[1 - zb]*Log[zb])/(32*Pi^3) - (ep^3*la*Log[1 - zb]*Log[zb])/
     (64*Pi^3) - (ep^5*Log[1 - zb]*Log[zb])/(384*Pi) + 
    (ep^5*la*Log[1 - zb]*Log[zb])/(384*Pi) - 
    (ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
    (ep^4*Log[1 - zb]^2*Log[zb])/(64*Pi^3) + (ep^5*Log[1 - zb]^2*Log[zb])/
     (32*Pi^3) - (ep^4*la*Log[1 - zb]^2*Log[zb])/(64*Pi^3) + 
    (ep^5*Log[1 - zb]^3*Log[zb])/(96*Pi^3) - (ep^5*la*Log[1 - zb]^3*Log[zb])/
     (96*Pi^3) - (3*ep^3*Log[zb]^2)/(256*Pi^3) - 
    (3*ep^4*Log[zb]^2)/(128*Pi^3) + (3*ep^3*la*Log[zb]^2)/(256*Pi^3) + 
    (ep^5*Log[zb]^2)/(512*Pi) - (ep^5*la*Log[zb]^2)/(512*Pi) + 
    (3*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) - (3*ep^4*Log[1 - zb]*Log[zb]^2)/
     (128*Pi^3) - (3*ep^5*Log[1 - zb]*Log[zb]^2)/(64*Pi^3) + 
    (3*ep^4*la*Log[1 - zb]*Log[zb]^2)/(128*Pi^3) - 
    (3*ep^5*Log[1 - zb]^2*Log[zb]^2)/(128*Pi^3) + 
    (3*ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(128*Pi^3) + 
    (3*ep^4*Log[zb]^3)/(256*Pi^3) + (3*ep^5*Log[zb]^3)/(128*Pi^3) - 
    (3*ep^4*la*Log[zb]^3)/(256*Pi^3) + (3*ep^5*Log[1 - zb]*Log[zb]^3)/
     (128*Pi^3) - (3*ep^5*la*Log[1 - zb]*Log[zb]^3)/(128*Pi^3) - 
    (9*ep^5*Log[zb]^4)/(1024*Pi^3) + (9*ep^5*la*Log[zb]^4)/(1024*Pi^3) + 
    (ep^4*Zeta[3])/(144*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3) - 
    (ep^4*la*Zeta[3])/(144*Pi^3) + (ep^5*Log[1 - zb]*Zeta[3])/(72*Pi^3) - 
    (ep^5*la*Log[1 - zb]*Zeta[3])/(72*Pi^3) - (ep^5*Log[zb]*Zeta[3])/
     (48*Pi^3) + (ep^5*la*Log[zb]*Zeta[3])/(48*Pi^3)
 
MasterIntegral[RV, 6, zb, 0, la] = ALARM*ep^7 - ep^2/(192*Pi^3) + 
    ep^4/(1152*Pi) + (ep^3*Log[1 - la])/(96*Pi^3) - 
    (ep^5*Log[1 - la])/(576*Pi) - (ep^4*Log[1 - la]^2)/(96*Pi^3) + 
    (ep^5*Log[1 - la]^3)/(144*Pi^3) + (ep^3*Log[la])/(192*Pi^3) - 
    (ep^5*Log[la])/(1152*Pi) - (ep^4*Log[1 - la]*Log[la])/(96*Pi^3) + 
    (ep^5*Log[1 - la]^2*Log[la])/(96*Pi^3) - (ep^4*Log[la]^2)/(384*Pi^3) + 
    (ep^5*Log[1 - la]*Log[la]^2)/(192*Pi^3) + (ep^5*Log[la]^3)/(1152*Pi^3) - 
    (ep^3*Log[1 - zb])/(96*Pi^3) + (ep^5*Log[1 - zb])/(576*Pi) + 
    (ep^4*Log[1 - la]*Log[1 - zb])/(48*Pi^3) - 
    (ep^5*Log[1 - la]^2*Log[1 - zb])/(48*Pi^3) + (ep^4*Log[la]*Log[1 - zb])/
     (96*Pi^3) - (ep^5*Log[1 - la]*Log[la]*Log[1 - zb])/(48*Pi^3) - 
    (ep^5*Log[la]^2*Log[1 - zb])/(192*Pi^3) - (ep^4*Log[1 - zb]^2)/
     (96*Pi^3) + (ep^5*Log[1 - la]*Log[1 - zb]^2)/(48*Pi^3) + 
    (ep^5*Log[la]*Log[1 - zb]^2)/(96*Pi^3) - (ep^5*Log[1 - zb]^3)/
     (144*Pi^3) + (ep^3*Log[zb])/(64*Pi^3) - (ep^5*Log[zb])/(384*Pi) - 
    (ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) + (ep^5*Log[1 - la]^2*Log[zb])/
     (32*Pi^3) - (ep^4*Log[la]*Log[zb])/(64*Pi^3) + 
    (ep^5*Log[1 - la]*Log[la]*Log[zb])/(32*Pi^3) + 
    (ep^5*Log[la]^2*Log[zb])/(128*Pi^3) + (ep^4*Log[1 - zb]*Log[zb])/
     (32*Pi^3) - (ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
    (ep^5*Log[la]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
    (ep^5*Log[1 - zb]^2*Log[zb])/(32*Pi^3) - (3*ep^4*Log[zb]^2)/(128*Pi^3) + 
    (3*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) + (3*ep^5*Log[la]*Log[zb]^2)/
     (128*Pi^3) - (3*ep^5*Log[1 - zb]*Log[zb]^2)/(64*Pi^3) + 
    (3*ep^5*Log[zb]^3)/(128*Pi^3) + (ep^5*Zeta[3])/(72*Pi^3)
 
MasterIntegral[RV, 7, 0, 0, 0] = ALARM*ep^7 - (3*ep^2)/(64*Pi^3) - 
    (3*ep*la)/(128*Pi^3) + (5*ep^4)/(384*Pi) + (5*ep^3*la)/(768*Pi) + 
    (ep^5*la*Pi)/3072 - (11*ep*zb)/(768*Pi^3) - (11*la*zb)/(1536*Pi^3) + 
    (17*ep^3*zb)/(4608*Pi) + (17*ep^2*la*zb)/(9216*Pi) + 
    (7*ep^5*Pi*zb)/30720 + (7*ep^4*la*Pi*zb)/61440 + 
    (3*ep^3*Log[la])/(32*Pi^3) - (5*ep^5*Log[la])/(192*Pi) + 
    (11*ep^2*zb*Log[la])/(384*Pi^3) - (17*ep^4*zb*Log[la])/(2304*Pi) - 
    (3*ep^4*Log[la]^2)/(32*Pi^3) - (11*ep^3*zb*Log[la]^2)/(384*Pi^3) + 
    (17*ep^5*zb*Log[la]^2)/(2304*Pi) + (ep^5*Log[la]^3)/(16*Pi^3) + 
    (11*ep^4*zb*Log[la]^3)/(576*Pi^3) - (11*ep^5*zb*Log[la]^4)/(1152*Pi^3) + 
    (5*ep^3*Log[zb])/(32*Pi^3) + (5*ep^2*la*Log[zb])/(64*Pi^3) - 
    (3*ep^5*Log[zb])/(64*Pi) - (3*ep^4*la*Log[zb])/(128*Pi) - 
    (5*ep^4*Log[la]*Log[zb])/(16*Pi^3) + (5*ep^5*Log[la]^2*Log[zb])/
     (16*Pi^3) - (17*ep^4*Log[zb]^2)/(64*Pi^3) - (17*ep^3*la*Log[zb]^2)/
     (128*Pi^3) + (11*ep^5*la*Log[zb]^2)/(256*Pi) + 
    (17*ep^5*Log[la]*Log[zb]^2)/(32*Pi^3) + (59*ep^5*Log[zb]^3)/(192*Pi^3) + 
    (59*ep^4*la*Log[zb]^3)/(384*Pi^3) - (209*ep^5*la*Log[zb]^4)/(1536*Pi^3) + 
    (ep^5*Zeta[3])/(8*Pi^3) + (ep^4*la*Zeta[3])/(16*Pi^3) + 
    (11*ep^4*zb*Zeta[3])/(288*Pi^3) + (11*ep^3*la*zb*Zeta[3])/(576*Pi^3) - 
    (17*ep^5*la*zb*Zeta[3])/(3456*Pi) - (11*ep^5*zb*Log[la]*Zeta[3])/
     (144*Pi^3) - (5*ep^5*la*Log[zb]*Zeta[3])/(24*Pi^3) + 
    (11*ep^5*la*zb*Zeta[5])/(240*Pi^3)
 
MasterIntegral[RV, 7, 0, 0, 1] = ALARM*ep^7 - (5*ep)/(128*Pi^3) - 
    (3*ep^2)/(64*Pi^3) + (5*ep*la)/(128*Pi^3) + (7*ep^3)/(768*Pi) + 
    (5*ep^4)/(384*Pi) - (7*ep^3*la)/(768*Pi) + (11*ep^5*Pi)/15360 - 
    (11*ep^5*la*Pi)/15360 - (19*zb)/(1536*Pi^3) - (11*ep*zb)/(768*Pi^3) + 
    (19*la*zb)/(1536*Pi^3) + (25*ep^2*zb)/(9216*Pi) + 
    (17*ep^3*zb)/(4608*Pi) - (25*ep^2*la*zb)/(9216*Pi) + (ep^4*Pi*zb)/4096 + 
    (7*ep^5*Pi*zb)/30720 - (ep^4*la*Pi*zb)/4096 + 
    (ep^3*Log[1 - la])/(16*Pi^3) - (ep^5*Log[1 - la])/(48*Pi) + 
    (7*ep^2*zb*Log[1 - la])/(384*Pi^3) - (13*ep^4*zb*Log[1 - la])/(2304*Pi) - 
    (3*ep^4*Log[1 - la]^2)/(64*Pi^3) - (5*ep^3*zb*Log[1 - la]^2)/(384*Pi^3) + 
    (11*ep^5*zb*Log[1 - la]^2)/(2304*Pi) + (5*ep^5*Log[1 - la]^3)/
     (192*Pi^3) + (ep^4*zb*Log[1 - la]^3)/(144*Pi^3) - 
    (7*ep^5*zb*Log[1 - la]^4)/(2304*Pi^3) + (ep^2*Log[zb])/(8*Pi^3) + 
    (5*ep^3*Log[zb])/(32*Pi^3) - (ep^2*la*Log[zb])/(8*Pi^3) - 
    (ep^4*Log[zb])/(32*Pi) - (3*ep^5*Log[zb])/(64*Pi) + 
    (ep^4*la*Log[zb])/(32*Pi) - (7*ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) + 
    (11*ep^5*Log[1 - la]^2*Log[zb])/(64*Pi^3) - (13*ep^3*Log[zb]^2)/
     (64*Pi^3) - (17*ep^4*Log[zb]^2)/(64*Pi^3) + (13*ep^3*la*Log[zb]^2)/
     (64*Pi^3) + (7*ep^5*Log[zb]^2)/(128*Pi) - (7*ep^5*la*Log[zb]^2)/
     (128*Pi) + (25*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) + 
    (43*ep^4*Log[zb]^3)/(192*Pi^3) + (59*ep^5*Log[zb]^3)/(192*Pi^3) - 
    (43*ep^4*la*Log[zb]^3)/(192*Pi^3) - (145*ep^5*Log[zb]^4)/(768*Pi^3) + 
    (145*ep^5*la*Log[zb]^4)/(768*Pi^3) + (5*ep^4*Zeta[3])/(48*Pi^3) + 
    (ep^5*Zeta[3])/(8*Pi^3) - (5*ep^4*la*Zeta[3])/(48*Pi^3) + 
    (19*ep^3*zb*Zeta[3])/(576*Pi^3) + (11*ep^4*zb*Zeta[3])/(288*Pi^3) - 
    (19*ep^3*la*zb*Zeta[3])/(576*Pi^3) - (25*ep^5*zb*Zeta[3])/(3456*Pi) + 
    (25*ep^5*la*zb*Zeta[3])/(3456*Pi) - (7*ep^5*zb*Log[1 - la]*Zeta[3])/
     (144*Pi^3) - (ep^5*Log[zb]*Zeta[3])/(3*Pi^3) + 
    (ep^5*la*Log[zb]*Zeta[3])/(3*Pi^3) + (19*ep^5*zb*Zeta[5])/(240*Pi^3) - 
    (19*ep^5*la*zb*Zeta[5])/(240*Pi^3)
 
MasterIntegral[RV, 7, 0, 0, la] = ALARM*ep^7 - (3*ep^2)/(64*Pi^3) + 
    (5*ep^4)/(384*Pi) - (11*ep*zb)/(768*Pi^3) + (17*ep^3*zb)/(4608*Pi) + 
    (7*ep^5*Pi*zb)/30720 + (ep^3*Log[1 - la])/(16*Pi^3) - 
    (ep^5*Log[1 - la])/(48*Pi) + (7*ep^2*zb*Log[1 - la])/(384*Pi^3) - 
    (13*ep^4*zb*Log[1 - la])/(2304*Pi) - (3*ep^4*Log[1 - la]^2)/(64*Pi^3) - 
    (5*ep^3*zb*Log[1 - la]^2)/(384*Pi^3) + (11*ep^5*zb*Log[1 - la]^2)/
     (2304*Pi) + (5*ep^5*Log[1 - la]^3)/(192*Pi^3) + 
    (ep^4*zb*Log[1 - la]^3)/(144*Pi^3) - (7*ep^5*zb*Log[1 - la]^4)/
     (2304*Pi^3) + (3*ep^3*Log[la])/(32*Pi^3) - (5*ep^5*Log[la])/(192*Pi) + 
    (11*ep^2*zb*Log[la])/(384*Pi^3) - (17*ep^4*zb*Log[la])/(2304*Pi) - 
    (ep^4*Log[1 - la]*Log[la])/(8*Pi^3) - (7*ep^3*zb*Log[1 - la]*Log[la])/
     (192*Pi^3) + (13*ep^5*zb*Log[1 - la]*Log[la])/(1152*Pi) + 
    (3*ep^5*Log[1 - la]^2*Log[la])/(32*Pi^3) + 
    (5*ep^4*zb*Log[1 - la]^2*Log[la])/(192*Pi^3) - 
    (ep^5*zb*Log[1 - la]^3*Log[la])/(72*Pi^3) - (3*ep^4*Log[la]^2)/
     (32*Pi^3) - (11*ep^3*zb*Log[la]^2)/(384*Pi^3) + 
    (17*ep^5*zb*Log[la]^2)/(2304*Pi) + (ep^5*Log[1 - la]*Log[la]^2)/
     (8*Pi^3) + (7*ep^4*zb*Log[1 - la]*Log[la]^2)/(192*Pi^3) - 
    (5*ep^5*zb*Log[1 - la]^2*Log[la]^2)/(192*Pi^3) + 
    (ep^5*Log[la]^3)/(16*Pi^3) + (11*ep^4*zb*Log[la]^3)/(576*Pi^3) - 
    (7*ep^5*zb*Log[1 - la]*Log[la]^3)/(288*Pi^3) - 
    (11*ep^5*zb*Log[la]^4)/(1152*Pi^3) + (5*ep^3*Log[zb])/(32*Pi^3) - 
    (3*ep^5*Log[zb])/(64*Pi) - (7*ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) + 
    (11*ep^5*Log[1 - la]^2*Log[zb])/(64*Pi^3) - (5*ep^4*Log[la]*Log[zb])/
     (16*Pi^3) + (7*ep^5*Log[1 - la]*Log[la]*Log[zb])/(16*Pi^3) + 
    (5*ep^5*Log[la]^2*Log[zb])/(16*Pi^3) - (17*ep^4*Log[zb]^2)/(64*Pi^3) + 
    (25*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) + (17*ep^5*Log[la]*Log[zb]^2)/
     (32*Pi^3) + (59*ep^5*Log[zb]^3)/(192*Pi^3) + (ep^5*Zeta[3])/(8*Pi^3) + 
    (11*ep^4*zb*Zeta[3])/(288*Pi^3) - (7*ep^5*zb*Log[1 - la]*Zeta[3])/
     (144*Pi^3) - (11*ep^5*zb*Log[la]*Zeta[3])/(144*Pi^3)
 
MasterIntegral[RV, 7, zb, 0, 0] = ALARM*ep^7 - (3*ep^2)/(64*Pi^3) - 
    (3*ep*la)/(128*Pi^3) + (5*ep^4)/(384*Pi) + (5*ep^3*la)/(768*Pi) + 
    (ep^5*la*Pi)/3072 + (ep^4*H[0, 1, zb])/(64*Pi^3) + 
    (ep^3*la*H[0, 1, zb])/(128*Pi^3) - (ep^5*la*H[0, 1, zb])/(768*Pi) + 
    (3*ep^5*H[0, 0, 1, zb])/(64*Pi^3) + (3*ep^4*la*H[0, 0, 1, zb])/
     (128*Pi^3) + (ep^5*la*H[0, 0, 0, 1, zb])/(128*Pi^3) + 
    (3*ep^3*Log[la])/(32*Pi^3) - (5*ep^5*Log[la])/(192*Pi) - 
    (ep^5*H[0, 1, zb]*Log[la])/(32*Pi^3) - (3*ep^4*Log[la]^2)/(32*Pi^3) + 
    (ep^5*Log[la]^3)/(16*Pi^3) - (9*ep^3*Log[1 - zb])/(64*Pi^3) - 
    (9*ep^2*la*Log[1 - zb])/(128*Pi^3) + (13*ep^5*Log[1 - zb])/(384*Pi) + 
    (13*ep^4*la*Log[1 - zb])/(768*Pi) + (ep^5*H[0, 1, zb]*Log[1 - zb])/
     (32*Pi^3) + (ep^4*la*H[0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
    (3*ep^5*la*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
    (9*ep^4*Log[la]*Log[1 - zb])/(32*Pi^3) - (9*ep^5*Log[la]^2*Log[1 - zb])/
     (32*Pi^3) - (3*ep^4*Log[1 - zb]^2)/(16*Pi^3) - 
    (3*ep^3*la*Log[1 - zb]^2)/(32*Pi^3) + (ep^5*la*Log[1 - zb]^2)/(48*Pi) + 
    (ep^5*la*H[0, 1, zb]*Log[1 - zb]^2)/(64*Pi^3) + 
    (3*ep^5*Log[la]*Log[1 - zb]^2)/(8*Pi^3) - (5*ep^5*Log[1 - zb]^3)/
     (32*Pi^3) - (5*ep^4*la*Log[1 - zb]^3)/(64*Pi^3) - 
    (3*ep^5*la*Log[1 - zb]^4)/(64*Pi^3) + (5*ep^3*Log[zb])/(32*Pi^3) + 
    (5*ep^2*la*Log[zb])/(64*Pi^3) - (3*ep^5*Log[zb])/(64*Pi) - 
    (3*ep^4*la*Log[zb])/(128*Pi) - (3*ep^5*H[0, 1, zb]*Log[zb])/(64*Pi^3) - 
    (3*ep^4*la*H[0, 1, zb]*Log[zb])/(128*Pi^3) - 
    (9*ep^5*la*H[0, 0, 1, zb]*Log[zb])/(128*Pi^3) - 
    (5*ep^4*Log[la]*Log[zb])/(16*Pi^3) + (5*ep^5*Log[la]^2*Log[zb])/
     (16*Pi^3) + (29*ep^4*Log[1 - zb]*Log[zb])/(64*Pi^3) + 
    (29*ep^3*la*Log[1 - zb]*Log[zb])/(128*Pi^3) - 
    (15*ep^5*la*Log[1 - zb]*Log[zb])/(256*Pi) - 
    (3*ep^5*la*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
    (29*ep^5*Log[la]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
    (19*ep^5*Log[1 - zb]^2*Log[zb])/(32*Pi^3) + 
    (19*ep^4*la*Log[1 - zb]^2*Log[zb])/(64*Pi^3) + 
    (47*ep^5*la*Log[1 - zb]^3*Log[zb])/(192*Pi^3) - 
    (17*ep^4*Log[zb]^2)/(64*Pi^3) - (17*ep^3*la*Log[zb]^2)/(128*Pi^3) + 
    (11*ep^5*la*Log[zb]^2)/(256*Pi) + (9*ep^5*la*H[0, 1, zb]*Log[zb]^2)/
     (256*Pi^3) + (17*ep^5*Log[la]*Log[zb]^2)/(32*Pi^3) - 
    (95*ep^5*Log[1 - zb]*Log[zb]^2)/(128*Pi^3) - 
    (95*ep^4*la*Log[1 - zb]*Log[zb]^2)/(256*Pi^3) - 
    (61*ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(128*Pi^3) + 
    (59*ep^5*Log[zb]^3)/(192*Pi^3) + (59*ep^4*la*Log[zb]^3)/(384*Pi^3) + 
    (317*ep^5*la*Log[1 - zb]*Log[zb]^3)/(768*Pi^3) - 
    (209*ep^5*la*Log[zb]^4)/(1536*Pi^3) + (ep^5*Zeta[3])/(8*Pi^3) + 
    (ep^4*la*Zeta[3])/(16*Pi^3) + (3*ep^5*la*Log[1 - zb]*Zeta[3])/(16*Pi^3) - 
    (5*ep^5*la*Log[zb]*Zeta[3])/(24*Pi^3)
 
MasterIntegral[RV, 7, zb, 0, 1] = ALARM*ep^7 - (5*ep)/(128*Pi^3) - 
    (3*ep^2)/(64*Pi^3) + (5*ep*la)/(128*Pi^3) + (7*ep^3)/(768*Pi) + 
    (5*ep^4)/(384*Pi) - (7*ep^3*la)/(768*Pi) + (11*ep^5*Pi)/15360 - 
    (11*ep^5*la*Pi)/15360 - (ep^3*H[0, 1, zb])/(128*Pi^3) - 
    (ep^4*H[0, 1, zb])/(64*Pi^3) + (ep^3*la*H[0, 1, zb])/(128*Pi^3) + 
    (ep^5*H[0, 1, zb])/(768*Pi) - (ep^5*la*H[0, 1, zb])/(768*Pi) + 
    (ep^4*H[0, 0, 1, zb])/(128*Pi^3) + (ep^5*H[0, 0, 1, zb])/(64*Pi^3) - 
    (ep^4*la*H[0, 0, 1, zb])/(128*Pi^3) - (ep^5*H[0, 0, 0, 1, zb])/
     (128*Pi^3) + (ep^5*la*H[0, 0, 0, 1, zb])/(128*Pi^3) + 
    (ep^3*Log[1 - la])/(16*Pi^3) - (ep^5*Log[1 - la])/(48*Pi) + 
    (ep^5*H[0, 1, zb]*Log[1 - la])/(32*Pi^3) - (3*ep^4*Log[1 - la]^2)/
     (64*Pi^3) + (5*ep^5*Log[1 - la]^3)/(192*Pi^3) - 
    (15*ep^2*Log[1 - zb])/(128*Pi^3) - (9*ep^3*Log[1 - zb])/(64*Pi^3) + 
    (15*ep^2*la*Log[1 - zb])/(128*Pi^3) + (31*ep^4*Log[1 - zb])/(768*Pi) + 
    (19*ep^5*Log[1 - zb])/(384*Pi) - (31*ep^4*la*Log[1 - zb])/(768*Pi) - 
    (ep^4*H[0, 1, zb]*Log[1 - zb])/(64*Pi^3) - (ep^5*H[0, 1, zb]*Log[1 - zb])/
     (32*Pi^3) + (ep^4*la*H[0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
    (ep^5*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) - 
    (ep^5*la*H[0, 0, 1, zb]*Log[1 - zb])/(64*Pi^3) + 
    (3*ep^4*Log[1 - la]*Log[1 - zb])/(16*Pi^3) - 
    (9*ep^5*Log[1 - la]^2*Log[1 - zb])/(64*Pi^3) - 
    (9*ep^3*Log[1 - zb]^2)/(64*Pi^3) - (11*ep^4*Log[1 - zb]^2)/(64*Pi^3) + 
    (9*ep^3*la*Log[1 - zb]^2)/(64*Pi^3) + (5*ep^5*Log[1 - zb]^2)/(96*Pi) - 
    (5*ep^5*la*Log[1 - zb]^2)/(96*Pi) - (ep^5*H[0, 1, zb]*Log[1 - zb]^2)/
     (64*Pi^3) + (ep^5*la*H[0, 1, zb]*Log[1 - zb]^2)/(64*Pi^3) + 
    (15*ep^5*Log[1 - la]*Log[1 - zb]^2)/(64*Pi^3) - 
    (5*ep^4*Log[1 - zb]^3)/(48*Pi^3) - (25*ep^5*Log[1 - zb]^3)/(192*Pi^3) + 
    (5*ep^4*la*Log[1 - zb]^3)/(48*Pi^3) - (43*ep^5*Log[1 - zb]^4)/
     (768*Pi^3) + (43*ep^5*la*Log[1 - zb]^4)/(768*Pi^3) + 
    (ep^2*Log[zb])/(8*Pi^3) + (5*ep^3*Log[zb])/(32*Pi^3) - 
    (ep^2*la*Log[zb])/(8*Pi^3) - (ep^4*Log[zb])/(32*Pi) - 
    (3*ep^5*Log[zb])/(64*Pi) + (ep^4*la*Log[zb])/(32*Pi) + 
    (3*ep^4*H[0, 1, zb]*Log[zb])/(128*Pi^3) + (3*ep^5*H[0, 1, zb]*Log[zb])/
     (64*Pi^3) - (3*ep^4*la*H[0, 1, zb]*Log[zb])/(128*Pi^3) - 
    (3*ep^5*H[0, 0, 1, zb]*Log[zb])/(128*Pi^3) + 
    (3*ep^5*la*H[0, 0, 1, zb]*Log[zb])/(128*Pi^3) - 
    (7*ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) + (11*ep^5*Log[1 - la]^2*Log[zb])/
     (64*Pi^3) + (43*ep^3*Log[1 - zb]*Log[zb])/(128*Pi^3) + 
    (27*ep^4*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
    (43*ep^3*la*Log[1 - zb]*Log[zb])/(128*Pi^3) - 
    (83*ep^5*Log[1 - zb]*Log[zb])/(768*Pi) + (83*ep^5*la*Log[1 - zb]*Log[zb])/
     (768*Pi) + (3*ep^5*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
    (3*ep^5*la*H[0, 1, zb]*Log[1 - zb]*Log[zb])/(64*Pi^3) - 
    (19*ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(32*Pi^3) + 
    (25*ep^4*Log[1 - zb]^2*Log[zb])/(64*Pi^3) + (ep^5*Log[1 - zb]^2*Log[zb])/
     (2*Pi^3) - (25*ep^4*la*Log[1 - zb]^2*Log[zb])/(64*Pi^3) + 
    (55*ep^5*Log[1 - zb]^3*Log[zb])/(192*Pi^3) - 
    (55*ep^5*la*Log[1 - zb]^3*Log[zb])/(192*Pi^3) - 
    (13*ep^3*Log[zb]^2)/(64*Pi^3) - (17*ep^4*Log[zb]^2)/(64*Pi^3) + 
    (13*ep^3*la*Log[zb]^2)/(64*Pi^3) + (7*ep^5*Log[zb]^2)/(128*Pi) - 
    (7*ep^5*la*Log[zb]^2)/(128*Pi) - (9*ep^5*H[0, 1, zb]*Log[zb]^2)/
     (256*Pi^3) + (9*ep^5*la*H[0, 1, zb]*Log[zb]^2)/(256*Pi^3) + 
    (25*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) - 
    (129*ep^4*Log[1 - zb]*Log[zb]^2)/(256*Pi^3) - 
    (85*ep^5*Log[1 - zb]*Log[zb]^2)/(128*Pi^3) + 
    (129*ep^4*la*Log[1 - zb]*Log[zb]^2)/(256*Pi^3) - 
    (73*ep^5*Log[1 - zb]^2*Log[zb]^2)/(128*Pi^3) + 
    (73*ep^5*la*Log[1 - zb]^2*Log[zb]^2)/(128*Pi^3) + 
    (43*ep^4*Log[zb]^3)/(192*Pi^3) + (59*ep^5*Log[zb]^3)/(192*Pi^3) - 
    (43*ep^4*la*Log[zb]^3)/(192*Pi^3) + (403*ep^5*Log[1 - zb]*Log[zb]^3)/
     (768*Pi^3) - (403*ep^5*la*Log[1 - zb]*Log[zb]^3)/(768*Pi^3) - 
    (145*ep^5*Log[zb]^4)/(768*Pi^3) + (145*ep^5*la*Log[zb]^4)/(768*Pi^3) + 
    (5*ep^4*Zeta[3])/(48*Pi^3) + (ep^5*Zeta[3])/(8*Pi^3) - 
    (5*ep^4*la*Zeta[3])/(48*Pi^3) + (5*ep^5*Log[1 - zb]*Zeta[3])/(16*Pi^3) - 
    (5*ep^5*la*Log[1 - zb]*Zeta[3])/(16*Pi^3) - (ep^5*Log[zb]*Zeta[3])/
     (3*Pi^3) + (ep^5*la*Log[zb]*Zeta[3])/(3*Pi^3)
 
MasterIntegral[RV, 7, zb, 0, la] = ALARM*ep^7 - (3*ep^2)/(64*Pi^3) + 
    ep^4/(192*Pi) + (ep^4*H[0, 1, la])/(32*Pi^3) - 
    (ep^4*H[0, 1, zb])/(32*Pi^3) + (3*ep^4*H[0, 1, (1 - la)*zb])/(64*Pi^3) + 
    (ep^4*H[0, 1, la*zb])/(64*Pi^3) + 
    (ep^4*H[0, 1, (la*(1 - zb))/(1 - la*zb)])/(64*Pi^3) + 
    (3*ep^4*H[0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)])/(64*Pi^3) - 
    (ep^5*H[0, 0, 1, 1 - zb])/(16*Pi^3) + (ep^5*H[0, 0, 1, (1 - la)*zb])/
     (64*Pi^3) - (ep^5*H[0, 0, 1, la*zb])/(64*Pi^3) - 
    (ep^5*H[0, 0, 1, (1 - la)/(1 - la*zb)])/(64*Pi^3) + 
    (ep^5*H[0, 0, 1, (1 - zb)/(1 - la*zb)])/(32*Pi^3) - 
    (ep^5*H[0, 0, 1, (la*(1 - zb))/(1 - la*zb)])/(64*Pi^3) + 
    (ep^5*H[0, 0, 1, ((1 - la)*zb)/(1 - la*zb)])/(32*Pi^3) + 
    (ep^5*H[0, 0, 1, la/(1 - zb + la*zb)])/(64*Pi^3) + 
    (ep^5*H[0, 0, 1, (1 - zb)/(1 - zb + la*zb)])/(32*Pi^3) + 
    (ep^5*H[0, 0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)])/(64*Pi^3) + 
    (ep^5*H[0, 0, 1, (la*zb)/(1 - zb + la*zb)])/(32*Pi^3) - 
    (ep^5*H[0, 1, 1, zb])/(32*Pi^3) + (ep^3*Log[1 - la])/(16*Pi^3) - 
    (5*ep^5*Log[1 - la])/(384*Pi) - (ep^5*H[0, 1, la]*Log[1 - la])/
     (32*Pi^3) + (ep^5*H[0, 1, zb]*Log[1 - la])/(32*Pi^3) - 
    (3*ep^5*H[0, 1, (1 - la)*zb]*Log[1 - la])/(64*Pi^3) - 
    (ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[1 - la])/(64*Pi^3) - 
    (3*ep^5*H[0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)]*Log[1 - la])/
     (64*Pi^3) - (3*ep^4*Log[1 - la]^2)/(64*Pi^3) + 
    (5*ep^5*Log[1 - la]^3)/(192*Pi^3) + (3*ep^3*Log[la])/(32*Pi^3) - 
    (7*ep^5*Log[la])/(384*Pi) - (ep^5*H[0, 1, la]*Log[la])/(32*Pi^3) + 
    (ep^5*H[0, 1, zb]*Log[la])/(32*Pi^3) - 
    (ep^5*H[0, 1, (1 - la)*zb]*Log[la])/(16*Pi^3) - 
    (ep^5*H[0, 1, la*zb]*Log[la])/(64*Pi^3) - 
    (ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[la])/(64*Pi^3) - 
    (3*ep^5*H[0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)]*Log[la])/
     (64*Pi^3) - (5*ep^4*Log[1 - la]*Log[la])/(64*Pi^3) + 
    (3*ep^5*Log[1 - la]^2*Log[la])/(64*Pi^3) - (3*ep^4*Log[la]^2)/(32*Pi^3) + 
    (5*ep^5*Log[1 - la]*Log[la]^2)/(64*Pi^3) + (ep^5*Log[la]^3)/(16*Pi^3) - 
    (9*ep^3*Log[1 - zb])/(64*Pi^3) + (19*ep^5*Log[1 - zb])/(384*Pi) - 
    (ep^5*H[0, 1, 1 - la]*Log[1 - zb])/(64*Pi^3) + 
    (3*ep^5*H[0, 1, la]*Log[1 - zb])/(64*Pi^3) - 
    (ep^5*H[0, 1, zb]*Log[1 - zb])/(16*Pi^3) + 
    (ep^5*H[0, 1, (1 - la)*zb]*Log[1 - zb])/(16*Pi^3) + 
    (ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[1 - zb])/(64*Pi^3) + 
    (3*ep^5*H[0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)]*Log[1 - zb])/
     (64*Pi^3) + (3*ep^4*Log[1 - la]*Log[1 - zb])/(16*Pi^3) - 
    (17*ep^5*Log[1 - la]^2*Log[1 - zb])/(128*Pi^3) + 
    (9*ep^4*Log[la]*Log[1 - zb])/(32*Pi^3) - 
    (5*ep^5*Log[1 - la]*Log[la]*Log[1 - zb])/(16*Pi^3) - 
    (33*ep^5*Log[la]^2*Log[1 - zb])/(128*Pi^3) - (21*ep^4*Log[1 - zb]^2)/
     (128*Pi^3) + (7*ep^5*Log[1 - la]*Log[1 - zb]^2)/(32*Pi^3) + 
    (21*ep^5*Log[la]*Log[1 - zb]^2)/(64*Pi^3) - (15*ep^5*Log[1 - zb]^3)/
     (128*Pi^3) + (5*ep^3*Log[zb])/(32*Pi^3) - (ep^5*Log[zb])/(32*Pi) - 
    (ep^5*H[0, 1, la]*Log[zb])/(16*Pi^3) + (ep^5*H[0, 1, zb]*Log[zb])/
     (16*Pi^3) - (7*ep^5*H[0, 1, (1 - la)*zb]*Log[zb])/(64*Pi^3) - 
    (ep^5*H[0, 1, la*zb]*Log[zb])/(64*Pi^3) - 
    (ep^5*H[0, 1, (la*(1 - zb))/(1 - la*zb)]*Log[zb])/(32*Pi^3) - 
    (3*ep^5*H[0, 1, ((1 - la)*(1 - zb))/(1 - zb + la*zb)]*Log[zb])/
     (32*Pi^3) - (7*ep^4*Log[1 - la]*Log[zb])/(32*Pi^3) + 
    (11*ep^5*Log[1 - la]^2*Log[zb])/(64*Pi^3) - (5*ep^4*Log[la]*Log[zb])/
     (16*Pi^3) + (11*ep^5*Log[1 - la]*Log[la]*Log[zb])/(32*Pi^3) + 
    (5*ep^5*Log[la]^2*Log[zb])/(16*Pi^3) + (13*ep^4*Log[1 - zb]*Log[zb])/
     (32*Pi^3) - (9*ep^5*Log[1 - la]*Log[1 - zb]*Log[zb])/(16*Pi^3) - 
    (13*ep^5*Log[la]*Log[1 - zb]*Log[zb])/(16*Pi^3) + 
    (29*ep^5*Log[1 - zb]^2*Log[zb])/(64*Pi^3) - (17*ep^4*Log[zb]^2)/
     (64*Pi^3) + (25*ep^5*Log[1 - la]*Log[zb]^2)/(64*Pi^3) + 
    (17*ep^5*Log[la]*Log[zb]^2)/(32*Pi^3) - (5*ep^5*Log[1 - zb]*Log[zb]^2)/
     (8*Pi^3) + (59*ep^5*Log[zb]^3)/(192*Pi^3) - (ep^5*Log[1 - la*zb])/
     (192*Pi) - (ep^5*Log[1 - la]^2*Log[1 - la*zb])/(128*Pi^3) + 
    (ep^5*Log[1 - la]*Log[la]*Log[1 - la*zb])/(64*Pi^3) - 
    (ep^4*Log[1 - zb]*Log[1 - la*zb])/(64*Pi^3) + 
    (ep^5*Log[1 - la]*Log[1 - zb]*Log[1 - la*zb])/(64*Pi^3) + 
    (ep^5*Log[la]*Log[1 - zb]*Log[1 - la*zb])/(64*Pi^3) - 
    (3*ep^5*Log[1 - zb]^2*Log[1 - la*zb])/(128*Pi^3) + 
    (ep^4*Log[zb]*Log[1 - la*zb])/(64*Pi^3) - 
    (ep^5*Log[1 - la]*Log[zb]*Log[1 - la*zb])/(32*Pi^3) - 
    (ep^5*Log[la]*Log[zb]*Log[1 - la*zb])/(64*Pi^3) + 
    (ep^5*Log[1 - zb]*Log[zb]*Log[1 - la*zb])/(32*Pi^3) - 
    (5*ep^5*Log[zb]^2*Log[1 - la*zb])/(128*Pi^3) + 
    (ep^4*Log[1 - la*zb]^2)/(128*Pi^3) - (ep^5*Log[la]*Log[1 - la*zb]^2)/
     (64*Pi^3) + (ep^5*Log[1 - zb]*Log[1 - la*zb]^2)/(64*Pi^3) - 
    (ep^5*Log[1 - la*zb]^3)/(192*Pi^3) - (ep^5*Log[1 - zb + la*zb])/(64*Pi) - 
    (ep^5*Log[1 - la]*Log[la]*Log[1 - zb + la*zb])/(64*Pi^3) - 
    (3*ep^5*Log[la]^2*Log[1 - zb + la*zb])/(128*Pi^3) - 
    (3*ep^4*Log[1 - zb]*Log[1 - zb + la*zb])/(64*Pi^3) + 
    (3*ep^5*Log[1 - la]*Log[1 - zb]*Log[1 - zb + la*zb])/(64*Pi^3) + 
    (3*ep^5*Log[la]*Log[1 - zb]*Log[1 - zb + la*zb])/(64*Pi^3) - 
    (9*ep^5*Log[1 - zb]^2*Log[1 - zb + la*zb])/(128*Pi^3) + 
    (3*ep^4*Log[zb]*Log[1 - zb + la*zb])/(64*Pi^3) - 
    (3*ep^5*Log[1 - la]*Log[zb]*Log[1 - zb + la*zb])/(64*Pi^3) - 
    (3*ep^5*Log[la]*Log[zb]*Log[1 - zb + la*zb])/(32*Pi^3) + 
    (5*ep^5*Log[1 - zb]*Log[zb]*Log[1 - zb + la*zb])/(32*Pi^3) - 
    (15*ep^5*Log[zb]^2*Log[1 - zb + la*zb])/(128*Pi^3) + 
    (3*ep^4*Log[1 - zb + la*zb]^2)/(128*Pi^3) - 
    (ep^5*Log[1 - la]*Log[1 - zb + la*zb]^2)/(64*Pi^3) + 
    (3*ep^5*Log[1 - zb]*Log[1 - zb + la*zb]^2)/(64*Pi^3) - 
    (ep^5*Log[zb]*Log[1 - zb + la*zb]^2)/(32*Pi^3) - 
    (ep^5*Log[1 - zb + la*zb]^3)/(64*Pi^3) + (ep^5*Zeta[3])/(8*Pi^3)


==> Results/results.m <==
(* ::Package:: *)

(* ::Text:: *)
(*This file contains the analytic coefficient functions for the double differential Higgs boson cross section through NNLO.*)
(*Evaluate this file with Mathematica in a directory that also contains the files:*)
(*MasterCoefficients.m*)
(*MasterIntegrals.m*)
(**)
(*Definitions:*)
(*zb=1-z*)
(*nc: number of colours*)
(*nf: number of light quark flavours*)
(*H(a1,...,x): Harmonic Polylogarithm *)
(**)
(*We distinguish individual partonic channels corresponding to different order in \[Alpha]S and final state parton multiplicity.*)
(*LO = Leading Order*)
(*R = Single Real, NLO*)
(*V = Virtual, NLO*)
(*VV = Double-Virtual, NNLO*)
(*RV = Real-Virtual, NNLO*)
(*RR = Double-Real, NNLO*)
(**)
(*Furthermore, we distinguish the initial states*)
(*g g *)
(*q g*)
(*g q*)
(*q qbar*)
(*q q*)
(*q Q2*)
(**)
(*where *)
(**)
(*g ... gluon*)
(*q ... quark *)
(*qbar ... anti -quarlk*)
(*Q2 ... quark of a different flavour.*)
(**)
(*With this the the partonic coefficient functions as defined in equation 4.6. for the different orders can be accessed via the function*)
(*eta[parton1,parton2, Channel].*)
(*For example to get the partonic coefficient function for the RR channel for two initial state gluons:*)
(*eta[g,g,RR].*)
(**)
(*The partonic coefficient functions are given in terms of finite functions as defined in eq. 4.21. *)
(*The distributions \[Delta][a] are to be understood as acting on the luminosity and measurement functions as described in section 4.3.*)
(**)
(**)
(*Master Integrals can be extracted separately:*)
(*MasterIntegral[Channel,MasterNumber,zb,x,la]*)
(*For example the RR master integral 1 is *)
(*MasterIntegral[RR,1,zb,x,la]*)
(*Also the limits for zb ->0 or x,la -> 0 or 1 respectively as defined in equation 4.19 are accessible.*)
(*For example the limit for zb->0, x->0, la->0 for the RR master integral 1 is given by*)
(*\[Delta][1-z]\[Delta][x]\[Delta][la]/la/x/(1-z) MasterIntegral[RR,1,0,0,0] *)
(*Notice, that in order to obtain the limit of the function in the sense of eq. 4.19. one needs to multiply with \[Delta][a]/a for each limit a->0.*)
(**)
(*Coefficients of Master Integrals for R, RV and RR are available separately.*)
(*The coefficient of a master integral can be accessed via the function*)
(*MasterCoefficient[Channel,MasterNumber,parton1,parton2,zb,x,la]*)
(**)
(*For example to access the coefficient of Master 1 in the RR channel for the gluon-gluon initial state:*)
(*MasterCoefficient[RR,1,g,g,z,x,la]*)
(*Also the limits for zb ->0 or x,la -> 0 or 1 respectively are accessible via this function. *)
(*For example to access the coefficient of Master 1 in the RR channel for the gluon-gluon initial state in the limit zb->0, la->0,x->1 is*)
(*MasterCoefficient[RR,1,g,g,0,1,0]*)
(**)
(*All expressions are presented with \[Mu]^2=mh^2 where \[Mu] is the perturbative scale introduced in the renormalisation procedure.*)
(**)
(**)
(**)


(* ::Subsection::Closed:: *)
(*Definitions*)


eta[g,g,LO]=etaLO[g, g];

eta[g,g,V]=etaV[g, g];

eta[g,g,VV]=etaVV[g, g];

eta[g,g,R]=etaR[g,g];
eta[g,q,R]=etaR[g,q];
eta[q,g,R]=etaR[q,g];
eta[q,qbar,R]=etaR[q,qbar];

eta[g,g,RV]=etaRV[g,g];
eta[g,q,RV]=etaRV[g,q];
eta[q,g,RV]=etaRV[q,g];
eta[q,qbar,RV]=etaRV[q,qbar];

eta[g,g,RR]=etaRR[g,g];
eta[g,q,RR]=etaRR[g,q];
eta[q,g,RR]=etaRR[q,g];
eta[q,qbar,RR]=etaRR[q,qbar];
eta[q,q,RR]=etaRR[q,q];
eta[q,Q2,RR]=etaRR[q,Q2];



Get["MasterCoefficients.m"];
Get["MasterIntegrals.m"];


(* ::Subsection::Closed:: *)
(*LO, Virtual and Double-Virtual*)


etaLO[g, g]:= (1+ep+ep^2+ep^3+ALARM ep^4) \[Delta][1-z];
etaV[g, g]:= (ALARM ep^3-nc-nc/ep^2-nc/ep+(7 nc \[Pi]^2)/12+ep (-2 nc+(7 nc \[Pi]^2)/12+7/3 nc Zeta[3])+(ep^2 (-7200 nc+840 nc \[Pi]^2-73 nc \[Pi]^4+3360 nc Zeta[3]))/1440) \[Delta][1-z];
etaVV[g, g]:= (ALARM ep^2+nc^2/(2 ep^4)+((13 nc^2)/48+(nc nf)/24)/ep^3+((nc nf)/9-1/144 nc^2 (28+81 \[Pi]^2))/ep^2+(-((nf (-27+31 nc^2+45 nc^2 \[Pi]^2))/(432 nc))+1/864 nc^2 (536+9 \[Pi]^2-1908 Zeta[3]))/ep+(nc^2 (43045+7605 \[Pi]^2+1161 \[Pi]^4-13320 Zeta[3]))/6480-(nf (-1971+5227 nc^2+720 nc^2 \[Pi]^2+1296 Zeta[3]+1368 nc^2 Zeta[3]))/(2592 nc)+ep ((nf (332775-893075 nc^2-11610 \[Pi]^2+5850 nc^2 \[Pi]^2-720 \[Pi]^4+4743 nc^2 \[Pi]^4-187920 Zeta[3]-109440 nc^2 Zeta[3]))/(77760 nc)-(nc^2 (-4741420-109800 \[Pi]^2+32229 \[Pi]^4+1139760 Zeta[3]-379080 \[Pi]^2 Zeta[3]+206064 Zeta[5]))/155520))  \[Delta][1-z];


(* ::Subsection::Closed:: *)
(*Real*)


etaR[g1_,g2_]:=Normal[Series[\[Delta][x](
MasterCoefficient[R,1,g1,g2,zb,0,la] MasterIntegral[R,1,zb,0,la]
- \[Delta][1-z] MasterCoefficient[R,1,g1,g2,0,0,la]MasterIntegral[R,1,0,0,la]
- \[Delta][la] MasterCoefficient[R,1,g1,g2,zb,0,0]MasterIntegral[R,1,zb,0,0]
- \[Delta][1-la] MasterCoefficient[R,1,g1,g2,zb,0,1]MasterIntegral[R,1,zb,0,1]
+ \[Delta][la] \[Delta][1-z]MasterCoefficient[R,1,g1,g2,0,0,0]MasterIntegral[R,1,0,0,0]
+ \[Delta][1-la] \[Delta][1-z]MasterCoefficient[R,1,g1,g2,0,0,1]MasterIntegral[R,1,0,0,1]),{ep,0,2}]]+ep^3 ALARM;


(* ::Subsection::Closed:: *)
(*Real-Virtual*)


etaRV[g1_,g2_]:=Sum[Normal[Series[\[Delta][x](
MasterCoefficient[RV,i,g1,g2,zb,0,la] MasterIntegral[RV,i,zb,0,la]
- \[Delta][1-z] MasterCoefficient[RV,i,g1,g2,0,0,la]MasterIntegral[RV,i,0,0,la]
- \[Delta][la] MasterCoefficient[RV,i,g1,g2,zb,0,0]MasterIntegral[RV,i,zb,0,0]
- \[Delta][1-la] MasterCoefficient[RV,i,g1,g2,zb,0,1]MasterIntegral[RV,i,zb,0,1]
+ \[Delta][la] \[Delta][1-z]MasterCoefficient[RV,i,g1,g2,0,0,0]MasterIntegral[RV,i,0,0,0]
+ \[Delta][1-la] \[Delta][1-z]MasterCoefficient[RV,i,g1,g2,0,0,1]MasterIntegral[RV,i,0,0,1]),{ep,0,1}]],{i,1,7}]+ep^2 ALARM;


(* ::Subsection::Closed:: *)
(*Double - Real*)


SeriesProduct[ser1_,ser2_,x_,pow_]:=Module[{exp1,exp2,res,target,n,l},
If[MatchQ[ser1,0],Return[0]];
If[MatchQ[ser2,0],Return[0]];
exp1=Exponent[Expand[ser1],x,Min];
exp2=Exponent[Expand[ser2],x,Min];
res=x^(exp1+exp2) Sum[x^n Sum[Coefficient[ser1,x,n-l+exp1]Coefficient[ser2,x,l+exp2],{l,0,n}],{n,0,pow-exp1-exp2}];
Return[res];
]


etaRR[g1_,g2_]:=Sum[
SeriesProduct[MasterCoefficient[RR,i,g1,g2,zb,x,la] ,MasterIntegral[RR,i,zb,x,la],ep,1]
-\[Delta][1-la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,zb,x,1], MasterIntegral[RR,i,zb,x,1],ep,1]
-\[Delta][la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,zb,x,0], MasterIntegral[RR,i,zb,x,0],ep,1]
-\[Delta][x]SeriesProduct[MasterCoefficient[RR,i,g1,g2,zb,0,la] ,MasterIntegral[RR,i,zb,0,la],ep,1]
-\[Delta][1-x]SeriesProduct[MasterCoefficient[RR,i,g1,g2,zb,1,la], MasterIntegral[RR,i,zb,1,la],ep,1]
-\[Delta][1-z]SeriesProduct[MasterCoefficient[RR,i,g1,g2,0,x,la], MasterIntegral[RR,i,0,x,la],ep,1]

+\[Delta][x]\[Delta][la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,zb,0,0] ,MasterIntegral[RR,i,zb,0,0],ep,1]
+\[Delta][x]\[Delta][1-la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,zb,0,1], MasterIntegral[RR,i,zb,0,1],ep,1]
+\[Delta][1-x]\[Delta][la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,zb,1,0] ,MasterIntegral[RR,i,zb,1,0],ep,1]
+\[Delta][1-x]\[Delta][1-la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,zb,1,1] ,MasterIntegral[RR,i,zb,1,1],ep,1]
+\[Delta][1-z]\[Delta][1-la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,0,x,1] ,MasterIntegral[RR,i,0,x,1],ep,1]
+\[Delta][1-z]\[Delta][la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,0,x,0] ,MasterIntegral[RR,i,0,x,0],ep,1]
+\[Delta][1-z]\[Delta][x]SeriesProduct[MasterCoefficient[RR,i,g1,g2,0,0,la] ,MasterIntegral[RR,i,0,0,la],ep,1]
+\[Delta][1-z]\[Delta][1-x]SeriesProduct[MasterCoefficient[RR,i,g1,g2,0,1,la] ,MasterIntegral[RR,i,0,1,la],ep,1]

-\[Delta][1-z]\[Delta][x]\[Delta][la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,0,0,0], MasterIntegral[RR,i,0,0,0],ep,1]
-\[Delta][1-z]\[Delta][x]\[Delta][1-la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,0,0,1] ,MasterIntegral[RR,i,0,0,1],ep,1]
-\[Delta][1-z]\[Delta][1-x]\[Delta][la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,0,1,0], MasterIntegral[RR,i,0,1,0],ep,1]
-\[Delta][1-z]\[Delta][1-x]\[Delta][1-la]SeriesProduct[MasterCoefficient[RR,i,g1,g2,0,1,1] ,MasterIntegral[RR,i,0,1,1],ep,1]
,{i,1,8}]+ep^2 ALARM;

